Measurement of $\chi_{c1}(3872)$ production in proton-proton collisions at $\sqrt{s}=8$ and $13$ TeV

The production cross-section of the $\chi_{c1}(3872)$ state relative to the $\psi(2S)$ meson is measured using proton-proton collision data collected with the LHCb experiment at centre-of-mass energies of $\sqrt{s}=8$ and 13 TeV, corresponding to integrated luminosities of 2.0 and 5.4 fb$^{-1}$, respectively. The two mesons are reconstructed in the $J/\psi\pi^{+}\pi^{-}$ final state. The ratios of the prompt and nonprompt $\chi_{c1}(3872)$ to $\psi(2S)$ production cross-sections are measured as a function of transverse momentum, $p_{\rm T}$, and rapidity, $y$, in the kinematic range $4 < p_{\rm T} < 20$ GeV/$c$ and $2.0 < y < 4.5$. The prompt ratio is found to increase with $p_{\rm T}$ independently of $y$. The double-differential cross-section ratio of $\chi_{c1}(3872)$ relative to $\psi(2S)$ mesons between 13 and 8 TeV is also measured for the prompt component and observed to be consistent with unity, independent of $p_{\rm T}$ and centre-of-mass energy.

==> figs/Fig1bottomleft.C <==
{
//=========Macro generated from canvas: ca3/ca3
//=========  (Mon Sep 13 17:27:36 2021) by ROOT version5.34/20
   TCanvas *ca3 = new TCanvas("ca3", "ca3",60,83,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   ca3->Range(3816.173,-189.4737,3914.938,994.7368);
   ca3->SetFillColor(0);
   ca3->SetBorderMode(0);
   ca3->SetBorderSize(2);
   ca3->SetTickx(1);
   ca3->SetTicky(1);
   ca3->SetLeftMargin(0.14);
   ca3->SetRightMargin(0.05);
   ca3->SetTopMargin(0.08);
   ca3->SetBottomMargin(0.16);
   ca3->SetFrameLineWidth(2);
   ca3->SetFrameBorderMode(0);
   ca3->SetFrameLineWidth(2);
   ca3->SetFrameBorderMode(0);
   
   TH1D *frame_3369bb0__5 = new TH1D("frame_3369bb0__5","A RooPlot of \"m2\"",80,3830,3910);
   frame_3369bb0__5->SetBinContent(1,753.6812);
   frame_3369bb0__5->SetMinimum(0);
   frame_3369bb0__5->SetMaximum(900);
   frame_3369bb0__5->SetEntries(1);
   frame_3369bb0__5->SetDirectory(0);
   frame_3369bb0__5->SetStats(0);
   frame_3369bb0__5->SetLineWidth(2);
   frame_3369bb0__5->SetMarkerStyle(20);
   frame_3369bb0__5->GetXaxis()->SetTitle("#it{M_{J/#psi#pi^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_3369bb0__5->GetXaxis()->SetNdivisions(505);
   frame_3369bb0__5->GetXaxis()->SetLabelFont(132);
   frame_3369bb0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_3369bb0__5->GetXaxis()->SetLabelSize(0.06);
   frame_3369bb0__5->GetXaxis()->SetTitleSize(0.072);
   frame_3369bb0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_3369bb0__5->GetXaxis()->SetTitleFont(132);
   frame_3369bb0__5->GetYaxis()->SetTitle("Candidates / (1.0 MeV/#it{c^{2}})");
   frame_3369bb0__5->GetYaxis()->SetNdivisions(505);
   frame_3369bb0__5->GetYaxis()->SetLabelFont(132);
   frame_3369bb0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_3369bb0__5->GetYaxis()->SetLabelSize(0.06);
   frame_3369bb0__5->GetYaxis()->SetTitleSize(0.072);
   frame_3369bb0__5->GetYaxis()->SetTitleOffset(0.95);
   frame_3369bb0__5->GetYaxis()->SetTitleFont(132);
   frame_3369bb0__5->GetZaxis()->SetLabelFont(132);
   frame_3369bb0__5->GetZaxis()->SetLabelSize(0.06);
   frame_3369bb0__5->GetZaxis()->SetTitleSize(0.072);
   frame_3369bb0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_3369bb0__5->GetZaxis()->SetTitleFont(132);
   frame_3369bb0__5->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80);
   grae->SetName("h_fithist_2");
   grae->SetTitle("Histogram of fithist_2_plot__m2");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,3830.5,461);
   grae->SetPointError(0,0.5,0.5,20.97673,21.97673);
   grae->SetPoint(1,3831.5,475);
   grae->SetPointError(1,0.5,0.5,21.30023,22.30023);
   grae->SetPoint(2,3832.5,514);
   grae->SetPointError(2,0.5,0.5,22.17708,23.17708);
   grae->SetPoint(3,3833.5,450);
   grae->SetPointError(3,0.5,0.5,20.7191,21.7191);
   grae->SetPoint(4,3834.5,465);
   grae->SetPointError(4,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(5,3835.5,458);
   grae->SetPointError(5,0.5,0.5,20.90677,21.90677);
   grae->SetPoint(6,3836.5,515);
   grae->SetPointError(6,0.5,0.5,22.19912,23.19912);
   grae->SetPoint(7,3837.5,473);
   grae->SetPointError(7,0.5,0.5,21.25431,22.25431);
   grae->SetPoint(8,3838.5,494);
   grae->SetPointError(8,0.5,0.5,21.73173,22.73173);
   grae->SetPoint(9,3839.5,502);
   grae->SetPointError(9,0.5,0.5,21.91093,22.91093);
   grae->SetPoint(10,3840.5,506);
   grae->SetPointError(10,0.5,0.5,22,23);
   grae->SetPoint(11,3841.5,497);
   grae->SetPointError(11,0.5,0.5,21.7991,22.7991);
   grae->SetPoint(12,3842.5,492);
   grae->SetPointError(12,0.5,0.5,21.68671,22.68671);
   grae->SetPoint(13,3843.5,481);
   grae->SetPointError(13,0.5,0.5,21.43741,22.43741);
   grae->SetPoint(14,3844.5,472);
   grae->SetPointError(14,0.5,0.5,21.23131,22.23131);
   grae->SetPoint(15,3845.5,448);
   grae->SetPointError(15,0.5,0.5,20.67192,21.67192);
   grae->SetPoint(16,3846.5,476);
   grae->SetPointError(16,0.5,0.5,21.32315,22.32315);
   grae->SetPoint(17,3847.5,485);
   grae->SetPointError(17,0.5,0.5,21.52839,22.52839);
   grae->SetPoint(18,3848.5,511);
   grae->SetPointError(18,0.5,0.5,22.11084,23.11084);
   grae->SetPoint(19,3849.5,480);
   grae->SetPointError(19,0.5,0.5,21.41461,22.41461);
   grae->SetPoint(20,3850.5,491);
   grae->SetPointError(20,0.5,0.5,21.66416,22.66416);
   grae->SetPoint(21,3851.5,479);
   grae->SetPointError(21,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(22,3852.5,515);
   grae->SetPointError(22,0.5,0.5,22.19912,23.19912);
   grae->SetPoint(23,3853.5,466);
   grae->SetPointError(23,0.5,0.5,21.09282,22.09282);
   grae->SetPoint(24,3854.5,496);
   grae->SetPointError(24,0.5,0.5,21.77667,22.77667);
   grae->SetPoint(25,3855.5,471);
   grae->SetPointError(25,0.5,0.5,21.20829,22.20829);
   grae->SetPoint(26,3856.5,467);
   grae->SetPointError(26,0.5,0.5,21.11597,22.11597);
   grae->SetPoint(27,3857.5,513);
   grae->SetPointError(27,0.5,0.5,22.15502,23.15502);
   grae->SetPoint(28,3858.5,481);
   grae->SetPointError(28,0.5,0.5,21.43741,22.43741);
   grae->SetPoint(29,3859.5,506);
   grae->SetPointError(29,0.5,0.5,22,23);
   grae->SetPoint(30,3860.5,483);
   grae->SetPointError(30,0.5,0.5,21.48295,22.48295);
   grae->SetPoint(31,3861.5,467);
   grae->SetPointError(31,0.5,0.5,21.11597,22.11597);
   grae->SetPoint(32,3862.5,513);
   grae->SetPointError(32,0.5,0.5,22.15502,23.15502);
   grae->SetPoint(33,3863.5,486);
   grae->SetPointError(33,0.5,0.5,21.55108,22.55108);
   grae->SetPoint(34,3864.5,494);
   grae->SetPointError(34,0.5,0.5,21.73173,22.73173);
   grae->SetPoint(35,3865.5,514);
   grae->SetPointError(35,0.5,0.5,22.17708,23.17708);
   grae->SetPoint(36,3866.5,496);
   grae->SetPointError(36,0.5,0.5,21.77667,22.77667);
   grae->SetPoint(37,3867.5,585);
   grae->SetPointError(37,0.5,0.5,23.69194,24.69194);
   grae->SetPoint(38,3868.5,611);
   grae->SetPointError(38,0.5,0.5,24.22347,25.22347);
   grae->SetPoint(39,3869.5,601);
   grae->SetPointError(39,0.5,0.5,24.0204,25.0204);
   grae->SetPoint(40,3870.5,691);
   grae->SetPointError(40,0.5,0.5,25.79163,26.79163);
   grae->SetPoint(41,3871.5,677);
   grae->SetPointError(41,0.5,0.5,25.52403,26.52403);
   grae->SetPoint(42,3872.5,672);
   grae->SetPointError(42,0.5,0.5,25.42778,26.42778);
   grae->SetPoint(43,3873.5,634);
   grae->SetPointError(43,0.5,0.5,24.68432,25.68432);
   grae->SetPoint(44,3874.5,637);
   grae->SetPointError(44,0.5,0.5,24.74381,25.74381);
   grae->SetPoint(45,3875.5,556);
   grae->SetPointError(45,0.5,0.5,23.08495,24.08495);
   grae->SetPoint(46,3876.5,533);
   grae->SetPointError(46,0.5,0.5,22.59221,23.59221);
   grae->SetPoint(47,3877.5,527);
   grae->SetPointError(47,0.5,0.5,22.46193,23.46193);
   grae->SetPoint(48,3878.5,529);
   grae->SetPointError(48,0.5,0.5,22.50543,23.50543);
   grae->SetPoint(49,3879.5,508);
   grae->SetPointError(49,0.5,0.5,22.0444,23.0444);
   grae->SetPoint(50,3880.5,544);
   grae->SetPointError(50,0.5,0.5,22.82917,23.82917);
   grae->SetPoint(51,3881.5,480);
   grae->SetPointError(51,0.5,0.5,21.41461,22.41461);
   grae->SetPoint(52,3882.5,465);
   grae->SetPointError(52,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(53,3883.5,504);
   grae->SetPointError(53,0.5,0.5,21.95551,22.95551);
   grae->SetPoint(54,3884.5,501);
   grae->SetPointError(54,0.5,0.5,21.88861,22.88861);
   grae->SetPoint(55,3885.5,479);
   grae->SetPointError(55,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(56,3886.5,524);
   grae->SetPointError(56,0.5,0.5,22.39651,23.39651);
   grae->SetPoint(57,3887.5,477);
   grae->SetPointError(57,0.5,0.5,21.34605,22.34605);
   grae->SetPoint(58,3888.5,475);
   grae->SetPointError(58,0.5,0.5,21.30023,22.30023);
   grae->SetPoint(59,3889.5,447);
   grae->SetPointError(59,0.5,0.5,20.64829,21.64829);
   grae->SetPoint(60,3890.5,471);
   grae->SetPointError(60,0.5,0.5,21.20829,22.20829);
   grae->SetPoint(61,3891.5,464);
   grae->SetPointError(61,0.5,0.5,21.04646,22.04646);
   grae->SetPoint(62,3892.5,468);
   grae->SetPointError(62,0.5,0.5,21.13909,22.13909);
   grae->SetPoint(63,3893.5,499);
   grae->SetPointError(63,0.5,0.5,21.8439,22.8439);
   grae->SetPoint(64,3894.5,462);
   grae->SetPointError(64,0.5,0.5,21,22);
   grae->SetPoint(65,3895.5,451);
   grae->SetPointError(65,0.5,0.5,20.74265,21.74265);
   grae->SetPoint(66,3896.5,507);
   grae->SetPointError(66,0.5,0.5,22.02221,23.02221);
   grae->SetPoint(67,3897.5,462);
   grae->SetPointError(67,0.5,0.5,21,22);
   grae->SetPoint(68,3898.5,465);
   grae->SetPointError(68,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(69,3899.5,469);
   grae->SetPointError(69,0.5,0.5,21.16218,22.16218);
   grae->SetPoint(70,3900.5,435);
   grae->SetPointError(70,0.5,0.5,20.36265,21.36265);
   grae->SetPoint(71,3901.5,465);
   grae->SetPointError(71,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(72,3902.5,506);
   grae->SetPointError(72,0.5,0.5,22,23);
   grae->SetPoint(73,3903.5,436);
   grae->SetPointError(73,0.5,0.5,20.3866,21.3866);
   grae->SetPoint(74,3904.5,431);
   grae->SetPointError(74,0.5,0.5,20.26656,21.26656);
   grae->SetPoint(75,3905.5,402);
   grae->SetPointError(75,0.5,0.5,19.55617,20.55617);
   grae->SetPoint(76,3906.5,452);
   grae->SetPointError(76,0.5,0.5,20.76617,21.76617);
   grae->SetPoint(77,3907.5,503);
   grae->SetPointError(77,0.5,0.5,21.93323,22.93323);
   grae->SetPoint(78,3908.5,447);
   grae->SetPointError(78,0.5,0.5,20.64829,21.64829);
   grae->SetPoint(79,3909.5,510);
   grae->SetPointError(79,0.5,0.5,22.08871,23.08871);
   
   TH1F *Graph_h_fithist_25 = new TH1F("Graph_h_fithist_25","Histogram of fithist_2_plot__m2",100,3822,3918);
   Graph_h_fithist_25->SetMinimum(348.909);
   Graph_h_fithist_25->SetMaximum(751.3264);
   Graph_h_fithist_25->SetDirectory(0);
   Graph_h_fithist_25->SetStats(0);
   Graph_h_fithist_25->SetLineWidth(2);
   Graph_h_fithist_25->SetMarkerStyle(20);
   Graph_h_fithist_25->GetXaxis()->SetNdivisions(505);
   Graph_h_fithist_25->GetXaxis()->SetLabelFont(132);
   Graph_h_fithist_25->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_25->GetXaxis()->SetLabelSize(0.06);
   Graph_h_fithist_25->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fithist_25->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_25->GetXaxis()->SetTitleFont(132);
   Graph_h_fithist_25->GetYaxis()->SetNdivisions(505);
   Graph_h_fithist_25->GetYaxis()->SetLabelFont(132);
   Graph_h_fithist_25->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_25->GetYaxis()->SetLabelSize(0.06);
   Graph_h_fithist_25->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fithist_25->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_25->GetYaxis()->SetTitleFont(132);
   Graph_h_fithist_25->GetZaxis()->SetLabelFont(132);
   Graph_h_fithist_25->GetZaxis()->SetLabelSize(0.06);
   Graph_h_fithist_25->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fithist_25->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fithist_25->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fithist_25);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(120);
   graph->SetName("model2");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3829,0);
   graph->SetPoint(1,3829,476.1764654);
   graph->SetPoint(2,3830,476.1764654);
   graph->SetPoint(3,3831,476.2055143);
   graph->SetPoint(4,3832,476.2365341);
   graph->SetPoint(5,3833,476.2695662);
   graph->SetPoint(6,3834,476.3046558);
   graph->SetPoint(7,3835,476.3418885);
   graph->SetPoint(8,3836,476.3813868);
   graph->SetPoint(9,3837,476.4233526);
   graph->SetPoint(10,3838,476.468069);
   graph->SetPoint(11,3839,476.5159471);
   graph->SetPoint(12,3840,476.5675236);
   graph->SetPoint(13,3841,476.6235044);
   graph->SetPoint(14,3842,476.6847467);
   graph->SetPoint(15,3843,476.7522913);
   graph->SetPoint(16,3844,476.8273284);
   graph->SetPoint(17,3845,476.9112318);
   graph->SetPoint(18,3846,477.0055473);
   graph->SetPoint(19,3847,477.1120956);
   graph->SetPoint(20,3848,477.2330898);
   graph->SetPoint(21,3849,477.3714269);
   graph->SetPoint(22,3850,477.5310609);
   graph->SetPoint(23,3851,477.7175428);
   graph->SetPoint(24,3852,477.9386302);
   graph->SetPoint(25,3853,478.2049404);
   graph->SetPoint(26,3854,478.5308198);
   graph->SetPoint(27,3855,478.9357249);
   graph->SetPoint(28,3856,479.4476891);
   graph->SetPoint(29,3857,480.1098392);
   graph->SetPoint(30,3858,480.9924896);
   graph->SetPoint(31,3859,482.2071256);
   graph->SetPoint(32,3860,483.9194245);
   graph->SetPoint(33,3861,486.3546036);
   graph->SetPoint(34,3862,489.863112);
   graph->SetPoint(35,3862.5,492.2114926);
   graph->SetPoint(36,3863,495.1232094);
   graph->SetPoint(37,3863.5,498.7600165);
   graph->SetPoint(38,3864,503.283604);
   graph->SetPoint(39,3864.5,508.8396648);
   graph->SetPoint(40,3865,515.5438766);
   graph->SetPoint(41,3865.5,523.476847);
   graph->SetPoint(42,3866,532.6874427);
   graph->SetPoint(43,3866.5,543.289087);
   graph->SetPoint(44,3866.75,549.1961466);
   graph->SetPoint(45,3867,555.5818748);
   graph->SetPoint(46,3867.25,562.5094063);
   graph->SetPoint(47,3867.5,570.0184046);
   graph->SetPoint(48,3867.75,578.1156132);
   graph->SetPoint(49,3868,586.751147);
   graph->SetPoint(50,3869,623.4310113);
   graph->SetPoint(51,3869.25,632.0049599);
   graph->SetPoint(52,3869.5,639.9661734);
   graph->SetPoint(53,3869.75,647.2388175);
   graph->SetPoint(54,3870,653.7783274);
   graph->SetPoint(55,3870.25,659.5113036);
   graph->SetPoint(56,3870.5,664.2987299);
   graph->SetPoint(57,3870.75,667.960447);
   graph->SetPoint(58,3871,670.3564856);
   graph->SetPoint(59,3871.25,671.4600091);
   graph->SetPoint(60,3871.5,671.4275301);
   graph->SetPoint(61,3871.75,670.4981695);
   graph->SetPoint(62,3872,668.8976177);
   graph->SetPoint(63,3872.25,666.7479599);
   graph->SetPoint(64,3872.5,664.0300045);
   graph->SetPoint(65,3872.75,660.6038293);
   graph->SetPoint(66,3873,656.268957);
   graph->SetPoint(67,3873.25,650.8320179);
   graph->SetPoint(68,3873.5,644.2102982);
   graph->SetPoint(69,3873.75,636.4704667);
   graph->SetPoint(70,3874,627.8295203);
   graph->SetPoint(71,3874.5,609.2021636);
   graph->SetPoint(72,3875,590.9971627);
   graph->SetPoint(73,3875.25,582.5884752);
   graph->SetPoint(74,3875.5,574.7335191);
   graph->SetPoint(75,3875.75,567.4098859);
   graph->SetPoint(76,3876,560.5679275);
   graph->SetPoint(77,3876.5,548.1148804);
   graph->SetPoint(78,3877,537.0728861);
   graph->SetPoint(79,3877.5,527.3684587);
   graph->SetPoint(80,3878,519.0102668);
   graph->SetPoint(81,3878.5,511.9537408);
   graph->SetPoint(82,3879,506.0712344);
   graph->SetPoint(83,3879.5,501.1910564);
   graph->SetPoint(84,3880,497.1401557);
   graph->SetPoint(85,3880.5,493.7760873);
   graph->SetPoint(86,3881,490.9917131);
   graph->SetPoint(87,3881.5,488.7011753);
   graph->SetPoint(88,3882,486.8264908);
   graph->SetPoint(89,3883,484.0389482);
   graph->SetPoint(90,3884,482.1492956);
   graph->SetPoint(91,3885,480.8250803);
   graph->SetPoint(92,3886,479.8601049);
   graph->SetPoint(93,3887,479.1291084);
   graph->SetPoint(94,3888,478.5574041);
   graph->SetPoint(95,3889,478.1003194);
   graph->SetPoint(96,3890,477.7303799);
   graph->SetPoint(97,3891,477.4292028);
   graph->SetPoint(98,3892,477.18328);
   graph->SetPoint(99,3893,476.9820303);
   graph->SetPoint(100,3894,476.8169213);
   graph->SetPoint(101,3895,476.6811161);
   graph->SetPoint(102,3896,476.5691036);
   graph->SetPoint(103,3897,476.4765043);
   graph->SetPoint(104,3898,476.3997568);
   graph->SetPoint(105,3899,476.3359936);
   graph->SetPoint(106,3900,476.2828256);
   graph->SetPoint(107,3901,476.2383013);
   graph->SetPoint(108,3902,476.2007764);
   graph->SetPoint(109,3903,476.1689156);
   graph->SetPoint(110,3904,476.1416059);
   graph->SetPoint(111,3905,476.1179646);
   graph->SetPoint(112,3906,476.0972729);
   graph->SetPoint(113,3907,476.0789782);
   graph->SetPoint(114,3908,476.0626414);
   graph->SetPoint(115,3909,476.0479351);
   graph->SetPoint(116,3910,476.0346021);
   graph->SetPoint(117,3910,476.0346021);
   graph->SetPoint(118,3911,476.0346021);
   graph->SetPoint(119,3911,0);
   
   TH1F *Graph_model211 = new TH1F("Graph_model211","Projection of model2",120,3820.8,3919.2);
   Graph_model211->SetMinimum(0);
   Graph_model211->SetMaximum(738.606);
   Graph_model211->SetDirectory(0);
   Graph_model211->SetStats(0);
   Graph_model211->SetLineWidth(2);
   Graph_model211->SetMarkerStyle(20);
   Graph_model211->GetXaxis()->SetNdivisions(505);
   Graph_model211->GetXaxis()->SetLabelFont(132);
   Graph_model211->GetXaxis()->SetLabelOffset(0.01);
   Graph_model211->GetXaxis()->SetLabelSize(0.06);
   Graph_model211->GetXaxis()->SetTitleSize(0.072);
   Graph_model211->GetXaxis()->SetTitleOffset(0.95);
   Graph_model211->GetXaxis()->SetTitleFont(132);
   Graph_model211->GetYaxis()->SetNdivisions(505);
   Graph_model211->GetYaxis()->SetLabelFont(132);
   Graph_model211->GetYaxis()->SetLabelOffset(0.01);
   Graph_model211->GetYaxis()->SetLabelSize(0.06);
   Graph_model211->GetYaxis()->SetTitleSize(0.072);
   Graph_model211->GetYaxis()->SetTitleOffset(0.95);
   Graph_model211->GetYaxis()->SetTitleFont(132);
   Graph_model211->GetZaxis()->SetLabelFont(132);
   Graph_model211->GetZaxis()->SetLabelSize(0.06);
   Graph_model211->GetZaxis()->SetTitleSize(0.072);
   Graph_model211->GetZaxis()->SetTitleOffset(1.2);
   Graph_model211->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model211);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("bkg_x");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(3);
   graph->SetFillStyle(3244);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3829,0);
   graph->SetPoint(1,3829,475.8914865);
   graph->SetPoint(2,3830,475.8914865);
   graph->SetPoint(3,3831,475.8914865);
   graph->SetPoint(4,3832,475.8914865);
   graph->SetPoint(5,3833,475.8914865);
   graph->SetPoint(6,3834,475.8914866);
   graph->SetPoint(7,3835,475.8914866);
   graph->SetPoint(8,3836,475.8914866);
   graph->SetPoint(9,3837,475.8914866);
   graph->SetPoint(10,3838,475.8914866);
   graph->SetPoint(11,3839,475.8914866);
   graph->SetPoint(12,3840,475.8914866);
   graph->SetPoint(13,3841,475.8914866);
   graph->SetPoint(14,3842,475.8914866);
   graph->SetPoint(15,3843,475.8914867);
   graph->SetPoint(16,3844,475.8914867);
   graph->SetPoint(17,3845,475.8914867);
   graph->SetPoint(18,3846,475.8914867);
   graph->SetPoint(19,3847,475.8914867);
   graph->SetPoint(20,3848,475.8914867);
   graph->SetPoint(21,3849,475.8914867);
   graph->SetPoint(22,3850,475.8914867);
   graph->SetPoint(23,3851,475.8914867);
   graph->SetPoint(24,3852,475.8914868);
   graph->SetPoint(25,3853,475.8914868);
   graph->SetPoint(26,3854,475.8914868);
   graph->SetPoint(27,3855,475.8914868);
   graph->SetPoint(28,3856,475.8914868);
   graph->SetPoint(29,3857,475.8914868);
   graph->SetPoint(30,3858,475.8914868);
   graph->SetPoint(31,3859,475.8914868);
   graph->SetPoint(32,3860,475.8914869);
   graph->SetPoint(33,3861,475.8914869);
   graph->SetPoint(34,3862,475.8914869);
   graph->SetPoint(35,3863,475.8914869);
   graph->SetPoint(36,3864,475.8914869);
   graph->SetPoint(37,3865,475.8914869);
   graph->SetPoint(38,3866,475.8914869);
   graph->SetPoint(39,3867,475.8914869);
   graph->SetPoint(40,3868,475.8914869);
   graph->SetPoint(41,3869,475.891487);
   graph->SetPoint(42,3870,475.891487);
   graph->SetPoint(43,3871,475.891487);
   graph->SetPoint(44,3872,475.891487);
   graph->SetPoint(45,3873,475.891487);
   graph->SetPoint(46,3874,475.891487);
   graph->SetPoint(47,3875,475.891487);
   graph->SetPoint(48,3876,475.891487);
   graph->SetPoint(49,3877,475.8914871);
   graph->SetPoint(50,3878,475.8914871);
   graph->SetPoint(51,3879,475.8914871);
   graph->SetPoint(52,3880,475.8914871);
   graph->SetPoint(53,3881,475.8914871);
   graph->SetPoint(54,3882,475.8914871);
   graph->SetPoint(55,3883,475.8914871);
   graph->SetPoint(56,3884,475.8914871);
   graph->SetPoint(57,3885,475.8914871);
   graph->SetPoint(58,3886,475.8914872);
   graph->SetPoint(59,3887,475.8914872);
   graph->SetPoint(60,3888,475.8914872);
   graph->SetPoint(61,3889,475.8914872);
   graph->SetPoint(62,3890,475.8914872);
   graph->SetPoint(63,3891,475.8914872);
   graph->SetPoint(64,3892,475.8914872);
   graph->SetPoint(65,3893,475.8914872);
   graph->SetPoint(66,3894,475.8914872);
   graph->SetPoint(67,3895,475.8914873);
   graph->SetPoint(68,3896,475.8914873);
   graph->SetPoint(69,3897,475.8914873);
   graph->SetPoint(70,3898,475.8914873);
   graph->SetPoint(71,3899,475.8914873);
   graph->SetPoint(72,3900,475.8914873);
   graph->SetPoint(73,3901,475.8914873);
   graph->SetPoint(74,3902,475.8914873);
   graph->SetPoint(75,3903,475.8914874);
   graph->SetPoint(76,3904,475.8914874);
   graph->SetPoint(77,3905,475.8914874);
   graph->SetPoint(78,3906,475.8914874);
   graph->SetPoint(79,3907,475.8914874);
   graph->SetPoint(80,3908,475.8914874);
   graph->SetPoint(81,3909,475.8914874);
   graph->SetPoint(82,3910,475.8914874);
   graph->SetPoint(83,3910,475.8914874);
   graph->SetPoint(84,3911,475.8914874);
   graph->SetPoint(85,3911,0);
   
   TH1F *Graph_bkg_x12 = new TH1F("Graph_bkg_x12","Projection of model2",100,3820.8,3919.2);
   Graph_bkg_x12->SetMinimum(0);
   Graph_bkg_x12->SetMaximum(523.4806);
   Graph_bkg_x12->SetDirectory(0);
   Graph_bkg_x12->SetStats(0);
   Graph_bkg_x12->SetLineWidth(2);
   Graph_bkg_x12->SetMarkerStyle(20);
   Graph_bkg_x12->GetXaxis()->SetNdivisions(505);
   Graph_bkg_x12->GetXaxis()->SetLabelFont(132);
   Graph_bkg_x12->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg_x12->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg_x12->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg_x12->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg_x12->GetXaxis()->SetTitleFont(132);
   Graph_bkg_x12->GetYaxis()->SetNdivisions(505);
   Graph_bkg_x12->GetYaxis()->SetLabelFont(132);
   Graph_bkg_x12->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg_x12->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg_x12->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg_x12->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg_x12->GetYaxis()->SetTitleFont(132);
   Graph_bkg_x12->GetZaxis()->SetLabelFont(132);
   Graph_bkg_x12->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg_x12->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg_x12->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg_x12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg_x12);
   
   graph->Draw("f");
   
   graph = new TGraph(120);
   graph->SetName("tztail_x");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(6);
   graph->SetFillStyle(3022);
   graph->SetLineColor(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3829,0);
   graph->SetPoint(1,3829,2.014195239e-11);
   graph->SetPoint(2,3830,2.014195239e-11);
   graph->SetPoint(3,3831,2.219508662e-11);
   graph->SetPoint(4,3832,2.438752706e-11);
   graph->SetPoint(5,3833,2.672219679e-11);
   graph->SetPoint(6,3834,2.920227961e-11);
   graph->SetPoint(7,3835,3.183384344e-11);
   graph->SetPoint(8,3836,3.462553069e-11);
   graph->SetPoint(9,3837,3.759162003e-11);
   graph->SetPoint(10,3838,4.075212066e-11);
   graph->SetPoint(11,3839,4.413607721e-11);
   graph->SetPoint(12,3840,4.778144122e-11);
   graph->SetPoint(13,3841,5.173809035e-11);
   graph->SetPoint(14,3842,5.606662051e-11);
   graph->SetPoint(15,3843,6.08405882e-11);
   graph->SetPoint(16,3844,6.614411591e-11);
   graph->SetPoint(17,3845,7.207429991e-11);
   graph->SetPoint(18,3846,7.874040035e-11);
   graph->SetPoint(19,3847,8.627110092e-11);
   graph->SetPoint(20,3848,9.482281227e-11);
   graph->SetPoint(21,3849,1.046003077e-10);
   graph->SetPoint(22,3850,1.158830328e-10);
   graph->SetPoint(23,3851,1.290633423e-10);
   graph->SetPoint(24,3852,1.4468952e-10);
   graph->SetPoint(25,3853,1.635119871e-10);
   graph->SetPoint(26,3854,1.865447314e-10);
   graph->SetPoint(27,3855,2.151629141e-10);
   graph->SetPoint(28,3856,2.513478966e-10);
   graph->SetPoint(29,3857,2.981478294e-10);
   graph->SetPoint(30,3858,3.605324473e-10);
   graph->SetPoint(31,3859,4.463813848e-10);
   graph->SetPoint(32,3860,5.67404512e-10);
   graph->SetPoint(33,3861,7.395199047e-10);
   graph->SetPoint(34,3862,9.874968514e-10);
   graph->SetPoint(35,3862.5,1.153477432e-09);
   graph->SetPoint(36,3863,1.359273909e-09);
   graph->SetPoint(37,3863.5,1.616318851e-09);
   graph->SetPoint(38,3864,1.936040308e-09);
   graph->SetPoint(39,3864.5,2.328735684e-09);
   graph->SetPoint(40,3865,2.802580921e-09);
   graph->SetPoint(41,3865.5,3.363273274e-09);
   graph->SetPoint(42,3866,4.014266562e-09);
   graph->SetPoint(43,3866.5,4.763577422e-09);
   graph->SetPoint(44,3866.75,5.181080948e-09);
   graph->SetPoint(45,3867,5.632416166e-09);
   graph->SetPoint(46,3867.25,6.122045364e-09);
   graph->SetPoint(47,3867.5,6.652771896e-09);
   graph->SetPoint(48,3867.75,7.225072394e-09);
   graph->SetPoint(49,3868,7.83542104e-09);
   graph->SetPoint(50,3869,1.042790761e-08);
   graph->SetPoint(51,3869.25,1.103390349e-08);
   graph->SetPoint(52,3869.5,1.159659203e-08);
   graph->SetPoint(53,3869.75,1.211061334e-08);
   graph->SetPoint(54,3870,1.257281766e-08);
   graph->SetPoint(55,3870.25,1.297801719e-08);
   graph->SetPoint(56,3870.5,1.331638645e-08);
   graph->SetPoint(57,3870.75,1.3575192e-08);
   graph->SetPoint(58,3871,1.374454099e-08);
   graph->SetPoint(59,3871.25,1.382253664e-08);
   graph->SetPoint(60,3871.5,1.382024106e-08);
   graph->SetPoint(61,3871.75,1.375455502e-08);
   graph->SetPoint(62,3872,1.364143004e-08);
   graph->SetPoint(63,3872.25,1.348949494e-08);
   graph->SetPoint(64,3872.5,1.329739327e-08);
   graph->SetPoint(65,3872.75,1.305523553e-08);
   graph->SetPoint(66,3873,1.274885222e-08);
   graph->SetPoint(67,3873.25,1.236457622e-08);
   graph->SetPoint(68,3873.5,1.189656142e-08);
   graph->SetPoint(69,3873.75,1.134951988e-08);
   graph->SetPoint(70,3874,1.073878868e-08);
   graph->SetPoint(71,3874.5,9.422230592e-09);
   graph->SetPoint(72,3875,8.135524074e-09);
   graph->SetPoint(73,3875.25,7.541208634e-09);
   graph->SetPoint(74,3875.5,6.986030244e-09);
   graph->SetPoint(75,3875.75,6.468405078e-09);
   graph->SetPoint(76,3876,5.984824081e-09);
   graph->SetPoint(77,3876.5,5.104658411e-09);
   graph->SetPoint(78,3877,4.324224168e-09);
   graph->SetPoint(79,3877.5,3.638327468e-09);
   graph->SetPoint(80,3878,3.047581005e-09);
   graph->SetPoint(81,3878.5,2.548834637e-09);
   graph->SetPoint(82,3879,2.133066501e-09);
   graph->SetPoint(83,3879.5,1.788141673e-09);
   graph->SetPoint(84,3880,1.501829114e-09);
   graph->SetPoint(85,3880.5,1.264061002e-09);
   graph->SetPoint(86,3881,1.067264941e-09);
   graph->SetPoint(87,3881.5,9.053726176e-10);
   graph->SetPoint(88,3882,7.728722806e-10);
   graph->SetPoint(89,3883,5.758522786e-10);
   graph->SetPoint(90,3884,4.422940154e-10);
   graph->SetPoint(91,3885,3.487001434e-10);
   graph->SetPoint(92,3886,2.804969014e-10);
   graph->SetPoint(93,3887,2.288309885e-10);
   graph->SetPoint(94,3888,1.884236477e-10);
   graph->SetPoint(95,3889,1.561174782e-10);
   graph->SetPoint(96,3890,1.29970616e-10);
   graph->SetPoint(97,3891,1.086837998e-10);
   graph->SetPoint(98,3892,9.130228339e-11);
   graph->SetPoint(99,3893,7.707821173e-11);
   graph->SetPoint(100,3894,6.540851358e-11);
   graph->SetPoint(101,3895,5.580997181e-11);
   graph->SetPoint(102,3896,4.789306449e-11);
   graph->SetPoint(103,3897,4.134826853e-11);
   graph->SetPoint(104,3898,3.592384761e-11);
   graph->SetPoint(105,3899,3.14171456e-11);
   graph->SetPoint(106,3900,2.765929688e-11);
   graph->SetPoint(107,3901,2.451237089e-11);
   graph->SetPoint(108,3902,2.186016067e-11);
   graph->SetPoint(109,3903,1.960827749e-11);
   graph->SetPoint(110,3904,1.76780645e-11);
   graph->SetPoint(111,3905,1.600712712e-11);
   graph->SetPoint(112,3906,1.454465896e-11);
   graph->SetPoint(113,3907,1.325161551e-11);
   graph->SetPoint(114,3908,1.20969465e-11);
   graph->SetPoint(115,3909,1.105752106e-11);
   graph->SetPoint(116,3910,1.011516696e-11);
   graph->SetPoint(117,3910,1.011516696e-11);
   graph->SetPoint(118,3911,1.011516696e-11);
   graph->SetPoint(119,3911,0);
   
   TH1F *Graph_tztail_x13 = new TH1F("Graph_tztail_x13","Projection of model2",120,3820.8,3919.2);
   Graph_tztail_x13->SetMinimum(0);
   Graph_tztail_x13->SetMaximum(1.520479e-08);
   Graph_tztail_x13->SetDirectory(0);
   Graph_tztail_x13->SetStats(0);
   Graph_tztail_x13->SetLineWidth(2);
   Graph_tztail_x13->SetMarkerStyle(20);
   Graph_tztail_x13->GetXaxis()->SetNdivisions(505);
   Graph_tztail_x13->GetXaxis()->SetLabelFont(132);
   Graph_tztail_x13->GetXaxis()->SetLabelOffset(0.01);
   Graph_tztail_x13->GetXaxis()->SetLabelSize(0.06);
   Graph_tztail_x13->GetXaxis()->SetTitleSize(0.072);
   Graph_tztail_x13->GetXaxis()->SetTitleOffset(0.95);
   Graph_tztail_x13->GetXaxis()->SetTitleFont(132);
   Graph_tztail_x13->GetYaxis()->SetNdivisions(505);
   Graph_tztail_x13->GetYaxis()->SetLabelFont(132);
   Graph_tztail_x13->GetYaxis()->SetLabelOffset(0.01);
   Graph_tztail_x13->GetYaxis()->SetLabelSize(0.06);
   Graph_tztail_x13->GetYaxis()->SetTitleSize(0.072);
   Graph_tztail_x13->GetYaxis()->SetTitleOffset(0.95);
   Graph_tztail_x13->GetYaxis()->SetTitleFont(132);
   Graph_tztail_x13->GetZaxis()->SetLabelFont(132);
   Graph_tztail_x13->GetZaxis()->SetLabelSize(0.06);
   Graph_tztail_x13->GetZaxis()->SetTitleSize(0.072);
   Graph_tztail_x13->GetZaxis()->SetTitleOffset(1.2);
   Graph_tztail_x13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tztail_x13);
   
   graph->Draw("f");
   
   graph = new TGraph(120);
   graph->SetName("prompt_x");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(4);
   graph->SetFillStyle(3008);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3829,0);
   graph->SetPoint(1,3829,0.2297015504);
   graph->SetPoint(2,3830,0.2297015504);
   graph->SetPoint(3,3831,0.2531157709);
   graph->SetPoint(4,3832,0.2781186583);
   graph->SetPoint(5,3833,0.3047435479);
   graph->SetPoint(6,3834,0.3330267479);
   graph->SetPoint(7,3835,0.3630374578);
   graph->SetPoint(8,3836,0.394874237);
   graph->SetPoint(9,3837,0.4286999211);
   graph->SetPoint(10,3838,0.4647426979);
   graph->SetPoint(11,3839,0.5033337962);
   graph->SetPoint(12,3840,0.5449060207);
   graph->SetPoint(13,3841,0.5900281827);
   graph->SetPoint(14,3842,0.6393913263);
   graph->SetPoint(15,3843,0.6938342999);
   graph->SetPoint(16,3844,0.7543164474);
   graph->SetPoint(17,3845,0.8219450682);
   graph->SetPoint(18,3846,0.8979661795);
   graph->SetPoint(19,3847,0.9838473077);
   graph->SetPoint(20,3848,1.081372181);
   graph->SetPoint(21,3849,1.192876062);
   graph->SetPoint(22,3850,1.321545786);
   graph->SetPoint(23,3851,1.471855818);
   graph->SetPoint(24,3852,1.650058864);
   graph->SetPoint(25,3853,1.864712824);
   graph->SetPoint(26,3854,2.127381357);
   graph->SetPoint(27,3855,2.453746985);
   graph->SetPoint(28,3856,2.866405421);
   graph->SetPoint(29,3857,3.400118187);
   graph->SetPoint(30,3858,4.11156081);
   graph->SetPoint(31,3859,5.09059371);
   graph->SetPoint(32,3860,6.470757827);
   graph->SetPoint(33,3861,8.433585053);
   graph->SetPoint(34,3862,11.26154771);
   graph->SetPoint(35,3862.5,13.15441271);
   graph->SetPoint(36,3863,15.50134358);
   graph->SetPoint(37,3863.5,18.43271887);
   graph->SetPoint(38,3864,22.07886562);
   graph->SetPoint(39,3864.5,26.55721683);
   graph->SetPoint(40,3865,31.96101203);
   graph->SetPoint(41,3865.5,38.35522348);
   graph->SetPoint(42,3866,45.77923902);
   graph->SetPoint(43,3866.5,54.32448145);
   graph->SetPoint(44,3866.75,59.08574815);
   graph->SetPoint(45,3867,64.23283605);
   graph->SetPoint(46,3867.25,69.81663367);
   graph->SetPoint(47,3867.5,75.86911085);
   graph->SetPoint(48,3867.75,82.39570317);
   graph->SetPoint(49,3868,89.35620171);
   graph->SetPoint(50,3869,118.9212694);
   graph->SetPoint(51,3869.25,125.8321284);
   graph->SetPoint(52,3869.5,132.2491046);
   graph->SetPoint(53,3869.75,138.1110732);
   graph->SetPoint(54,3870,143.3821138);
   graph->SetPoint(55,3870.25,148.0030641);
   graph->SetPoint(56,3870.5,151.8618728);
   graph->SetPoint(57,3870.75,154.8133263);
   graph->SetPoint(58,3871,156.7446051);
   graph->SetPoint(59,3871.25,157.6340781);
   graph->SetPoint(60,3871.5,157.607899);
   graph->SetPoint(61,3871.75,156.8588065);
   graph->SetPoint(62,3872,155.5687139);
   graph->SetPoint(63,3872.25,153.8360255);
   graph->SetPoint(64,3872.5,151.6452721);
   graph->SetPoint(65,3872.75,148.8836724);
   graph->SetPoint(66,3873,145.3896357);
   graph->SetPoint(67,3873.25,141.0073002);
   graph->SetPoint(68,3873.5,135.6699961);
   graph->SetPoint(69,3873.75,129.4314604);
   graph->SetPoint(70,3874,122.4665991);
   graph->SetPoint(71,3874.5,107.4523925);
   graph->SetPoint(72,3875,92.77861731);
   graph->SetPoint(73,3875.25,86.00096361);
   graph->SetPoint(74,3875.5,79.66963414);
   graph->SetPoint(75,3875.75,73.76656671);
   graph->SetPoint(76,3876,68.25174359);
   graph->SetPoint(77,3876.5,58.2142152);
   graph->SetPoint(78,3877,49.3140375);
   graph->SetPoint(79,3877.5,41.49197873);
   graph->SetPoint(80,3878,34.75502613);
   graph->SetPoint(81,3878.5,29.06725507);
   graph->SetPoint(82,3879,24.32577899);
   graph->SetPoint(83,3879.5,20.39220958);
   graph->SetPoint(84,3880,17.12706242);
   graph->SetPoint(85,3880.5,14.4155227);
   graph->SetPoint(86,3881,12.17123379);
   graph->SetPoint(87,3881.5,10.32499183);
   graph->SetPoint(88,3882,8.813940061);
   graph->SetPoint(89,3883,6.5670973);
   graph->SetPoint(90,3884,5.043980796);
   graph->SetPoint(91,3885,3.976623615);
   graph->SetPoint(92,3886,3.198824616);
   graph->SetPoint(93,3887,2.609619555);
   graph->SetPoint(94,3888,2.148808772);
   graph->SetPoint(95,3889,1.780384844);
   graph->SetPoint(96,3890,1.482202491);
   graph->SetPoint(97,3891,1.239444758);
   graph->SetPoint(98,3892,1.041223593);
   graph->SetPoint(99,3893,0.8790103556);
   graph->SetPoint(100,3894,0.7459275389);
   graph->SetPoint(101,3895,0.6364644698);
   graph->SetPoint(102,3896,0.5461789875);
   graph->SetPoint(103,3897,0.4715412489);
   graph->SetPoint(104,3898,0.4096804188);
   graph->SetPoint(105,3899,0.3582853793);
   graph->SetPoint(106,3900,0.315430364);
   graph->SetPoint(107,3901,0.2795423943);
   graph->SetPoint(108,3902,0.2492962301);
   graph->SetPoint(109,3903,0.2236154496);
   graph->SetPoint(110,3904,0.2016030395);
   graph->SetPoint(111,3905,0.1825474435);
   graph->SetPoint(112,3906,0.1658692587);
   graph->SetPoint(113,3907,0.1511232163);
   graph->SetPoint(114,3908,0.1379552146);
   graph->SetPoint(115,3909,0.1261014663);
   graph->SetPoint(116,3910,0.1153547326);
   graph->SetPoint(117,3910,0.1153547326);
   graph->SetPoint(118,3911,0.1153547326);
   graph->SetPoint(119,3911,0);
   
   TH1F *Graph_prompt_x14 = new TH1F("Graph_prompt_x14","Projection of model2",120,3820.8,3919.2);
   Graph_prompt_x14->SetMinimum(0);
   Graph_prompt_x14->SetMaximum(173.3975);
   Graph_prompt_x14->SetDirectory(0);
   Graph_prompt_x14->SetStats(0);
   Graph_prompt_x14->SetLineWidth(2);
   Graph_prompt_x14->SetMarkerStyle(20);
   Graph_prompt_x14->GetXaxis()->SetNdivisions(505);
   Graph_prompt_x14->GetXaxis()->SetLabelFont(132);
   Graph_prompt_x14->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_x14->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_x14->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_x14->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_x14->GetXaxis()->SetTitleFont(132);
   Graph_prompt_x14->GetYaxis()->SetNdivisions(505);
   Graph_prompt_x14->GetYaxis()->SetLabelFont(132);
   Graph_prompt_x14->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_x14->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_x14->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_x14->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_x14->GetYaxis()->SetTitleFont(132);
   Graph_prompt_x14->GetZaxis()->SetLabelFont(132);
   Graph_prompt_x14->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_x14->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_x14->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_x14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_x14);
   
   graph->Draw("f");
   
   graph = new TGraph(120);
   graph->SetName("bdecay_x");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3829,0);
   graph->SetPoint(1,3829,0.05527739126);
   graph->SetPoint(2,3830,0.05527739126);
   graph->SetPoint(3,3831,0.06091199418);
   graph->SetPoint(4,3832,0.06692890782);
   graph->SetPoint(5,3833,0.07333615425);
   graph->SetPoint(6,3834,0.08014247101);
   graph->SetPoint(7,3835,0.08736451088);
   graph->SetPoint(8,3836,0.09502599203);
   graph->SetPoint(9,3837,0.1031661007);
   graph->SetPoint(10,3838,0.1118397499);
   graph->SetPoint(11,3839,0.1211266495);
   graph->SetPoint(12,3840,0.1311309534);
   graph->SetPoint(13,3841,0.1419895454);
   graph->SetPoint(14,3842,0.1538687242);
   graph->SetPoint(15,3843,0.1669703578);
   graph->SetPoint(16,3844,0.1815253111);
   graph->SetPoint(17,3845,0.1978000543);
   graph->SetPoint(18,3846,0.2160944398);
   graph->SetPoint(19,3847,0.236761626);
   graph->SetPoint(20,3848,0.260230865);
   graph->SetPoint(21,3849,0.2870641347);
   graph->SetPoint(22,3850,0.3180283431);
   graph->SetPoint(23,3851,0.3542002647);
   graph->SetPoint(24,3852,0.3970846051);
   graph->SetPoint(25,3853,0.4487408127);
   graph->SetPoint(26,3854,0.511951667);
   graph->SetPoint(27,3855,0.5904911479);
   graph->SetPoint(28,3856,0.6897968851);
   graph->SetPoint(29,3857,0.818234196);
   graph->SetPoint(30,3858,0.9894419747);
   graph->SetPoint(31,3859,1.225045019);
   graph->SetPoint(32,3860,1.557179791);
   graph->SetPoint(33,3861,2.029531712);
   graph->SetPoint(34,3862,2.710077393);
   graph->SetPoint(35,3862.5,3.165592992);
   graph->SetPoint(36,3863,3.730378975);
   graph->SetPoint(37,3863.5,4.435810779);
   graph->SetPoint(38,3864,5.313251442);
   graph->SetPoint(39,3864.5,6.390961067);
   graph->SetPoint(40,3865,7.691377633);
   graph->SetPoint(41,3865.5,9.230136636);
   graph->SetPoint(42,3866,11.01671671);
   graph->SetPoint(43,3866.5,13.07311862);
   graph->SetPoint(44,3866.75,14.21891151);
   graph->SetPoint(45,3867,15.45755178);
   graph->SetPoint(46,3867.25,16.80128571);
   graph->SetPoint(47,3867.5,18.25780679);
   graph->SetPoint(48,3867.75,19.82842308);
   graph->SetPoint(49,3868,21.50345836);
   graph->SetPoint(50,3869,28.61825497);
   graph->SetPoint(51,3869.25,30.28134456);
   graph->SetPoint(52,3869.5,31.82558187);
   graph->SetPoint(53,3869.75,33.2362573);
   graph->SetPoint(54,3870,34.50472663);
   graph->SetPoint(55,3870.25,35.61675255);
   graph->SetPoint(56,3870.5,36.54537007);
   graph->SetPoint(57,3870.75,37.25563366);
   graph->SetPoint(58,3871,37.72039349);
   graph->SetPoint(59,3871.25,37.93444405);
   graph->SetPoint(60,3871.5,37.92814408);
   graph->SetPoint(61,3871.75,37.74787592);
   graph->SetPoint(62,3872,37.43741675);
   graph->SetPoint(63,3872.25,37.02044743);
   graph->SetPoint(64,3872.5,36.49324537);
   graph->SetPoint(65,3872.75,35.82866986);
   graph->SetPoint(66,3873,34.98783427);
   graph->SetPoint(67,3873.25,33.93323071);
   graph->SetPoint(68,3873.5,32.64881513);
   graph->SetPoint(69,3873.75,31.14751932);
   graph->SetPoint(70,3874,29.47143415);
   graph->SetPoint(71,3874.5,25.85828408);
   graph->SetPoint(72,3875,22.3270584);
   graph->SetPoint(73,3875.25,20.6960245);
   graph->SetPoint(74,3875.5,19.17239797);
   graph->SetPoint(75,3875.75,17.75183216);
   graph->SetPoint(76,3876,16.42469687);
   graph->SetPoint(77,3876.5,14.00917819);
   graph->SetPoint(78,3877,11.86736154);
   graph->SetPoint(79,3877.5,9.984992868);
   graph->SetPoint(80,3878,8.363753638);
   graph->SetPoint(81,3878.5,6.994998635);
   graph->SetPoint(82,3879,5.853968338);
   graph->SetPoint(83,3879.5,4.907359771);
   graph->SetPoint(84,3880,4.121606183);
   graph->SetPoint(85,3880.5,3.469077536);
   graph->SetPoint(86,3881,2.928992213);
   graph->SetPoint(87,3881.5,2.484696391);
   graph->SetPoint(88,3882,2.121063669);
   graph->SetPoint(89,3883,1.580363765);
   graph->SetPoint(90,3884,1.21382768);
   graph->SetPoint(91,3885,0.9569695073);
   graph->SetPoint(92,3886,0.7697931494);
   graph->SetPoint(93,3887,0.6280016872);
   graph->SetPoint(94,3888,0.5171081478);
   graph->SetPoint(95,3889,0.4284473895);
   graph->SetPoint(96,3890,0.3566901785);
   graph->SetPoint(97,3891,0.2982708333);
   graph->SetPoint(98,3892,0.2505691575);
   graph->SetPoint(99,3893,0.2115327444);
   graph->SetPoint(100,3894,0.1795065308);
   graph->SetPoint(101,3895,0.1531643799);
   graph->SetPoint(102,3896,0.1314372913);
   graph->SetPoint(103,3897,0.1134758127);
   graph->SetPoint(104,3898,0.09858908119);
   graph->SetPoint(105,3899,0.08622092912);
   graph->SetPoint(106,3900,0.07590792321);
   graph->SetPoint(107,3901,0.0672715281);
   graph->SetPoint(108,3902,0.05999282647);
   graph->SetPoint(109,3903,0.05381277872);
   graph->SetPoint(110,3904,0.04851551971);
   graph->SetPoint(111,3905,0.04392981432);
   graph->SetPoint(112,3906,0.03991622998);
   graph->SetPoint(113,3907,0.03636761328);
   graph->SetPoint(114,3908,0.03319875013);
   graph->SetPoint(115,3909,0.03034616041);
   graph->SetPoint(116,3910,0.02775997235);
   graph->SetPoint(117,3910,0.02775997235);
   graph->SetPoint(118,3911,0.02775997235);
   graph->SetPoint(119,3911,0);
   
   TH1F *Graph_bdecay_x15 = new TH1F("Graph_bdecay_x15","Projection of model2",120,3820.8,3919.2);
   Graph_bdecay_x15->SetMinimum(0);
   Graph_bdecay_x15->SetMaximum(41.72789);
   Graph_bdecay_x15->SetDirectory(0);
   Graph_bdecay_x15->SetStats(0);
   Graph_bdecay_x15->SetLineWidth(2);
   Graph_bdecay_x15->SetMarkerStyle(20);
   Graph_bdecay_x15->GetXaxis()->SetNdivisions(505);
   Graph_bdecay_x15->GetXaxis()->SetLabelFont(132);
   Graph_bdecay_x15->GetXaxis()->SetLabelOffset(0.01);
   Graph_bdecay_x15->GetXaxis()->SetLabelSize(0.06);
   Graph_bdecay_x15->GetXaxis()->SetTitleSize(0.072);
   Graph_bdecay_x15->GetXaxis()->SetTitleOffset(0.95);
   Graph_bdecay_x15->GetXaxis()->SetTitleFont(132);
   Graph_bdecay_x15->GetYaxis()->SetNdivisions(505);
   Graph_bdecay_x15->GetYaxis()->SetLabelFont(132);
   Graph_bdecay_x15->GetYaxis()->SetLabelOffset(0.01);
   Graph_bdecay_x15->GetYaxis()->SetLabelSize(0.06);
   Graph_bdecay_x15->GetYaxis()->SetTitleSize(0.072);
   Graph_bdecay_x15->GetYaxis()->SetTitleOffset(0.95);
   Graph_bdecay_x15->GetYaxis()->SetTitleFont(132);
   Graph_bdecay_x15->GetZaxis()->SetLabelFont(132);
   Graph_bdecay_x15->GetZaxis()->SetLabelSize(0.06);
   Graph_bdecay_x15->GetZaxis()->SetTitleSize(0.072);
   Graph_bdecay_x15->GetZaxis()->SetTitleOffset(1.2);
   Graph_bdecay_x15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bdecay_x15);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(80);
   grae->SetName("h_fithist_2");
   grae->SetTitle("Histogram of fithist_2_plot__m2");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,3830.5,461);
   grae->SetPointError(0,0.5,0.5,20.97673,21.97673);
   grae->SetPoint(1,3831.5,475);
   grae->SetPointError(1,0.5,0.5,21.30023,22.30023);
   grae->SetPoint(2,3832.5,514);
   grae->SetPointError(2,0.5,0.5,22.17708,23.17708);
   grae->SetPoint(3,3833.5,450);
   grae->SetPointError(3,0.5,0.5,20.7191,21.7191);
   grae->SetPoint(4,3834.5,465);
   grae->SetPointError(4,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(5,3835.5,458);
   grae->SetPointError(5,0.5,0.5,20.90677,21.90677);
   grae->SetPoint(6,3836.5,515);
   grae->SetPointError(6,0.5,0.5,22.19912,23.19912);
   grae->SetPoint(7,3837.5,473);
   grae->SetPointError(7,0.5,0.5,21.25431,22.25431);
   grae->SetPoint(8,3838.5,494);
   grae->SetPointError(8,0.5,0.5,21.73173,22.73173);
   grae->SetPoint(9,3839.5,502);
   grae->SetPointError(9,0.5,0.5,21.91093,22.91093);
   grae->SetPoint(10,3840.5,506);
   grae->SetPointError(10,0.5,0.5,22,23);
   grae->SetPoint(11,3841.5,497);
   grae->SetPointError(11,0.5,0.5,21.7991,22.7991);
   grae->SetPoint(12,3842.5,492);
   grae->SetPointError(12,0.5,0.5,21.68671,22.68671);
   grae->SetPoint(13,3843.5,481);
   grae->SetPointError(13,0.5,0.5,21.43741,22.43741);
   grae->SetPoint(14,3844.5,472);
   grae->SetPointError(14,0.5,0.5,21.23131,22.23131);
   grae->SetPoint(15,3845.5,448);
   grae->SetPointError(15,0.5,0.5,20.67192,21.67192);
   grae->SetPoint(16,3846.5,476);
   grae->SetPointError(16,0.5,0.5,21.32315,22.32315);
   grae->SetPoint(17,3847.5,485);
   grae->SetPointError(17,0.5,0.5,21.52839,22.52839);
   grae->SetPoint(18,3848.5,511);
   grae->SetPointError(18,0.5,0.5,22.11084,23.11084);
   grae->SetPoint(19,3849.5,480);
   grae->SetPointError(19,0.5,0.5,21.41461,22.41461);
   grae->SetPoint(20,3850.5,491);
   grae->SetPointError(20,0.5,0.5,21.66416,22.66416);
   grae->SetPoint(21,3851.5,479);
   grae->SetPointError(21,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(22,3852.5,515);
   grae->SetPointError(22,0.5,0.5,22.19912,23.19912);
   grae->SetPoint(23,3853.5,466);
   grae->SetPointError(23,0.5,0.5,21.09282,22.09282);
   grae->SetPoint(24,3854.5,496);
   grae->SetPointError(24,0.5,0.5,21.77667,22.77667);
   grae->SetPoint(25,3855.5,471);
   grae->SetPointError(25,0.5,0.5,21.20829,22.20829);
   grae->SetPoint(26,3856.5,467);
   grae->SetPointError(26,0.5,0.5,21.11597,22.11597);
   grae->SetPoint(27,3857.5,513);
   grae->SetPointError(27,0.5,0.5,22.15502,23.15502);
   grae->SetPoint(28,3858.5,481);
   grae->SetPointError(28,0.5,0.5,21.43741,22.43741);
   grae->SetPoint(29,3859.5,506);
   grae->SetPointError(29,0.5,0.5,22,23);
   grae->SetPoint(30,3860.5,483);
   grae->SetPointError(30,0.5,0.5,21.48295,22.48295);
   grae->SetPoint(31,3861.5,467);
   grae->SetPointError(31,0.5,0.5,21.11597,22.11597);
   grae->SetPoint(32,3862.5,513);
   grae->SetPointError(32,0.5,0.5,22.15502,23.15502);
   grae->SetPoint(33,3863.5,486);
   grae->SetPointError(33,0.5,0.5,21.55108,22.55108);
   grae->SetPoint(34,3864.5,494);
   grae->SetPointError(34,0.5,0.5,21.73173,22.73173);
   grae->SetPoint(35,3865.5,514);
   grae->SetPointError(35,0.5,0.5,22.17708,23.17708);
   grae->SetPoint(36,3866.5,496);
   grae->SetPointError(36,0.5,0.5,21.77667,22.77667);
   grae->SetPoint(37,3867.5,585);
   grae->SetPointError(37,0.5,0.5,23.69194,24.69194);
   grae->SetPoint(38,3868.5,611);
   grae->SetPointError(38,0.5,0.5,24.22347,25.22347);
   grae->SetPoint(39,3869.5,601);
   grae->SetPointError(39,0.5,0.5,24.0204,25.0204);
   grae->SetPoint(40,3870.5,691);
   grae->SetPointError(40,0.5,0.5,25.79163,26.79163);
   grae->SetPoint(41,3871.5,677);
   grae->SetPointError(41,0.5,0.5,25.52403,26.52403);
   grae->SetPoint(42,3872.5,672);
   grae->SetPointError(42,0.5,0.5,25.42778,26.42778);
   grae->SetPoint(43,3873.5,634);
   grae->SetPointError(43,0.5,0.5,24.68432,25.68432);
   grae->SetPoint(44,3874.5,637);
   grae->SetPointError(44,0.5,0.5,24.74381,25.74381);
   grae->SetPoint(45,3875.5,556);
   grae->SetPointError(45,0.5,0.5,23.08495,24.08495);
   grae->SetPoint(46,3876.5,533);
   grae->SetPointError(46,0.5,0.5,22.59221,23.59221);
   grae->SetPoint(47,3877.5,527);
   grae->SetPointError(47,0.5,0.5,22.46193,23.46193);
   grae->SetPoint(48,3878.5,529);
   grae->SetPointError(48,0.5,0.5,22.50543,23.50543);
   grae->SetPoint(49,3879.5,508);
   grae->SetPointError(49,0.5,0.5,22.0444,23.0444);
   grae->SetPoint(50,3880.5,544);
   grae->SetPointError(50,0.5,0.5,22.82917,23.82917);
   grae->SetPoint(51,3881.5,480);
   grae->SetPointError(51,0.5,0.5,21.41461,22.41461);
   grae->SetPoint(52,3882.5,465);
   grae->SetPointError(52,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(53,3883.5,504);
   grae->SetPointError(53,0.5,0.5,21.95551,22.95551);
   grae->SetPoint(54,3884.5,501);
   grae->SetPointError(54,0.5,0.5,21.88861,22.88861);
   grae->SetPoint(55,3885.5,479);
   grae->SetPointError(55,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(56,3886.5,524);
   grae->SetPointError(56,0.5,0.5,22.39651,23.39651);
   grae->SetPoint(57,3887.5,477);
   grae->SetPointError(57,0.5,0.5,21.34605,22.34605);
   grae->SetPoint(58,3888.5,475);
   grae->SetPointError(58,0.5,0.5,21.30023,22.30023);
   grae->SetPoint(59,3889.5,447);
   grae->SetPointError(59,0.5,0.5,20.64829,21.64829);
   grae->SetPoint(60,3890.5,471);
   grae->SetPointError(60,0.5,0.5,21.20829,22.20829);
   grae->SetPoint(61,3891.5,464);
   grae->SetPointError(61,0.5,0.5,21.04646,22.04646);
   grae->SetPoint(62,3892.5,468);
   grae->SetPointError(62,0.5,0.5,21.13909,22.13909);
   grae->SetPoint(63,3893.5,499);
   grae->SetPointError(63,0.5,0.5,21.8439,22.8439);
   grae->SetPoint(64,3894.5,462);
   grae->SetPointError(64,0.5,0.5,21,22);
   grae->SetPoint(65,3895.5,451);
   grae->SetPointError(65,0.5,0.5,20.74265,21.74265);
   grae->SetPoint(66,3896.5,507);
   grae->SetPointError(66,0.5,0.5,22.02221,23.02221);
   grae->SetPoint(67,3897.5,462);
   grae->SetPointError(67,0.5,0.5,21,22);
   grae->SetPoint(68,3898.5,465);
   grae->SetPointError(68,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(69,3899.5,469);
   grae->SetPointError(69,0.5,0.5,21.16218,22.16218);
   grae->SetPoint(70,3900.5,435);
   grae->SetPointError(70,0.5,0.5,20.36265,21.36265);
   grae->SetPoint(71,3901.5,465);
   grae->SetPointError(71,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(72,3902.5,506);
   grae->SetPointError(72,0.5,0.5,22,23);
   grae->SetPoint(73,3903.5,436);
   grae->SetPointError(73,0.5,0.5,20.3866,21.3866);
   grae->SetPoint(74,3904.5,431);
   grae->SetPointError(74,0.5,0.5,20.26656,21.26656);
   grae->SetPoint(75,3905.5,402);
   grae->SetPointError(75,0.5,0.5,19.55617,20.55617);
   grae->SetPoint(76,3906.5,452);
   grae->SetPointError(76,0.5,0.5,20.76617,21.76617);
   grae->SetPoint(77,3907.5,503);
   grae->SetPointError(77,0.5,0.5,21.93323,22.93323);
   grae->SetPoint(78,3908.5,447);
   grae->SetPointError(78,0.5,0.5,20.64829,21.64829);
   grae->SetPoint(79,3909.5,510);
   grae->SetPointError(79,0.5,0.5,22.08871,23.08871);
   
   TH1F *Graph_h_fithist_26 = new TH1F("Graph_h_fithist_26","Histogram of fithist_2_plot__m2",100,3822,3918);
   Graph_h_fithist_26->SetMinimum(348.909);
   Graph_h_fithist_26->SetMaximum(751.3264);
   Graph_h_fithist_26->SetDirectory(0);
   Graph_h_fithist_26->SetStats(0);
   Graph_h_fithist_26->SetLineWidth(2);
   Graph_h_fithist_26->SetMarkerStyle(20);
   Graph_h_fithist_26->GetXaxis()->SetNdivisions(505);
   Graph_h_fithist_26->GetXaxis()->SetLabelFont(132);
   Graph_h_fithist_26->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_26->GetXaxis()->SetLabelSize(0.06);
   Graph_h_fithist_26->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fithist_26->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_26->GetXaxis()->SetTitleFont(132);
   Graph_h_fithist_26->GetYaxis()->SetNdivisions(505);
   Graph_h_fithist_26->GetYaxis()->SetLabelFont(132);
   Graph_h_fithist_26->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_26->GetYaxis()->SetLabelSize(0.06);
   Graph_h_fithist_26->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fithist_26->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_26->GetYaxis()->SetTitleFont(132);
   Graph_h_fithist_26->GetZaxis()->SetLabelFont(132);
   Graph_h_fithist_26->GetZaxis()->SetLabelSize(0.06);
   Graph_h_fithist_26->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fithist_26->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fithist_26->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fithist_26);
   
   grae->Draw("p");
   
   TH1D *frame_3369bb0__6 = new TH1D("frame_3369bb0__6","A RooPlot of \"m2\"",80,3830,3910);
   frame_3369bb0__6->SetBinContent(1,753.6812);
   frame_3369bb0__6->SetMinimum(0);
   frame_3369bb0__6->SetMaximum(900);
   frame_3369bb0__6->SetEntries(1);
   frame_3369bb0__6->SetDirectory(0);
   frame_3369bb0__6->SetStats(0);
   frame_3369bb0__6->SetLineWidth(2);
   frame_3369bb0__6->SetMarkerStyle(20);
   frame_3369bb0__6->GetXaxis()->SetTitle("#it{M_{J/#psi#pi^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_3369bb0__6->GetXaxis()->SetNdivisions(505);
   frame_3369bb0__6->GetXaxis()->SetLabelFont(132);
   frame_3369bb0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_3369bb0__6->GetXaxis()->SetLabelSize(0.06);
   frame_3369bb0__6->GetXaxis()->SetTitleSize(0.072);
   frame_3369bb0__6->GetXaxis()->SetTitleOffset(0.95);
   frame_3369bb0__6->GetXaxis()->SetTitleFont(132);
   frame_3369bb0__6->GetYaxis()->SetTitle("Candidates / (1.0 MeV/#it{c^{2}})");
   frame_3369bb0__6->GetYaxis()->SetNdivisions(505);
   frame_3369bb0__6->GetYaxis()->SetLabelFont(132);
   frame_3369bb0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_3369bb0__6->GetYaxis()->SetLabelSize(0.06);
   frame_3369bb0__6->GetYaxis()->SetTitleSize(0.072);
   frame_3369bb0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_3369bb0__6->GetYaxis()->SetTitleFont(132);
   frame_3369bb0__6->GetZaxis()->SetLabelFont(132);
   frame_3369bb0__6->GetZaxis()->SetLabelSize(0.06);
   frame_3369bb0__6->GetZaxis()->SetTitleSize(0.072);
   frame_3369bb0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_3369bb0__6->GetZaxis()->SetTitleFont(132);
   frame_3369bb0__6->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"12<#font[12]{p}_{T}<14 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.78,"2.0<#font[12]{y}<3.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.78,"#sqrt{#it{s}} = 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.71,"1.7 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.64,"#chi_{c1}(3872)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   ca3->Modified();
   ca3->cd();
   ca3->SetSelected(ca3);
}


==> figs/Fig1bottomright.C <==
{
//=========Macro generated from canvas: ca4/ca4
//=========  (Mon Sep 13 17:27:51 2021) by ROOT version5.34/20
   TCanvas *ca4 = new TCanvas("ca4", "ca4",80,103,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   ca4->Range(-2.382716,-0.9689366,7.493827,5.086918);
   ca4->SetFillColor(0);
   ca4->SetBorderMode(0);
   ca4->SetBorderSize(2);
   ca4->SetLogy();
   ca4->SetTickx(1);
   ca4->SetTicky(1);
   ca4->SetLeftMargin(0.14);
   ca4->SetRightMargin(0.05);
   ca4->SetTopMargin(0.08);
   ca4->SetBottomMargin(0.16);
   ca4->SetFrameLineWidth(2);
   ca4->SetFrameBorderMode(0);
   ca4->SetFrameLineWidth(2);
   ca4->SetFrameBorderMode(0);
   
   TH1D *frame_334c660__7 = new TH1D("frame_334c660__7","",201,-1,7);
   frame_334c660__7->SetBinContent(1,40035.87);
   frame_334c660__7->SetMinimum(1);
   frame_334c660__7->SetMaximum(40035.87);
   frame_334c660__7->SetEntries(2);
   frame_334c660__7->SetDirectory(0);
   frame_334c660__7->SetStats(0);
   frame_334c660__7->SetLineWidth(2);
   frame_334c660__7->SetMarkerStyle(20);
   frame_334c660__7->GetXaxis()->SetTitle("#it{t_{z}} [ps]");
   frame_334c660__7->GetXaxis()->SetNdivisions(505);
   frame_334c660__7->GetXaxis()->SetLabelFont(132);
   frame_334c660__7->GetXaxis()->SetLabelOffset(0.01);
   frame_334c660__7->GetXaxis()->SetLabelSize(0.06);
   frame_334c660__7->GetXaxis()->SetTitleSize(0.072);
   frame_334c660__7->GetXaxis()->SetTitleOffset(0.95);
   frame_334c660__7->GetXaxis()->SetTitleFont(132);
   frame_334c660__7->GetYaxis()->SetTitle("Candidates / (0.1 ps)");
   frame_334c660__7->GetYaxis()->SetNdivisions(505);
   frame_334c660__7->GetYaxis()->SetLabelFont(132);
   frame_334c660__7->GetYaxis()->SetLabelOffset(0.01);
   frame_334c660__7->GetYaxis()->SetLabelSize(0.06);
   frame_334c660__7->GetYaxis()->SetTitleSize(0.072);
   frame_334c660__7->GetYaxis()->SetTitleOffset(0.95);
   frame_334c660__7->GetYaxis()->SetTitleFont(132);
   frame_334c660__7->GetZaxis()->SetLabelFont(132);
   frame_334c660__7->GetZaxis()->SetLabelSize(0.06);
   frame_334c660__7->GetZaxis()->SetTitleSize(0.072);
   frame_334c660__7->GetZaxis()->SetTitleOffset(1.2);
   frame_334c660__7->GetZaxis()->SetTitleFont(132);
   frame_334c660__7->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(201);
   grae->SetName("h_fithist_2");
   grae->SetTitle("Histogram of fithist_2_plot__x_tz");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,-9.950249,0);
   grae->SetPointError(0,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(1,-9.850746,0);
   grae->SetPointError(1,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(2,-9.751244,0);
   grae->SetPointError(2,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(3,-9.651741,0);
   grae->SetPointError(3,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(4,-9.552239,0);
   grae->SetPointError(4,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(5,-9.452736,0);
   grae->SetPointError(5,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(6,-9.353234,0);
   grae->SetPointError(6,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(7,-9.253731,0);
   grae->SetPointError(7,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(8,-9.154229,0);
   grae->SetPointError(8,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(9,-9.054726,0);
   grae->SetPointError(9,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(10,-8.955224,0);
   grae->SetPointError(10,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(11,-8.855721,0);
   grae->SetPointError(11,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(12,-8.756219,0);
   grae->SetPointError(12,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(13,-8.656716,0);
   grae->SetPointError(13,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(14,-8.557214,0);
   grae->SetPointError(14,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(15,-8.457711,0);
   grae->SetPointError(15,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(16,-8.358209,0);
   grae->SetPointError(16,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(17,-8.258706,0);
   grae->SetPointError(17,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(18,-8.159204,0);
   grae->SetPointError(18,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(19,-8.059701,0);
   grae->SetPointError(19,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(20,-7.960199,0);
   grae->SetPointError(20,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(21,-7.860697,0);
   grae->SetPointError(21,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(22,-7.761194,0);
   grae->SetPointError(22,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(23,-7.661692,0);
   grae->SetPointError(23,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(24,-7.562189,0);
   grae->SetPointError(24,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(25,-7.462687,0);
   grae->SetPointError(25,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(26,-7.363184,0);
   grae->SetPointError(26,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(27,-7.263682,0);
   grae->SetPointError(27,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(28,-7.164179,0);
   grae->SetPointError(28,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(29,-7.064677,0);
   grae->SetPointError(29,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(30,-6.965174,0);
   grae->SetPointError(30,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(31,-6.865672,0);
   grae->SetPointError(31,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(32,-6.766169,0);
   grae->SetPointError(32,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(33,-6.666667,0);
   grae->SetPointError(33,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(34,-6.567164,0);
   grae->SetPointError(34,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(35,-6.467662,0);
   grae->SetPointError(35,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(36,-6.368159,0);
   grae->SetPointError(36,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(37,-6.268657,0);
   grae->SetPointError(37,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(38,-6.169154,0);
   grae->SetPointError(38,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(39,-6.069652,0);
   grae->SetPointError(39,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(40,-5.970149,0);
   grae->SetPointError(40,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(41,-5.870647,0);
   grae->SetPointError(41,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(42,-5.771144,0);
   grae->SetPointError(42,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(43,-5.671642,0);
   grae->SetPointError(43,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(44,-5.572139,0);
   grae->SetPointError(44,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(45,-5.472637,0);
   grae->SetPointError(45,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(46,-5.373134,0);
   grae->SetPointError(46,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(47,-5.273632,0);
   grae->SetPointError(47,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(48,-5.174129,0);
   grae->SetPointError(48,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(49,-5.074627,0);
   grae->SetPointError(49,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(50,-4.975124,0);
   grae->SetPointError(50,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(51,-4.875622,0);
   grae->SetPointError(51,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(52,-4.776119,0);
   grae->SetPointError(52,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(53,-4.676617,0);
   grae->SetPointError(53,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(54,-4.577114,0);
   grae->SetPointError(54,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(55,-4.477612,0);
   grae->SetPointError(55,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(56,-4.378109,0);
   grae->SetPointError(56,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(57,-4.278607,0);
   grae->SetPointError(57,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(58,-4.179104,0);
   grae->SetPointError(58,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(59,-4.079602,0);
   grae->SetPointError(59,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(60,-3.9801,0);
   grae->SetPointError(60,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(61,-3.880597,0);
   grae->SetPointError(61,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(62,-3.781095,0);
   grae->SetPointError(62,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(63,-3.681592,0);
   grae->SetPointError(63,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(64,-3.58209,0);
   grae->SetPointError(64,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(65,-3.482587,0);
   grae->SetPointError(65,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(66,-3.383085,0);
   grae->SetPointError(66,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(67,-3.283582,0);
   grae->SetPointError(67,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(68,-3.18408,0);
   grae->SetPointError(68,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(69,-3.084577,0);
   grae->SetPointError(69,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(70,-2.985075,0);
   grae->SetPointError(70,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(71,-2.885572,0);
   grae->SetPointError(71,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(72,-2.78607,0);
   grae->SetPointError(72,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(73,-2.686567,0);
   grae->SetPointError(73,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(74,-2.587065,0);
   grae->SetPointError(74,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(75,-2.487562,0);
   grae->SetPointError(75,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(76,-2.38806,0);
   grae->SetPointError(76,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(77,-2.288557,0);
   grae->SetPointError(77,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(78,-2.189055,0);
   grae->SetPointError(78,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(79,-2.089552,0);
   grae->SetPointError(79,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(80,-1.99005,0);
   grae->SetPointError(80,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(81,-1.890547,0);
   grae->SetPointError(81,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(82,-1.791045,0);
   grae->SetPointError(82,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(83,-1.691542,0);
   grae->SetPointError(83,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(84,-1.59204,0);
   grae->SetPointError(84,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(85,-1.492537,0);
   grae->SetPointError(85,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(86,-1.393035,0);
   grae->SetPointError(86,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(87,-1.293532,0);
   grae->SetPointError(87,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(88,-1.19403,0);
   grae->SetPointError(88,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(89,-1.094527,0);
   grae->SetPointError(89,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(90,-0.9950249,0);
   grae->SetPointError(90,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(91,-0.8955224,0);
   grae->SetPointError(91,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(92,-0.7960199,0);
   grae->SetPointError(92,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(93,-0.6965174,0);
   grae->SetPointError(93,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(94,-0.5970149,0);
   grae->SetPointError(94,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(95,-0.4975124,0);
   grae->SetPointError(95,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(96,-0.39801,1);
   grae->SetPointError(96,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(97,-0.2985075,4);
   grae->SetPointError(97,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(98,-0.199005,60);
   grae->SetPointError(98,0.04975124,0.04975124,7.724317,8.789023);
   grae->SetPoint(99,-0.09950249,3711);
   grae->SetPointError(99,0.04975124,0.04975124,60.42003,61.42003);
   grae->SetPoint(100,8.951173e-16,24885);
   grae->SetPointError(100,0.04975124,0.04975124,157.2506,158.2506);
   grae->SetPoint(101,0.09950249,5076);
   grae->SetPointError(101,0.04975124,0.04975124,70.74781,71.74781);
   grae->SetPoint(102,0.199005,1277);
   grae->SetPointError(102,0.04975124,0.04975124,35.23863,36.23863);
   grae->SetPoint(103,0.2985075,833);
   grae->SetPointError(103,0.04975124,0.04975124,28.36607,29.36607);
   grae->SetPoint(104,0.39801,519);
   grae->SetPointError(104,0.04975124,0.04975124,22.28706,23.28706);
   grae->SetPoint(105,0.4975124,407);
   grae->SetPointError(105,0.04975124,0.04975124,19.68044,20.68044);
   grae->SetPoint(106,0.5970149,311);
   grae->SetPointError(106,0.04975124,0.04975124,17.14228,18.14228);
   grae->SetPoint(107,0.6965174,248);
   grae->SetPointError(107,0.04975124,0.04975124,15.25595,16.25595);
   grae->SetPoint(108,0.7960199,201);
   grae->SetPointError(108,0.04975124,0.04975124,13.68626,14.68626);
   grae->SetPoint(109,0.8955224,171);
   grae->SetPointError(109,0.04975124,0.04975124,12.58625,13.58625);
   grae->SetPoint(110,0.9950249,170);
   grae->SetPointError(110,0.04975124,0.04975124,12.54799,13.54799);
   grae->SetPoint(111,1.094527,133);
   grae->SetPointError(111,0.04975124,0.04975124,11.0434,12.0434);
   grae->SetPoint(112,1.19403,125);
   grae->SetPointError(112,0.04975124,0.04975124,10.69151,11.69151);
   grae->SetPoint(113,1.293532,137);
   grae->SetPointError(113,0.04975124,0.04975124,11.21537,12.21537);
   grae->SetPoint(114,1.393035,113);
   grae->SetPointError(114,0.04975124,0.04975124,10.1419,11.1419);
   grae->SetPoint(115,1.492537,110);
   grae->SetPointError(115,0.04975124,0.04975124,10,11);
   grae->SetPoint(116,1.59204,94);
   grae->SetPointError(116,0.04975124,0.04975124,9.678086,10.72977);
   grae->SetPoint(117,1.691542,107);
   grae->SetPointError(117,0.04975124,0.04975124,9.856158,10.85616);
   grae->SetPoint(118,1.791045,98);
   grae->SetPointError(118,0.04975124,0.04975124,9.882579,10.93319);
   grae->SetPoint(119,1.890547,98);
   grae->SetPointError(119,0.04975124,0.04975124,9.882579,10.93319);
   grae->SetPoint(120,1.99005,79);
   grae->SetPointError(120,0.04975124,0.04975124,8.869343,9.925725);
   grae->SetPoint(121,2.089552,61);
   grae->SetPointError(121,0.04975124,0.04975124,7.788779,8.852952);
   grae->SetPoint(122,2.189055,66);
   grae->SetPointError(122,0.04975124,0.04975124,8.103403,9.165094);
   grae->SetPoint(123,2.288557,65);
   grae->SetPointError(123,0.04975124,0.04975124,8.041463,9.103628);
   grae->SetPoint(124,2.38806,46);
   grae->SetPointError(124,0.04975124,0.04975124,6.757581,7.831489);
   grae->SetPoint(125,2.487562,54);
   grae->SetPointError(125,0.04975124,0.04975124,7.32564,8.39385);
   grae->SetPoint(126,2.587065,45);
   grae->SetPointError(126,0.04975124,0.04975124,6.683179,7.757905);
   grae->SetPoint(127,2.686567,60);
   grae->SetPointError(127,0.04975124,0.04975124,7.724317,8.789023);
   grae->SetPoint(128,2.78607,46);
   grae->SetPointError(128,0.04975124,0.04975124,6.757581,7.831489);
   grae->SetPoint(129,2.885572,37);
   grae->SetPointError(129,0.04975124,0.04975124,6.055143,7.137555);
   grae->SetPoint(130,2.985075,32);
   grae->SetPointError(130,0.04975124,0.04975124,5.627135,6.715753);
   grae->SetPoint(131,3.084577,30);
   grae->SetPointError(131,0.04975124,0.04975124,5.446522,6.538046);
   grae->SetPoint(132,3.18408,29);
   grae->SetPointError(132,0.04975124,0.04975124,5.353932,6.44702);
   grae->SetPoint(133,3.283582,27);
   grae->SetPointError(133,0.04975124,0.04975124,5.163771,6.260244);
   grae->SetPoint(134,3.383085,19);
   grae->SetPointError(134,0.04975124,0.04975124,4.320219,5.435196);
   grae->SetPoint(135,3.482587,24);
   grae->SetPointError(135,0.04975124,0.04975124,4.864612,5.966932);
   grae->SetPoint(136,3.58209,19);
   grae->SetPointError(136,0.04975124,0.04975124,4.320219,5.435196);
   grae->SetPoint(137,3.681592,24);
   grae->SetPointError(137,0.04975124,0.04975124,4.864612,5.966932);
   grae->SetPoint(138,3.781095,28);
   grae->SetPointError(138,0.04975124,0.04975124,5.259711,6.354446);
   grae->SetPoint(139,3.880597,21);
   grae->SetPointError(139,0.04975124,0.04975124,4.545807,5.655182);
   grae->SetPoint(140,3.9801,9);
   grae->SetPointError(140,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(141,4.079602,12);
   grae->SetPointError(141,0.04975124,0.04975124,3.415266,4.559819);
   grae->SetPoint(142,4.179104,29);
   grae->SetPointError(142,0.04975124,0.04975124,5.353932,6.44702);
   grae->SetPoint(143,4.278607,10);
   grae->SetPointError(143,0.04975124,0.04975124,3.108694,4.26695);
   grae->SetPoint(144,4.378109,20);
   grae->SetPointError(144,0.04975124,0.04975124,4.434448,5.546519);
   grae->SetPoint(145,4.477612,16);
   grae->SetPointError(145,0.04975124,0.04975124,3.957801,5.083066);
   grae->SetPoint(146,4.577114,13);
   grae->SetPointError(146,0.04975124,0.04975124,3.558662,4.697573);
   grae->SetPoint(147,4.676617,5);
   grae->SetPointError(147,0.04975124,0.04975124,2.159691,3.382473);
   grae->SetPoint(148,4.776119,8);
   grae->SetPointError(148,0.04975124,0.04975124,2.768386,3.945142);
   grae->SetPoint(149,4.875622,10);
   grae->SetPointError(149,0.04975124,0.04975124,3.108694,4.26695);
   grae->SetPoint(150,4.975124,9);
   grae->SetPointError(150,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(151,5.074627,9);
   grae->SetPointError(151,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(152,5.174129,7);
   grae->SetPointError(152,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(153,5.273632,8);
   grae->SetPointError(153,0.04975124,0.04975124,2.768386,3.945142);
   grae->SetPoint(154,5.373134,10);
   grae->SetPointError(154,0.04975124,0.04975124,3.108694,4.26695);
   grae->SetPoint(155,5.472637,5);
   grae->SetPointError(155,0.04975124,0.04975124,2.159691,3.382473);
   grae->SetPoint(156,5.572139,4);
   grae->SetPointError(156,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(157,5.671642,1);
   grae->SetPointError(157,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(158,5.771144,7);
   grae->SetPointError(158,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(159,5.870647,3);
   grae->SetPointError(159,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(160,5.970149,2);
   grae->SetPointError(160,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(161,6.069652,7);
   grae->SetPointError(161,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(162,6.169154,1);
   grae->SetPointError(162,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(163,6.268657,7);
   grae->SetPointError(163,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(164,6.368159,4);
   grae->SetPointError(164,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(165,6.467662,3);
   grae->SetPointError(165,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(166,6.567164,4);
   grae->SetPointError(166,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(167,6.666667,3);
   grae->SetPointError(167,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(168,6.766169,2);
   grae->SetPointError(168,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(169,6.865672,3);
   grae->SetPointError(169,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(170,6.965174,4);
   grae->SetPointError(170,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(171,7.064677,1);
   grae->SetPointError(171,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(172,7.164179,0);
   grae->SetPointError(172,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(173,7.263682,3);
   grae->SetPointError(173,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(174,7.363184,1);
   grae->SetPointError(174,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(175,7.462687,2);
   grae->SetPointError(175,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(176,7.562189,0);
   grae->SetPointError(176,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(177,7.661692,1);
   grae->SetPointError(177,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(178,7.761194,0);
   grae->SetPointError(178,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(179,7.860697,0);
   grae->SetPointError(179,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(180,7.960199,0);
   grae->SetPointError(180,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(181,8.059701,1);
   grae->SetPointError(181,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(182,8.159204,0);
   grae->SetPointError(182,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(183,8.258706,0);
   grae->SetPointError(183,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(184,8.358209,1);
   grae->SetPointError(184,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(185,8.457711,0);
   grae->SetPointError(185,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(186,8.557214,2);
   grae->SetPointError(186,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(187,8.656716,1);
   grae->SetPointError(187,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(188,8.756219,1);
   grae->SetPointError(188,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(189,8.855721,1);
   grae->SetPointError(189,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(190,8.955224,0);
   grae->SetPointError(190,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(191,9.054726,1);
   grae->SetPointError(191,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(192,9.154229,0);
   grae->SetPointError(192,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(193,9.253731,0);
   grae->SetPointError(193,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(194,9.353234,0);
   grae->SetPointError(194,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(195,9.452736,0);
   grae->SetPointError(195,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(196,9.552239,0);
   grae->SetPointError(196,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(197,9.651741,0);
   grae->SetPointError(197,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(198,9.751244,1);
   grae->SetPointError(198,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(199,9.850746,2);
   grae->SetPointError(199,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(200,9.950249,0);
   grae->SetPointError(200,0.04975124,0.04975124,0,1.147874);
   
   TH1F *Graph_h_fithist_27 = new TH1F("Graph_h_fithist_27","Histogram of fithist_2_plot__x_tz",201,-12,12);
   Graph_h_fithist_27->SetMinimum(27.54758);
   Graph_h_fithist_27->SetMaximum(27547.58);
   Graph_h_fithist_27->SetDirectory(0);
   Graph_h_fithist_27->SetStats(0);
   Graph_h_fithist_27->SetLineWidth(2);
   Graph_h_fithist_27->SetMarkerStyle(20);
   Graph_h_fithist_27->GetXaxis()->SetNdivisions(505);
   Graph_h_fithist_27->GetXaxis()->SetLabelFont(132);
   Graph_h_fithist_27->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_27->GetXaxis()->SetLabelSize(0.06);
   Graph_h_fithist_27->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fithist_27->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_27->GetXaxis()->SetTitleFont(132);
   Graph_h_fithist_27->GetYaxis()->SetNdivisions(505);
   Graph_h_fithist_27->GetYaxis()->SetLabelFont(132);
   Graph_h_fithist_27->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_27->GetYaxis()->SetLabelSize(0.06);
   Graph_h_fithist_27->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fithist_27->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_27->GetYaxis()->SetTitleFont(132);
   Graph_h_fithist_27->GetZaxis()->SetLabelFont(132);
   Graph_h_fithist_27->GetZaxis()->SetLabelSize(0.06);
   Graph_h_fithist_27->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fithist_27->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fithist_27->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fithist_27);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(827);
   graph->SetName("model2");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,8.703094375e-10);
   graph->SetPoint(2,-1,8.703094375e-10);
   graph->SetPoint(3,-1.079999918,9.552176753e-10);
   graph->SetPoint(4,-1.060000082,9.552176753e-10);
   graph->SetPoint(5,-1.059999918,6.368117835e-10);
   graph->SetPoint(6,-1.040000082,6.368117835e-10);
   graph->SetPoint(7,-1.039999918,1.16748827e-09);
   graph->SetPoint(8,-1.020000082,1.16748827e-09);
   graph->SetPoint(9,-1.019999918,7.217200213e-10);
   graph->SetPoint(10,-1.000000082,7.217200213e-10);
   graph->SetPoint(11,-0.9999999184,9.552176753e-10);
   graph->SetPoint(12,-0.9800000816,9.552176753e-10);
   graph->SetPoint(13,-0.9799999184,8.278553186e-10);
   graph->SetPoint(14,-0.9600000816,8.278553186e-10);
   graph->SetPoint(15,-0.9599999184,8.915364969e-10);
   graph->SetPoint(16,-0.9400000816,8.915364969e-10);
   graph->SetPoint(17,-0.9399999184,7.217200213e-10);
   graph->SetPoint(18,-0.9200000816,7.217200213e-10);
   graph->SetPoint(19,-0.9199999184,7.217200213e-10);
   graph->SetPoint(20,-0.9000000816,7.217200213e-10);
   graph->SetPoint(21,-0.8999999184,4.457682485e-10);
   graph->SetPoint(22,-0.8800000816,4.457682485e-10);
   graph->SetPoint(23,-0.8799999184,8.703094375e-10);
   graph->SetPoint(24,-0.8600000816,8.703094375e-10);
   graph->SetPoint(25,-0.8599999184,1.018898854e-09);
   graph->SetPoint(26,-0.8400000816,1.018898854e-09);
   graph->SetPoint(27,-0.8399999184,8.915364969e-10);
   graph->SetPoint(28,-0.8200000816,8.915364969e-10);
   graph->SetPoint(29,-0.8199999184,7.429470808e-10);
   graph->SetPoint(30,-0.8000000816,7.429470808e-10);
   graph->SetPoint(31,-0.7999999184,8.066282591e-10);
   graph->SetPoint(32,-0.7800000816,8.066282591e-10);
   graph->SetPoint(33,-0.7799999184,8.915364969e-10);
   graph->SetPoint(34,-0.7600000816,8.915364969e-10);
   graph->SetPoint(35,-0.7599999184,1.16748827e-09);
   graph->SetPoint(36,-0.7400000816,1.16748827e-09);
   graph->SetPoint(37,-0.7399999184,8.49082378e-10);
   graph->SetPoint(38,-0.7200000816,8.49082378e-10);
   graph->SetPoint(39,-0.7199999184,9.127635564e-10);
   graph->SetPoint(40,-0.7000000816,9.127635564e-10);
   graph->SetPoint(41,-0.6999999184,9.127635564e-10);
   graph->SetPoint(42,-0.6800000816,9.127635564e-10);
   graph->SetPoint(43,-0.6799999184,8.49082378e-10);
   graph->SetPoint(44,-0.6600000816,8.49082378e-10);
   graph->SetPoint(45,-0.6599999184,9.339906158e-10);
   graph->SetPoint(46,-0.6400000816,9.339906158e-10);
   graph->SetPoint(47,-0.6399999184,1.103807091e-09);
   graph->SetPoint(48,-0.6200000816,1.103807091e-09);
   graph->SetPoint(49,-0.6199999184,1.082580032e-09);
   graph->SetPoint(50,-0.6000000816,1.082580032e-09);
   graph->SetPoint(51,-0.5999999184,9.339906159e-10);
   graph->SetPoint(52,-0.5800000816,9.339906173e-10);
   graph->SetPoint(53,-0.5799999184,1.125034152e-09);
   graph->SetPoint(54,-0.5600000816,1.125034184e-09);
   graph->SetPoint(55,-0.5599999184,7.854012327e-10);
   graph->SetPoint(56,-0.5400000816,7.854018482e-10);
   graph->SetPoint(57,-0.5399999184,9.764453832e-10);
   graph->SetPoint(58,-0.5200000816,9.764561633e-10);
   graph->SetPoint(59,-0.5199999184,9.552291041e-10);
   graph->SetPoint(60,-0.5000000816,9.553984101e-10);
   graph->SetPoint(61,-0.4999999184,9.553984141e-10);
   graph->SetPoint(62,-0.4800000816,9.577825942e-10);
   graph->SetPoint(63,-0.4799999184,6.393767568e-10);
   graph->SetPoint(64,-0.4600000816,6.694770569e-10);
   graph->SetPoint(65,-0.4599999184,1.07279185e-09);
   graph->SetPoint(66,-0.4400000816,1.413444794e-09);
   graph->SetPoint(67,-0.4399999184,6.180343535);
   graph->SetPoint(68,-0.4200000816,6.180343538);
   graph->SetPoint(69,-0.4199999184,4.720338638e-09);
   graph->SetPoint(70,-0.4000000816,3.612954237e-08);
   graph->SetPoint(71,-0.3999999184,3.619384627e-08);
   graph->SetPoint(72,-0.3800000816,2.919932051e-07);
   graph->SetPoint(73,-0.3799999184,2.917009123e-07);
   graph->SetPoint(74,-0.3600000816,2.15775839e-06);
   graph->SetPoint(75,-0.3599999184,2.157877607e-06);
   graph->SetPoint(76,-0.3400000816,1.434816398e-05);
   graph->SetPoint(77,-0.3399999184,6.169964349);
   graph->SetPoint(78,-0.3200000816,6.170035639);
   graph->SetPoint(79,-0.3199999184,8.563890664e-05);
   graph->SetPoint(80,-0.3000000816,0.0004587041703);
   graph->SetPoint(81,-0.2999999184,0.0004587103988);
   graph->SetPoint(82,-0.2800000816,0.002204897302);
   graph->SetPoint(83,-0.2799999184,12.17784573);
   graph->SetPoint(84,-0.2600000816,12.18515191);
   graph->SetPoint(85,-0.2599999184,5.917347351);
   graph->SetPoint(86,-0.2400000816,5.944654297);
   graph->SetPoint(87,-0.2399999184,6.113822286);
   graph->SetPoint(88,-0.2200000816,6.204909898);
   graph->SetPoint(89,-0.2199999184,12.42555491);
   graph->SetPoint(90,-0.2000000816,12.69647701);
   graph->SetPoint(91,-0.1999999184,33.7992772);
   graph->SetPoint(92,-0.1800000816,34.51781749);
   graph->SetPoint(93,-0.1799999184,69.76906427);
   graph->SetPoint(94,-0.1600000816,71.47976972);
   graph->SetPoint(95,-0.1599999184,147.1503537);
   graph->SetPoint(96,-0.1400000816,150.9318338);
   graph->SetPoint(97,-0.1399999184,323.9430963);
   graph->SetPoint(98,-0.1200000816,332.4867098);
   graph->SetPoint(99,-0.1199999184,689.3013733);
   graph->SetPoint(100,-0.1000000816,711.4612105);
   graph->SetPoint(101,-0.09999991839,1809.161222);
   graph->SetPoint(102,-0.08000008161,1874.071282);
   graph->SetPoint(103,-0.07999991839,4370.289251);
   graph->SetPoint(104,-0.06000008161,4562.688596);
   graph->SetPoint(105,-0.05999991839,10960.80045);
   graph->SetPoint(106,-0.05,11156.74845);
   graph->SetPoint(107,-0.04000008161,11446.83338);
   graph->SetPoint(108,-0.03999991839,23996.4944);
   graph->SetPoint(109,-0.02000008161,24770.74131);
   graph->SetPoint(110,-0.01999991839,37690.6033);
   graph->SetPoint(111,-0.01,38006.4519);
   graph->SetPoint(112,-8.1608e-08,38129.398);
   graph->SetPoint(113,8.1608e-08,36648.90873);
   graph->SetPoint(114,0.01,36532.00171);
   graph->SetPoint(115,0.01999991839,36221.47778);
   graph->SetPoint(116,0.02000008161,25005.63643);
   graph->SetPoint(117,0.03999991839,24238.456);
   graph->SetPoint(118,0.04000008161,12395.44822);
   graph->SetPoint(119,0.05,12107.20515);
   graph->SetPoint(120,0.05999991839,11912.32943);
   graph->SetPoint(121,0.06000008161,6079.077026);
   graph->SetPoint(122,0.07999991839,5887.529707);
   graph->SetPoint(123,0.08000008161,3260.12025);
   graph->SetPoint(124,0.09999991839,3195.316064);
   graph->SetPoint(125,0.1000000816,2303.001453);
   graph->SetPoint(126,0.1199999184,2280.699703);
   graph->SetPoint(127,0.1200000816,1762.865853);
   graph->SetPoint(128,0.1399999184,1754.094542);
   graph->SetPoint(129,0.1400000816,1543.129438);
   graph->SetPoint(130,0.1599999184,1539.087235);
   graph->SetPoint(131,0.1600000816,1540.384485);
   graph->SetPoint(132,0.1799999184,1538.400201);
   graph->SetPoint(133,0.1800000816,1219.578286);
   graph->SetPoint(134,0.1999999184,1218.582584);
   graph->SetPoint(135,0.2000000816,1027.519567);
   graph->SetPoint(136,0.2199999184,1026.972241);
   graph->SetPoint(137,0.2200000816,1080.76709);
   graph->SetPoint(138,0.2399999184,1080.402194);
   graph->SetPoint(139,0.2400000816,1115.885264);
   graph->SetPoint(140,0.2599999184,1115.587417);
   graph->SetPoint(141,0.2600000816,846.700448);
   graph->SetPoint(142,0.2799999184,846.4260664);
   graph->SetPoint(143,0.2800000816,754.8527516);
   graph->SetPoint(144,0.2999999184,754.5874194);
   graph->SetPoint(145,0.3000000816,692.3208253);
   graph->SetPoint(146,0.3199999184,692.0603289);
   graph->SetPoint(147,0.3200000816,727.0917168);
   graph->SetPoint(148,0.3399999184,726.8349435);
   graph->SetPoint(149,0.3400000816,533.6876125);
   graph->SetPoint(150,0.3599999184,533.4342758);
   graph->SetPoint(151,0.3600000816,554.080661);
   graph->SetPoint(152,0.3799999184,553.8306677);
   graph->SetPoint(153,0.3800000816,488.3116679);
   graph->SetPoint(154,0.3999999184,488.0649655);
   graph->SetPoint(155,0.4000000816,462.628568);
   graph->SetPoint(156,0.4199999184,462.3851119);
   graph->SetPoint(157,0.4200000816,469.6583722);
   graph->SetPoint(158,0.4399999184,469.4181195);
   graph->SetPoint(159,0.4400000816,473.6786026);
   graph->SetPoint(160,0.4599999184,473.441511);
   graph->SetPoint(161,0.4600000816,468.6085311);
   graph->SetPoint(162,0.4799999184,468.3745591);
   graph->SetPoint(163,0.4800000816,373.6048701);
   graph->SetPoint(164,0.4999999184,373.3739767);
   graph->SetPoint(165,0.5000000816,347.3308857);
   graph->SetPoint(166,0.5199999184,347.1030303);
   graph->SetPoint(167,0.5200000816,345.6724489);
   graph->SetPoint(168,0.5399999184,345.4475915);
   graph->SetPoint(169,0.5400000816,354.9267703);
   graph->SetPoint(170,0.5599999184,354.7048716);
   graph->SetPoint(171,0.5600000816,327.034991);
   graph->SetPoint(172,0.5799999184,326.8160119);
   graph->SetPoint(173,0.5800000816,291.9358842);
   graph->SetPoint(174,0.5999999184,291.7197864);
   graph->SetPoint(175,0.6000000816,335.1912341);
   graph->SetPoint(176,0.6199999184,334.9779797);
   graph->SetPoint(177,0.6200000816,289.6336387);
   graph->SetPoint(178,0.6399999184,289.4231901);
   graph->SetPoint(179,0.6400000816,291.1584628);
   graph->SetPoint(180,0.6599999184,290.9507833);
   graph->SetPoint(181,0.6600000816,172.4120132);
   graph->SetPoint(182,0.6799999184,172.2070663);
   graph->SetPoint(183,0.6800000816,272.2200587);
   graph->SetPoint(184,0.6999999184,272.0178085);
   graph->SetPoint(185,0.7000000816,261.0218381);
   graph->SetPoint(186,0.7199999184,260.822249);
   graph->SetPoint(187,0.7200000816,235.7996647);
   graph->SetPoint(188,0.7399999184,235.6027017);
   graph->SetPoint(189,0.7400000816,200.2112974);
   graph->SetPoint(190,0.7599999184,200.0169259);
   graph->SetPoint(191,0.7600000816,173.1822014);
   graph->SetPoint(192,0.7799999184,172.9903875);
   graph->SetPoint(193,0.7800000816,243.0017383);
   graph->SetPoint(194,0.7999999184,242.8124481);
   graph->SetPoint(195,0.8000000816,268.3528448);
   graph->SetPoint(196,0.8199999184,268.1660454);
   graph->SetPoint(197,0.8200000816,167.0615992);
   graph->SetPoint(198,0.8399999184,166.8772575);
   graph->SetPoint(199,0.8400000816,148.6441016);
   graph->SetPoint(200,0.8599999184,148.4621854);
   graph->SetPoint(201,0.8600000816,221.792197);
   graph->SetPoint(202,0.8799999184,221.6126745);
   graph->SetPoint(203,0.8800000816,201.1575006);
   graph->SetPoint(204,0.8999999184,200.9803402);
   graph->SetPoint(205,0.9000000816,215.8126407);
   graph->SetPoint(206,0.9199999184,215.6378113);
   graph->SetPoint(207,0.9200000816,129.5049653);
   graph->SetPoint(208,0.9399999184,129.3324363);
   graph->SetPoint(209,0.9400000816,182.465687);
   graph->SetPoint(210,0.9599999184,182.295428);
   graph->SetPoint(211,0.9600000816,172.307754);
   graph->SetPoint(212,0.9799999184,172.1397352);
   graph->SetPoint(213,0.9800000816,173.1321038);
   graph->SetPoint(214,0.9999999184,172.9662958);
   graph->SetPoint(215,1.000000082,175.9583741);
   graph->SetPoint(216,1.019999918,175.7947478);
   graph->SetPoint(217,1.020000082,157.9329264);
   graph->SetPoint(218,1.039999918,157.771453);
   graph->SetPoint(219,1.040000082,123.3053633);
   graph->SetPoint(220,1.059999918,123.1460146);
   graph->SetPoint(221,1.060000082,185.4941813);
   graph->SetPoint(222,1.079999918,185.3369292);
   graph->SetPoint(223,1.080000082,131.2708762);
   graph->SetPoint(224,1.099999918,131.1156931);
   graph->SetPoint(225,1.100000082,141.5617213);
   graph->SetPoint(226,1.119999918,141.4085802);
   graph->SetPoint(227,1.120000082,130.0901987);
   graph->SetPoint(228,1.139999918,129.9390725);
   graph->SetPoint(229,1.140000082,110.7613717);
   graph->SetPoint(230,1.159999918,110.612234);
   graph->SetPoint(231,1.160000082,109.2958136);
   graph->SetPoint(232,1.179999918,109.1486382);
   graph->SetPoint(233,1.180000082,178.3304538);
   graph->SetPoint(234,1.199999918,178.1852149);
   graph->SetPoint(235,1.200000082,120.2159723);
   graph->SetPoint(236,1.219999918,120.0726444);
   graph->SetPoint(237,1.220000082,99.31113991);
   graph->SetPoint(238,1.239999918,99.16969787);
   graph->SetPoint(239,1.240000082,146.3926676);
   graph->SetPoint(240,1.259999918,146.2530866);
   graph->SetPoint(241,1.260000082,160.8056984);
   graph->SetPoint(242,1.279999918,160.667954);
   graph->SetPoint(243,1.280000082,160.7113584);
   graph->SetPoint(244,1.299999918,160.5754263);
   graph->SetPoint(245,1.300000082,107.3006615);
   graph->SetPoint(246,1.319999918,107.166518);
   graph->SetPoint(247,1.320000082,130.0245982);
   graph->SetPoint(248,1.339999918,129.8922197);
   graph->SetPoint(249,1.340000082,118.3103672);
   graph->SetPoint(250,1.359999918,118.1797305);
   graph->SetPoint(251,1.360000082,120.3666925);
   graph->SetPoint(252,1.379999918,120.2377747);
   graph->SetPoint(253,1.380000082,124.8169272);
   graph->SetPoint(254,1.399999918,124.6897056);
   graph->SetPoint(255,1.400000082,118.0583698);
   graph->SetPoint(256,1.419999918,117.9328222);
   graph->SetPoint(257,1.420000082,97.58781393);
   graph->SetPoint(258,1.439999918,97.46391827);
   graph->SetPoint(259,1.440000082,89.3242254);
   graph->SetPoint(260,1.459999918,89.20195993);
   graph->SetPoint(261,1.460000082,151.2983651);
   graph->SetPoint(262,1.479999918,151.1777084);
   graph->SetPoint(263,1.480000082,94.73857753);
   graph->SetPoint(264,1.499999918,94.61950835);
   graph->SetPoint(265,1.500000082,107.4359205);
   graph->SetPoint(266,1.519999918,107.318418);
   graph->SetPoint(267,1.520000082,120.324313);
   graph->SetPoint(268,1.539999918,120.2083565);
   graph->SetPoint(269,1.540000082,132.0599464);
   graph->SetPoint(270,1.559999918,131.9455157);
   graph->SetPoint(271,1.560000082,89.84434515);
   graph->SetPoint(272,1.579999918,89.73142007);
   graph->SetPoint(273,1.580000082,119.4377206);
   graph->SetPoint(274,1.599999918,119.3262813);
   graph->SetPoint(275,1.600000082,92.67657979);
   graph->SetPoint(276,1.619999918,92.56660684);
   graph->SetPoint(277,1.620000082,85.54406352);
   graph->SetPoint(278,1.639999918,85.43553756);
   graph->SetPoint(279,1.640000082,106.1547031);
   graph->SetPoint(280,1.659999918,106.0476051);
   graph->SetPoint(281,1.660000082,127.13629);
   graph->SetPoint(282,1.679999918,127.0306011);
   graph->SetPoint(283,1.680000082,99.04358893);
   graph->SetPoint(284,1.699999918,98.93929071);
   graph->SetPoint(285,1.700000082,113.6027596);
   graph->SetPoint(286,1.719999918,113.4998337);
   graph->SetPoint(287,1.720000082,113.7550593);
   graph->SetPoint(288,1.739999918,113.6534876);
   graph->SetPoint(289,1.740000082,89.52516169);
   graph->SetPoint(290,1.759999918,89.42492651);
   graph->SetPoint(291,1.760000082,64.59901684);
   graph->SetPoint(292,1.779999918,64.50010052);
   graph->SetPoint(293,1.780000082,110.6143624);
   graph->SetPoint(294,1.799999918,110.5167476);
   graph->SetPoint(295,1.800000082,100.1784388);
   graph->SetPoint(296,1.819999918,100.0821083);
   graph->SetPoint(297,1.820000082,86.02191975);
   graph->SetPoint(298,1.839999918,85.92685682);
   graph->SetPoint(299,1.840000082,89.53013639);
   graph->SetPoint(300,1.859999918,89.43632427);
   graph->SetPoint(301,1.860000082,97.52272173);
   graph->SetPoint(302,1.879999918,97.43014396);
   graph->SetPoint(303,1.880000082,71.87183278);
   graph->SetPoint(304,1.899999918,71.78047312);
   graph->SetPoint(305,1.900000082,91.89086699);
   graph->SetPoint(306,1.919999918,91.80070941);
   graph->SetPoint(307,1.920000082,59.84987431);
   graph->SetPoint(308,1.939999918,59.760903);
   graph->SetPoint(309,1.940000082,69.61732233);
   graph->SetPoint(310,1.959999918,69.52952168);
   graph->SetPoint(311,1.960000082,30.70760564);
   graph->SetPoint(312,1.979999918,30.62096025);
   graph->SetPoint(313,1.980000082,62.11439355);
   graph->SetPoint(314,1.999999918,62.02888821);
   graph->SetPoint(315,2.000000082,68.46430928);
   graph->SetPoint(316,2.019999918,68.379929);
   graph->SetPoint(317,2.020000082,97.17645475);
   graph->SetPoint(318,2.039999918,97.09318471);
   graph->SetPoint(319,2.040000082,62.00287908);
   graph->SetPoint(320,2.059999918,61.92070469);
   graph->SetPoint(321,2.060000082,68.61792435);
   graph->SetPoint(322,2.079999918,68.53683118);
   graph->SetPoint(323,2.080000082,29.51626031);
   graph->SetPoint(324,2.099999918,29.43623415);
   graph->SetPoint(325,2.100000082,77.03348443);
   graph->SetPoint(326,2.119999918,76.95451123);
   graph->SetPoint(327,2.120000082,55.29396624);
   graph->SetPoint(328,2.139999918,55.21603214);
   graph->SetPoint(329,2.140000082,67.76566185);
   graph->SetPoint(330,2.159999918,67.68875318);
   graph->SetPoint(331,2.160000082,89.83622342);
   graph->SetPoint(332,2.179999918,89.76032669);
   graph->SetPoint(333,2.180000082,47.12616158);
   graph->SetPoint(334,2.199999918,47.05126348);
   graph->SetPoint(335,2.200000082,91.1905418);
   graph->SetPoint(336,2.219999918,91.11662919);
   graph->SetPoint(337,2.220000082,72.76300749);
   graph->SetPoint(338,2.239999918,72.6900674);
   graph->SetPoint(339,2.240000082,68.16905747);
   graph->SetPoint(340,2.259999918,68.0970771);
   graph->SetPoint(341,2.260000082,82.17857792);
   graph->SetPoint(342,2.279999918,82.10754465);
   graph->SetPoint(343,2.280000082,46.88705042);
   graph->SetPoint(344,2.299999918,46.81695178);
   graph->SetPoint(345,2.300000082,69.50195772);
   graph->SetPoint(346,2.319999918,69.43278142);
   graph->SetPoint(347,2.320000082,88.11462138);
   graph->SetPoint(348,2.339999918,88.04635528);
   graph->SetPoint(349,2.340000082,38.48422666);
   graph->SetPoint(350,2.359999918,38.41685879);
   graph->SetPoint(351,2.360000082,40.1731276);
   graph->SetPoint(352,2.379999918,40.10664613);
   graph->SetPoint(353,2.380000082,60.42219186);
   graph->SetPoint(354,2.399999918,60.35658514);
   graph->SetPoint(355,2.400000082,47.92735268);
   graph->SetPoint(356,2.419999918,47.86260919);
   graph->SetPoint(357,2.420000082,56.03076494);
   graph->SetPoint(358,2.439999918,55.96687333);
   graph->SetPoint(359,2.440000082,85.6321602);
   graph->SetPoint(360,2.459999918,85.56910925);
   graph->SetPoint(361,2.460000082,58.44971622);
   graph->SetPoint(362,2.479999918,58.38749488);
   graph->SetPoint(363,2.480000082,40.61910662);
   graph->SetPoint(364,2.499999918,40.55770397);
   graph->SetPoint(365,2.500000082,59.39051961);
   graph->SetPoint(366,2.519999918,59.32992488);
   graph->SetPoint(367,2.520000082,55.69047018);
   graph->SetPoint(368,2.539999918,55.63067274);
   graph->SetPoint(369,2.540000082,48.92274167);
   graph->SetPoint(370,2.559999918,48.86373103);
   graph->SetPoint(371,2.560000082,72.10762232);
   graph->SetPoint(372,2.579999918,72.04938812);
   graph->SetPoint(373,2.580000082,45.86281579);
   graph->SetPoint(374,2.599999918,45.80534782);
   graph->SetPoint(375,2.600000082,16.91316553);
   graph->SetPoint(376,2.619999918,16.8564537);
   graph->SetPoint(377,2.620000082,68.8570253);
   graph->SetPoint(378,2.639999918,68.80105967);
   graph->SetPoint(379,2.640000082,47.09152127);
   graph->SetPoint(380,2.659999918,47.03629202);
   graph->SetPoint(381,2.660000082,36.17022502);
   graph->SetPoint(382,2.679999918,36.11572246);
   graph->SetPoint(383,2.680000082,46.51708989);
   graph->SetPoint(384,2.699999918,46.46330445);
   graph->SetPoint(385,2.700000082,35.71662071);
   graph->SetPoint(386,2.719999918,35.66354297);
   graph->SetPoint(387,2.720000082,63.15405502);
   graph->SetPoint(388,2.739999918,63.10167566);
   graph->SetPoint(389,2.740000082,17.44618751);
   graph->SetPoint(390,2.759999918,17.39449734);
   graph->SetPoint(391,2.760000082,50.11790453);
   graph->SetPoint(392,2.779999918,50.06689449);
   graph->SetPoint(393,2.780000082,57.90014447);
   graph->SetPoint(394,2.799999918,57.8498056);
   graph->SetPoint(395,2.800000082,33.07963842);
   graph->SetPoint(396,2.819999918,33.02996189);
   graph->SetPoint(397,2.820000082,52.07430036);
   graph->SetPoint(398,2.839999918,52.02527747);
   graph->SetPoint(399,2.840000082,33.1240479);
   graph->SetPoint(400,2.859999918,33.07567004);
   graph->SetPoint(401,2.860000082,42.10544223);
   graph->SetPoint(402,2.879999918,42.05770091);
   graph->SetPoint(403,2.880000082,42.96119684);
   graph->SetPoint(404,2.899999918,42.91408369);
   graph->SetPoint(405,2.900000082,51.51503208);
   graph->SetPoint(406,2.919999918,51.46853882);
   graph->SetPoint(407,2.920000082,35.07764733);
   graph->SetPoint(408,2.939999918,35.03176582);
   graph->SetPoint(409,2.940000082,30.49155559);
   graph->SetPoint(410,2.959999918,30.44627777);
   graph->SetPoint(411,2.960000082,32.87960819);
   graph->SetPoint(412,2.979999918,32.83492613);
   graph->SetPoint(413,2.980000082,27.69566504);
   graph->SetPoint(414,2.999999918,27.65157088);
   graph->SetPoint(415,3.000000082,36.18503408);
   graph->SetPoint(416,3.019999918,36.14152011);
   graph->SetPoint(417,3.020000082,37.54923762);
   graph->SetPoint(418,3.039999918,37.50629619);
   graph->SetPoint(419,3.040000082,32.07978328);
   graph->SetPoint(420,3.059999918,32.03740686);
   graph->SetPoint(421,3.060000082,45.55607036);
   graph->SetPoint(422,3.079999918,45.51425152);
   graph->SetPoint(423,3.080000082,32.29212999);
   graph->SetPoint(424,3.099999918,32.25086139);
   graph->SetPoint(425,3.100000082,15.70229984);
   graph->SetPoint(426,3.119999918,15.66157424);
   graph->SetPoint(427,3.120000082,28.70006232);
   graph->SetPoint(428,3.139999918,28.65987258);
   graph->SetPoint(429,3.140000082,13.73964414);
   graph->SetPoint(430,3.159999918,13.6999832);
   graph->SetPoint(431,3.160000082,38.30347382);
   graph->SetPoint(432,3.179999918,38.26433472);
   graph->SetPoint(433,3.180000082,31.83033153);
   graph->SetPoint(434,3.199999918,31.79170742);
   graph->SetPoint(435,3.200000082,21.34313745);
   graph->SetPoint(436,3.219999918,21.30502153);
   graph->SetPoint(437,3.220000082,44.30589563);
   graph->SetPoint(438,3.239999918,44.26828124);
   graph->SetPoint(439,3.240000082,37.83144688);
   graph->SetPoint(440,3.259999918,37.79432741);
   graph->SetPoint(441,3.260000082,32.06575936);
   graph->SetPoint(442,3.279999918,32.02912829);
   graph->SetPoint(443,3.280000082,40.11841595);
   graph->SetPoint(444,3.299999918,40.08226686);
   graph->SetPoint(445,3.300000082,20.38590072);
   graph->SetPoint(446,3.319999918,20.35022727);
   graph->SetPoint(447,3.320000082,14.21161345);
   graph->SetPoint(448,3.339999918,14.17640938);
   graph->SetPoint(449,3.340000082,31.35204035);
   graph->SetPoint(450,3.359999918,31.31729949);
   graph->SetPoint(451,3.360000082,12.90089795);
   graph->SetPoint(452,3.379999918,12.8666142);
   graph->SetPoint(453,3.380000082,16.78563988);
   graph->SetPoint(454,3.399999918,16.75180722);
   graph->SetPoint(455,3.400000082,13.87292429);
   graph->SetPoint(456,3.419999918,13.83953679);
   graph->SetPoint(457,3.420000082,19.24345517);
   graph->SetPoint(458,3.439999918,19.21050697);
   graph->SetPoint(459,3.440000082,2.471170917);
   graph->SetPoint(460,3.459999918,2.438656246);
   graph->SetPoint(461,3.460000082,42.30857635);
   graph->SetPoint(462,3.479999918,42.2764895);
   graph->SetPoint(463,3.480000082,26.15286679);
   graph->SetPoint(464,3.499999918,26.12120213);
   graph->SetPoint(465,3.500000082,26.1558847);
   graph->SetPoint(466,3.519999918,26.12463667);
   graph->SetPoint(467,3.520000082,33.75633471);
   graph->SetPoint(468,3.539999918,33.72549783);
   graph->SetPoint(469,3.540000082,16.1172455);
   graph->SetPoint(470,3.559999918,16.08681437);
   graph->SetPoint(471,3.560000082,9.289852576);
   graph->SetPoint(472,3.579999918,9.259821846);
   graph->SetPoint(473,3.580000082,25.55542146);
   graph->SetPoint(474,3.599999918,25.52578586);
   graph->SetPoint(475,3.600000082,26.60872714);
   graph->SetPoint(476,3.619999918,26.57948148);
   graph->SetPoint(477,3.620000082,17.10560863);
   graph->SetPoint(478,3.639999918,17.07674778);
   graph->SetPoint(479,3.640000082,18.0277612);
   graph->SetPoint(480,3.659999918,17.99928009);
   graph->SetPoint(481,3.660000082,17.09706492);
   graph->SetPoint(482,3.679999918,17.06895856);
   graph->SetPoint(483,3.680000082,19.94045209);
   graph->SetPoint(484,3.699999918,19.91271554);
   graph->SetPoint(485,3.700000082,20.966155);
   graph->SetPoint(486,3.719999918,20.9387834);
   graph->SetPoint(487,3.720000082,16.14934661);
   graph->SetPoint(488,3.739999918,16.12233516);
   graph->SetPoint(489,3.740000082,39.50759759);
   graph->SetPoint(490,3.759999918,39.48094155);
   graph->SetPoint(491,3.760000082,39.67789029);
   graph->SetPoint(492,3.779999918,39.65158498);
   graph->SetPoint(493,3.780000082,7.821640654);
   graph->SetPoint(494,3.799999918,7.79568146);
   graph->SetPoint(495,3.800000082,18.426707);
   graph->SetPoint(496,3.819999918,18.40108937);
   graph->SetPoint(497,3.820000082,26.13970704);
   graph->SetPoint(498,3.839999918,26.11442648);
   graph->SetPoint(499,3.840000082,20.37709029);
   graph->SetPoint(500,3.859999918,20.35214236);
   graph->SetPoint(501,3.860000082,27.48627125);
   graph->SetPoint(502,3.879999918,27.46165158);
   graph->SetPoint(503,3.880000082,12.45399094);
   graph->SetPoint(504,3.899999918,12.42969521);
   graph->SetPoint(505,3.900000082,26.00785707);
   graph->SetPoint(506,3.919999918,25.98388102);
   graph->SetPoint(507,3.920000082,29.39601811);
   graph->SetPoint(508,3.939999918,29.37235753);
   graph->SetPoint(509,3.940000082,12.63434506);
   graph->SetPoint(510,3.959999918,12.61099579);
   graph->SetPoint(511,3.960000082,13.87351987);
   graph->SetPoint(512,3.979999918,13.85047782);
   graph->SetPoint(513,3.980000082,7.760266002);
   graph->SetPoint(514,3.999999918,7.737527139);
   graph->SetPoint(515,4.000000082,18.92692464);
   graph->SetPoint(516,4.019999918,18.90448497);
   graph->SetPoint(517,4.020000082,17.71590912);
   graph->SetPoint(518,4.039999918,17.6937647);
   graph->SetPoint(519,4.040000082,11.56202494);
   graph->SetPoint(520,4.059999918,11.5401719);
   graph->SetPoint(521,4.060000082,7.804641814);
   graph->SetPoint(522,4.079999918,7.783076302);
   graph->SetPoint(523,4.080000082,23.88509146);
   graph->SetPoint(524,4.099999918,23.8638097);
   graph->SetPoint(525,4.100000082,7.091929933);
   graph->SetPoint(526,4.119999918,7.070928193);
   graph->SetPoint(527,4.120000082,34.28408378);
   graph->SetPoint(528,4.139999918,34.26335837);
   graph->SetPoint(529,4.140000082,18.5558032);
   graph->SetPoint(530,4.159999918,18.5353505);
   graph->SetPoint(531,4.160000082,27.94851844);
   graph->SetPoint(532,4.179999918,27.92833485);
   graph->SetPoint(533,4.180000082,42.66808728);
   graph->SetPoint(534,4.199999918,42.64816925);
   graph->SetPoint(535,4.200000082,26.86484575);
   graph->SetPoint(536,4.219999918,26.8451898);
   graph->SetPoint(537,4.220000082,6.881849631);
   graph->SetPoint(538,4.239999918,6.862452308);
   graph->SetPoint(539,4.240000082,13.79850809);
   graph->SetPoint(540,4.259999918,13.77936599);
   graph->SetPoint(541,4.260000082,18.36648062);
   graph->SetPoint(542,4.279999918,18.34759039);
   graph->SetPoint(543,4.280000082,10.9069943);
   graph->SetPoint(544,4.299999918,10.88835262);
   graph->SetPoint(545,4.300000082,7.497871394);
   graph->SetPoint(546,4.319999918,7.479474994);
   graph->SetPoint(547,4.320000082,19.64898326);
   graph->SetPoint(548,4.339999918,19.63082891);
   graph->SetPoint(549,4.340000082,8.796479863);
   graph->SetPoint(550,4.359999918,8.778564387);
   graph->SetPoint(551,4.360000082,19.95558586);
   graph->SetPoint(552,4.379999918,19.93790611);
   graph->SetPoint(553,4.380000082,10.11807893);
   graph->SetPoint(554,4.399999918,10.1006318);
   graph->SetPoint(555,4.400000082,26.5945457);
   graph->SetPoint(556,4.419999918,26.57732814);
   graph->SetPoint(557,4.420000082,13.26118505);
   graph->SetPoint(558,4.439999918,13.24419403);
   graph->SetPoint(559,4.440000082,22.60419673);
   graph->SetPoint(560,4.459999918,22.58742928);
   graph->SetPoint(561,4.460000082,19.39934315);
   graph->SetPoint(562,4.479999918,19.38279632);
   graph->SetPoint(563,4.480000082,22.24339718);
   graph->SetPoint(564,4.499999918,22.22706807);
   graph->SetPoint(565,4.500000082,6.600550997);
   graph->SetPoint(566,4.519999918,6.584436736);
   graph->SetPoint(567,4.520000082,1.208597149);
   graph->SetPoint(568,4.539999918,1.192694915);
   graph->SetPoint(569,4.540000082,9.190076748);
   graph->SetPoint(570,4.559999918,9.174383751);
   graph->SetPoint(571,4.560000082,36.52530417);
   graph->SetPoint(572,4.579999918,36.50981766);
   graph->SetPoint(573,4.580000082,9.796222675);
   graph->SetPoint(574,4.599999918,9.780939928);
   graph->SetPoint(575,4.600000082,7.057415277);
   graph->SetPoint(576,4.619999918,7.042333616);
   graph->SetPoint(577,4.620000082,1.131150369);
   graph->SetPoint(578,4.639999918,1.116267148);
   graph->SetPoint(579,4.640000082,13.11585533);
   graph->SetPoint(580,4.659999918,13.10116794);
   graph->SetPoint(581,4.660000082,13.39233518);
   graph->SetPoint(582,4.679999918,13.37784104);
   graph->SetPoint(583,4.680000082,1.08708526);
   graph->SetPoint(584,4.699999918,1.07278183);
   graph->SetPoint(585,4.700000082,7.261597356);
   graph->SetPoint(586,4.719999918,7.247482126);
   graph->SetPoint(587,4.720000082,1.05866637);
   graph->SetPoint(588,4.739999918,1.044736865);
   graph->SetPoint(589,4.740000082,19.03191477);
   graph->SetPoint(590,4.759999918,19.01816855);
   graph->SetPoint(591,4.760000082,13.34207176);
   graph->SetPoint(592,4.779999918,13.3285064);
   graph->SetPoint(593,4.780000082,13.28976831);
   graph->SetPoint(594,4.799999918,13.27638144);
   graph->SetPoint(595,4.800000082,2.157996779);
   graph->SetPoint(596,4.819999918,2.144786052);
   graph->SetPoint(597,4.820000082,5.146768713);
   graph->SetPoint(598,4.839999918,5.133731809);
   graph->SetPoint(599,4.840000082,0.9777901293);
   graph->SetPoint(600,4.859999918,0.9649247609);
   graph->SetPoint(601,4.860000082,7.137928242);
   graph->SetPoint(602,4.879999918,7.125232152);
   graph->SetPoint(603,4.880000082,0.9522284641);
   graph->SetPoint(604,4.899999918,0.9396994257);
   graph->SetPoint(605,4.900000082,41.64765246);
   graph->SetPoint(606,4.919999918,41.63528827);
   graph->SetPoint(607,4.920000082,4.70354503);
   graph->SetPoint(608,4.939999918,4.691343529);
   graph->SetPoint(609,4.940000082,7.096465721);
   graph->SetPoint(610,4.959999918,7.084424764);
   graph->SetPoint(611,4.960000082,6.969519707);
   graph->SetPoint(612,4.979999918,6.957637181);
   graph->SetPoint(613,4.980000082,0.8912097623);
   graph->SetPoint(614,4.999999918,0.8794835834);
   graph->SetPoint(615,5.000000082,28.54173374);
   graph->SetPoint(616,5.019999918,28.53016186);
   graph->SetPoint(617,5.020000082,12.22487215);
   graph->SetPoint(618,5.039999918,12.21345252);
   graph->SetPoint(619,5.040000082,12.96995472);
   graph->SetPoint(620,5.059999918,12.95868535);
   graph->SetPoint(621,5.060000082,0.8452223181);
   graph->SetPoint(622,5.079999918,0.8341012234);
   graph->SetPoint(623,5.080000082,11.00679459);
   graph->SetPoint(624,5.099999918,10.99581982);
   graph->SetPoint(625,5.100000082,4.080193858);
   graph->SetPoint(626,5.119999918,4.069363494);
   graph->SetPoint(627,5.120000082,13.18654674);
   graph->SetPoint(628,5.139999918,13.17585888);
   graph->SetPoint(629,5.140000082,13.1361919);
   graph->SetPoint(630,5.159999918,13.12564466);
   graph->SetPoint(631,5.160000082,2.417364629);
   graph->SetPoint(632,5.179999918,2.406956172);
   graph->SetPoint(633,5.180000082,0.780652019);
   graph->SetPoint(634,5.199999918,0.7703805144);
   graph->SetPoint(635,5.200000082,0.7703804312);
   graph->SetPoint(636,5.219999918,0.760244076);
   graph->SetPoint(637,5.220000082,24.20928117);
   graph->SetPoint(638,5.239999918,24.19927818);
   graph->SetPoint(639,5.240000082,0.7502409286);
   graph->SetPoint(640,5.259999918,0.7403695608);
   graph->SetPoint(641,5.260000082,9.676109749);
   graph->SetPoint(642,5.279999918,9.666368266);
   graph->SetPoint(643,5.280000082,6.90845582);
   graph->SetPoint(644,5.299999918,6.898842512);
   graph->SetPoint(645,5.300000082,6.887923102);
   graph->SetPoint(646,5.319999918,6.878436284);
   graph->SetPoint(647,5.320000082,6.742577724);
   graph->SetPoint(648,5.339999918,6.73321573);
   graph->SetPoint(649,5.340000082,2.592770108);
   graph->SetPoint(650,5.359999918,2.583531296);
   graph->SetPoint(651,5.360000082,5.898032175);
   graph->SetPoint(652,5.379999918,5.888914925);
   graph->SetPoint(653,5.380000082,0.6838093571);
   graph->SetPoint(654,5.399999918,0.6748120692);
   graph->SetPoint(655,5.400000082,8.367943858);
   graph->SetPoint(656,5.419999918,8.359064954);
   graph->SetPoint(657,5.420000082,25.2957025);
   graph->SetPoint(658,5.439999918,25.28694042);
   graph->SetPoint(659,5.440000082,1.229631596);
   graph->SetPoint(660,5.459999918,1.220984807);
   graph->SetPoint(661,5.460000082,0.6485240114);
   graph->SetPoint(662,5.479999918,0.6399909939);
   graph->SetPoint(663,5.480000082,0.6399909246);
   graph->SetPoint(664,5.499999918,0.631570182);
   graph->SetPoint(665,5.500000082,0.6315701135);
   graph->SetPoint(666,5.519999918,0.6232601685);
   graph->SetPoint(667,5.520000082,0.6232601014);
   graph->SetPoint(668,5.539999918,0.6150594961);
   graph->SetPoint(669,5.540000082,1.924082584);
   graph->SetPoint(670,5.559999918,1.91598988);
   graph->SetPoint(671,5.560000082,0.60696666);
   graph->SetPoint(672,5.579999918,0.5989804373);
   graph->SetPoint(673,5.580000082,0.5989803726);
   graph->SetPoint(674,5.599999918,0.5910992303);
   graph->SetPoint(675,5.600000082,6.341632541);
   graph->SetPoint(676,5.619999918,6.333855096);
   graph->SetPoint(677,5.620000082,6.729621195);
   graph->SetPoint(678,5.639999918,6.721946084);
   graph->SetPoint(679,5.640000082,0.5756464851);
   graph->SetPoint(680,5.659999918,0.5680723607);
   graph->SetPoint(681,5.660000082,0.5680722991);
   graph->SetPoint(682,5.679999918,0.5605978328);
   graph->SetPoint(683,5.680000082,0.5605977724);
   graph->SetPoint(684,5.699999918,0.5532216528);
   graph->SetPoint(685,5.700000082,0.5532215929);
   graph->SetPoint(686,5.719999918,0.5459425261);
   graph->SetPoint(687,5.720000082,0.5459424673);
   graph->SetPoint(688,5.739999918,0.5387591763);
   graph->SetPoint(689,5.740000082,6.702958583);
   graph->SetPoint(690,5.759999918,6.695869808);
   graph->SetPoint(691,5.760000082,0.531670285);
   graph->SetPoint(692,5.779999918,0.5246747817);
   graph->SetPoint(693,5.780000082,5.93183584);
   graph->SetPoint(694,5.799999918,5.924932382);
   graph->SetPoint(695,5.800000082,12.50535621);
   graph->SetPoint(696,5.819999918,12.49854358);
   graph->SetPoint(697,5.820000082,6.596336579);
   graph->SetPoint(698,5.839999918,6.589613593);
   graph->SetPoint(699,5.840000082,6.694250578);
   graph->SetPoint(700,5.859999918,6.687616051);
   graph->SetPoint(701,5.860000082,0.4976009084);
   graph->SetPoint(702,5.879999918,0.4910536762);
   graph->SetPoint(703,5.880000082,6.639584726);
   graph->SetPoint(704,5.899999918,6.63312364);
   graph->SetPoint(705,5.900000082,0.4845924851);
   graph->SetPoint(706,5.919999918,0.4782164125);
   graph->SetPoint(707,5.920000082,0.4782163609);
   graph->SetPoint(708,5.939999918,0.4719241827);
   graph->SetPoint(709,5.940000082,0.4719241317);
   graph->SetPoint(710,5.959999918,0.4657147442);
   graph->SetPoint(711,5.960000082,6.644077194);
   graph->SetPoint(712,5.979999918,6.637949508);
   graph->SetPoint(713,5.980000082,0.4595869579);
   graph->SetPoint(714,5.999999918,0.4535398979);
   graph->SetPoint(715,6.000000082,6.62489746);
   graph->SetPoint(716,6.019999918,6.618929965);
   graph->SetPoint(717,6.020000082,0.4475723061);
   graph->SetPoint(718,6.039999918,0.4416833301);
   graph->SetPoint(719,6.040000082,6.61977044);
   graph->SetPoint(720,6.059999918,6.613958949);
   graph->SetPoint(721,6.060000082,5.189678288);
   graph->SetPoint(722,6.079999918,5.183943263);
   graph->SetPoint(723,6.080000082,11.76606355);
   graph->SetPoint(724,6.099999918,11.76040398);
   graph->SetPoint(725,6.100000082,0.4244770626);
   graph->SetPoint(726,6.119999918,0.4188919645);
   graph->SetPoint(727,6.120000082,6.579915422);
   graph->SetPoint(728,6.139999918,6.574403811);
   graph->SetPoint(729,6.140000082,0.4133802632);
   graph->SetPoint(730,6.159999918,0.4079411723);
   graph->SetPoint(731,6.160000082,0.4079411285);
   graph->SetPoint(732,6.179999918,0.4025736035);
   graph->SetPoint(733,6.180000082,0.4025735597);
   graph->SetPoint(734,6.199999918,0.397276659);
   graph->SetPoint(735,6.200000082,0.3972766162);
   graph->SetPoint(736,6.219999918,0.3920494106);
   graph->SetPoint(737,6.220000082,0.3920493685);
   graph->SetPoint(738,6.239999918,0.3868909409);
   graph->SetPoint(739,6.240000082,3.023554977);
   graph->SetPoint(740,6.259999918,3.018464423);
   graph->SetPoint(741,6.260000082,5.437909695);
   graph->SetPoint(742,6.279999918,5.43288612);
   graph->SetPoint(743,6.280000082,0.376776688);
   graph->SetPoint(744,6.299999918,0.3718192122);
   graph->SetPoint(745,6.300000082,12.37636963);
   graph->SetPoint(746,6.319999918,12.37147738);
   graph->SetPoint(747,6.320000082,6.546942344);
   graph->SetPoint(748,6.339999918,6.542114468);
   graph->SetPoint(749,6.340000082,5.485777528);
   graph->SetPoint(750,6.359999918,5.481013176);
   graph->SetPoint(751,6.360000082,6.494470506);
   graph->SetPoint(752,6.379999918,6.489768841);
   graph->SetPoint(753,6.380000082,0.3526328769);
   graph->SetPoint(754,6.399999918,0.3479930757);
   graph->SetPoint(755,6.400000082,0.3479930379);
   graph->SetPoint(756,6.419999918,0.3434142858);
   graph->SetPoint(757,6.420000082,0.3434142488);
   graph->SetPoint(758,6.439999918,0.3388957425);
   graph->SetPoint(759,6.440000082,6.515779579);
   graph->SetPoint(760,6.459999918,6.511320526);
   graph->SetPoint(761,6.460000082,12.47458829);
   graph->SetPoint(762,6.479999918,12.47018791);
   graph->SetPoint(763,6.480000082,0.3300361985);
   graph->SetPoint(764,6.499999918,0.3256937153);
   graph->SetPoint(765,6.500000082,0.32569368);
   graph->SetPoint(766,6.519999918,0.3214083338);
   graph->SetPoint(767,6.520000082,0.3214082993);
   graph->SetPoint(768,6.539999918,0.3171793385);
   graph->SetPoint(769,6.540000082,5.538375322);
   graph->SetPoint(770,6.559999918,5.534202005);
   graph->SetPoint(771,6.560000082,7.6319881);
   graph->SetPoint(772,6.579999918,7.627869694);
   graph->SetPoint(773,6.580000082,6.42001881);
   graph->SetPoint(774,6.599999918,6.415954592);
   graph->SetPoint(775,6.600000082,0.3048232628);
   graph->SetPoint(776,6.619999918,0.3008125212);
   graph->SetPoint(777,6.620000082,12.6305283);
   graph->SetPoint(778,6.639999918,12.62657033);
   graph->SetPoint(779,6.640000082,1.89659964);
   graph->SetPoint(780,6.659999918,1.892693748);
   graph->SetPoint(781,6.660000082,0.2929485635);
   graph->SetPoint(782,6.679999918,0.2890940643);
   graph->SetPoint(783,6.680000082,0.2890940335);
   graph->SetPoint(784,6.699999918,0.2852902507);
   graph->SetPoint(785,6.700000082,0.2852902198);
   graph->SetPoint(786,6.719999918,0.2815364861);
   graph->SetPoint(787,6.720000082,0.2815364557);
   graph->SetPoint(788,6.739999918,0.2778321125);
   graph->SetPoint(789,6.740000082,0.2778320824);
   graph->SetPoint(790,6.759999918,0.2741764798);
   graph->SetPoint(791,6.760000082,5.997761395);
   graph->SetPoint(792,6.779999918,5.994153892);
   graph->SetPoint(793,6.780000082,0.2705689179);
   graph->SetPoint(794,6.799999918,0.2670088812);
   graph->SetPoint(795,6.800000082,0.267008852);
   graph->SetPoint(796,6.819999918,0.2634956571);
   graph->SetPoint(797,6.820000082,6.454063599);
   graph->SetPoint(798,6.839999918,6.45059663);
   graph->SetPoint(799,6.840000082,6.436826587);
   graph->SetPoint(800,6.859999918,6.433405235);
   graph->SetPoint(801,6.860000082,5.946395471);
   graph->SetPoint(802,6.879999918,5.943019137);
   graph->SetPoint(803,6.880000082,0.2532308894);
   graph->SetPoint(804,6.899999918,0.2498989794);
   graph->SetPoint(805,6.900000082,0.2498989526);
   graph->SetPoint(806,6.919999918,0.2466108829);
   graph->SetPoint(807,6.920000082,6.237787655);
   graph->SetPoint(808,6.939999918,6.234542848);
   graph->SetPoint(809,6.940000082,4.753743431);
   graph->SetPoint(810,6.959999918,4.750541319);
   graph->SetPoint(811,6.960000082,0.4801333612);
   graph->SetPoint(812,6.979999918,0.4769733816);
   graph->SetPoint(813,6.980000082,0.2370038804);
   graph->SetPoint(814,6.999999918,0.2338854789);
   graph->SetPoint(815,7.000000082,2.061645424);
   graph->SetPoint(816,7.019999918,2.058568053);
   graph->SetPoint(817,7.020000082,5.130814929);
   graph->SetPoint(818,7.039999918,5.12777805);
   graph->SetPoint(819,7.040000082,0.2277711541);
   graph->SetPoint(820,7.059999918,0.2247742331);
   graph->SetPoint(821,7.060000082,0.224774209);
   graph->SetPoint(822,7.079999918,0.2218167205);
   graph->SetPoint(823,7.080000082,0.2218166962);
   graph->SetPoint(824,7,0.2218166962);
   graph->SetPoint(825,7.009791922,0.2218166962);
   graph->SetPoint(826,7.009791922,0);
   
   TH1F *Graph_model216 = new TH1F("Graph_model216","Projection of model2",827,-1.896,7.896);
   Graph_model216->SetMinimum(41.94234);
   Graph_model216->SetMaximum(41942.34);
   Graph_model216->SetDirectory(0);
   Graph_model216->SetStats(0);
   Graph_model216->SetLineWidth(2);
   Graph_model216->SetMarkerStyle(20);
   Graph_model216->GetXaxis()->SetNdivisions(505);
   Graph_model216->GetXaxis()->SetLabelFont(132);
   Graph_model216->GetXaxis()->SetLabelOffset(0.01);
   Graph_model216->GetXaxis()->SetLabelSize(0.06);
   Graph_model216->GetXaxis()->SetTitleSize(0.072);
   Graph_model216->GetXaxis()->SetTitleOffset(0.95);
   Graph_model216->GetXaxis()->SetTitleFont(132);
   Graph_model216->GetYaxis()->SetNdivisions(505);
   Graph_model216->GetYaxis()->SetLabelFont(132);
   Graph_model216->GetYaxis()->SetLabelOffset(0.01);
   Graph_model216->GetYaxis()->SetLabelSize(0.06);
   Graph_model216->GetYaxis()->SetTitleSize(0.072);
   Graph_model216->GetYaxis()->SetTitleOffset(0.95);
   Graph_model216->GetYaxis()->SetTitleFont(132);
   Graph_model216->GetZaxis()->SetLabelFont(132);
   Graph_model216->GetZaxis()->SetLabelSize(0.06);
   Graph_model216->GetZaxis()->SetTitleSize(0.072);
   Graph_model216->GetZaxis()->SetTitleOffset(1.2);
   Graph_model216->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model216);
   
   graph->Draw("l");
   
   graph = new TGraph(823);
   graph->SetName("bkg_x");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(3);
   graph->SetFillStyle(3244);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,0);
   graph->SetPoint(2,-1,0);
   graph->SetPoint(3,-1.079999918,0);
   graph->SetPoint(4,-1.060000082,0);
   graph->SetPoint(5,-1.059999918,0);
   graph->SetPoint(6,-1.040000082,0);
   graph->SetPoint(7,-1.039999918,0);
   graph->SetPoint(8,-1.020000082,0);
   graph->SetPoint(9,-1.019999918,0);
   graph->SetPoint(10,-1.000000082,0);
   graph->SetPoint(11,-0.9999999184,0);
   graph->SetPoint(12,-0.9800000816,0);
   graph->SetPoint(13,-0.9799999184,0);
   graph->SetPoint(14,-0.9600000816,0);
   graph->SetPoint(15,-0.9599999184,0);
   graph->SetPoint(16,-0.9400000816,0);
   graph->SetPoint(17,-0.9399999184,0);
   graph->SetPoint(18,-0.9200000816,0);
   graph->SetPoint(19,-0.9199999184,0);
   graph->SetPoint(20,-0.9000000816,0);
   graph->SetPoint(21,-0.8999999184,0);
   graph->SetPoint(22,-0.8800000816,0);
   graph->SetPoint(23,-0.8799999184,0);
   graph->SetPoint(24,-0.8600000816,0);
   graph->SetPoint(25,-0.8599999184,0);
   graph->SetPoint(26,-0.8400000816,0);
   graph->SetPoint(27,-0.8399999184,0);
   graph->SetPoint(28,-0.8200000816,0);
   graph->SetPoint(29,-0.8199999184,0);
   graph->SetPoint(30,-0.8000000816,0);
   graph->SetPoint(31,-0.7999999184,0);
   graph->SetPoint(32,-0.7800000816,0);
   graph->SetPoint(33,-0.7799999184,0);
   graph->SetPoint(34,-0.7600000816,0);
   graph->SetPoint(35,-0.7599999184,0);
   graph->SetPoint(36,-0.7400000816,0);
   graph->SetPoint(37,-0.7399999184,0);
   graph->SetPoint(38,-0.7200000816,0);
   graph->SetPoint(39,-0.7199999184,0);
   graph->SetPoint(40,-0.7000000816,0);
   graph->SetPoint(41,-0.6999999184,0);
   graph->SetPoint(42,-0.6800000816,0);
   graph->SetPoint(43,-0.6799999184,0);
   graph->SetPoint(44,-0.6600000816,0);
   graph->SetPoint(45,-0.6599999184,0);
   graph->SetPoint(46,-0.6400000816,0);
   graph->SetPoint(47,-0.6399999184,0);
   graph->SetPoint(48,-0.6200000816,0);
   graph->SetPoint(49,-0.6199999184,0);
   graph->SetPoint(50,-0.6000000816,0);
   graph->SetPoint(51,-0.5999999184,0);
   graph->SetPoint(52,-0.5800000816,0);
   graph->SetPoint(53,-0.5799999184,0);
   graph->SetPoint(54,-0.5600000816,0);
   graph->SetPoint(55,-0.5599999184,0);
   graph->SetPoint(56,-0.5400000816,0);
   graph->SetPoint(57,-0.5399999184,0);
   graph->SetPoint(58,-0.5200000816,0);
   graph->SetPoint(59,-0.5199999184,0);
   graph->SetPoint(60,-0.5000000816,0);
   graph->SetPoint(61,-0.4999999184,0);
   graph->SetPoint(62,-0.4800000816,0);
   graph->SetPoint(63,-0.4799999184,0);
   graph->SetPoint(64,-0.4600000816,0);
   graph->SetPoint(65,-0.4599999184,0);
   graph->SetPoint(66,-0.4400000816,0);
   graph->SetPoint(67,-0.4399999184,6.180343534);
   graph->SetPoint(68,-0.4200000816,6.180343534);
   graph->SetPoint(69,-0.4199999184,0);
   graph->SetPoint(70,-0.4000000816,0);
   graph->SetPoint(71,-0.3999999184,0);
   graph->SetPoint(72,-0.3800000816,0);
   graph->SetPoint(73,-0.3799999184,0);
   graph->SetPoint(74,-0.3600000816,0);
   graph->SetPoint(75,-0.3599999184,0);
   graph->SetPoint(76,-0.3400000816,0);
   graph->SetPoint(77,-0.3399999184,6.169950001);
   graph->SetPoint(78,-0.3200000816,6.169950001);
   graph->SetPoint(79,-0.3199999184,0);
   graph->SetPoint(80,-0.3000000816,0);
   graph->SetPoint(81,-0.2999999184,0);
   graph->SetPoint(82,-0.2800000816,0);
   graph->SetPoint(83,-0.2799999184,12.17564081);
   graph->SetPoint(84,-0.2600000816,12.17564081);
   graph->SetPoint(85,-0.2599999184,5.907836139);
   graph->SetPoint(86,-0.2400000816,5.907836139);
   graph->SetPoint(87,-0.2399999184,6.077003738);
   graph->SetPoint(88,-0.2200000816,6.077003738);
   graph->SetPoint(89,-0.2199999184,12.29764751);
   graph->SetPoint(90,-0.2000000816,12.29764751);
   graph->SetPoint(91,-0.1999999184,33.40044417);
   graph->SetPoint(92,-0.1800000816,33.40044417);
   graph->SetPoint(93,-0.1799999184,68.65168204);
   graph->SetPoint(94,-0.1600000816,68.65168204);
   graph->SetPoint(95,-0.1599999184,144.3222456);
   graph->SetPoint(96,-0.1400000816,144.3222456);
   graph->SetPoint(97,-0.1399999184,317.3334635);
   graph->SetPoint(98,-0.1200000816,317.3334635);
   graph->SetPoint(99,-0.1199999184,674.1480218);
   graph->SetPoint(100,-0.1000000816,674.1480218);
   graph->SetPoint(101,-0.09999991839,1771.847742);
   graph->SetPoint(102,-0.08000008161,1771.847742);
   graph->SetPoint(103,-0.07999991839,4268.064837);
   graph->SetPoint(104,-0.06000008161,4268.064837);
   graph->SetPoint(105,-0.05999991839,10666.17417);
   graph->SetPoint(106,-0.04000008161,10666.17417);
   graph->SetPoint(107,-0.03999991839,23215.82968);
   graph->SetPoint(108,-0.02000008161,23215.82968);
   graph->SetPoint(109,-0.01999991839,36135.68551);
   graph->SetPoint(110,-8.1608e-08,36135.68551);
   graph->SetPoint(111,8.1608e-08,34655.19618);
   graph->SetPoint(112,0.01999991839,34655.19618);
   graph->SetPoint(113,0.02000008161,23439.36093);
   graph->SetPoint(114,0.03999991839,23439.36093);
   graph->SetPoint(115,0.04000008161,11596.35863);
   graph->SetPoint(116,0.05999991839,11596.35863);
   graph->SetPoint(117,0.06000008161,5763.108727);
   graph->SetPoint(118,0.07999991839,5763.108727);
   graph->SetPoint(119,0.08000008161,3135.700142);
   graph->SetPoint(120,0.09999991839,3135.700142);
   graph->SetPoint(121,0.1000000816,2243.385823);
   graph->SetPoint(122,0.1199999184,2243.385823);
   graph->SetPoint(123,0.1200000816,1725.552081);
   graph->SetPoint(124,0.1399999184,1725.552081);
   graph->SetPoint(125,0.1400000816,1514.587023);
   graph->SetPoint(126,0.1599999184,1514.587023);
   graph->SetPoint(127,0.1600000816,1515.884296);
   graph->SetPoint(128,0.1799999184,1515.884296);
   graph->SetPoint(129,0.1800000816,1197.062393);
   graph->SetPoint(130,0.1999999184,1197.062393);
   graph->SetPoint(131,0.2000000816,1005.999381);
   graph->SetPoint(132,0.2199999184,1005.999381);
   graph->SetPoint(133,0.2200000816,1059.794234);
   graph->SetPoint(134,0.2399999184,1059.794234);
   graph->SetPoint(135,0.2400000816,1095.277306);
   graph->SetPoint(136,0.2599999184,1095.277306);
   graph->SetPoint(137,0.2600000816,826.390339);
   graph->SetPoint(138,0.2799999184,826.390339);
   graph->SetPoint(139,0.2800000816,734.8170265);
   graph->SetPoint(140,0.2999999184,734.8170265);
   graph->SetPoint(141,0.3000000816,672.5504345);
   graph->SetPoint(142,0.3199999184,672.5504345);
   graph->SetPoint(143,0.3200000816,707.5818245);
   graph->SetPoint(144,0.3399999184,707.5818245);
   graph->SetPoint(145,0.3400000816,514.4344955);
   graph->SetPoint(146,0.3599999184,514.4344955);
   graph->SetPoint(147,0.3600000816,535.0808828);
   graph->SetPoint(148,0.3799999184,535.0808828);
   graph->SetPoint(149,0.3800000816,469.561885);
   graph->SetPoint(150,0.3999999184,469.561885);
   graph->SetPoint(151,0.4000000816,444.1254894);
   graph->SetPoint(152,0.4199999184,444.1254894);
   graph->SetPoint(153,0.4200000816,451.3987517);
   graph->SetPoint(154,0.4399999184,451.3987517);
   graph->SetPoint(155,0.4400000816,455.6592367);
   graph->SetPoint(156,0.4599999184,455.6592367);
   graph->SetPoint(157,0.4600000816,450.8262587);
   graph->SetPoint(158,0.4799999184,450.8262587);
   graph->SetPoint(159,0.4800000816,356.0565716);
   graph->SetPoint(160,0.4999999184,356.0565716);
   graph->SetPoint(161,0.5000000816,330.0134825);
   graph->SetPoint(162,0.5199999184,330.0134825);
   graph->SetPoint(163,0.5200000816,328.582903);
   graph->SetPoint(164,0.5399999184,328.582903);
   graph->SetPoint(165,0.5400000816,338.0620836);
   graph->SetPoint(166,0.5599999184,338.0620836);
   graph->SetPoint(167,0.5600000816,310.3922048);
   graph->SetPoint(168,0.5799999184,310.3922048);
   graph->SetPoint(169,0.5800000816,275.5120789);
   graph->SetPoint(170,0.5999999184,275.5120789);
   graph->SetPoint(171,0.6000000816,318.9835283);
   graph->SetPoint(172,0.6199999184,318.9835283);
   graph->SetPoint(173,0.6200000816,273.6391891);
   graph->SetPoint(174,0.6399999184,273.6391891);
   graph->SetPoint(175,0.6400000816,275.3744634);
   graph->SetPoint(176,0.6599999184,275.3744634);
   graph->SetPoint(177,0.6600000816,156.835695);
   graph->SetPoint(178,0.6799999184,156.835695);
   graph->SetPoint(179,0.6800000816,256.8486891);
   graph->SetPoint(180,0.6999999184,256.8486891);
   graph->SetPoint(181,0.7000000816,245.8527204);
   graph->SetPoint(182,0.7199999184,245.8527204);
   graph->SetPoint(183,0.7200000816,220.8301378);
   graph->SetPoint(184,0.7399999184,220.8301378);
   graph->SetPoint(185,0.7400000816,185.438735);
   graph->SetPoint(186,0.7599999184,185.438735);
   graph->SetPoint(187,0.7600000816,158.6040121);
   graph->SetPoint(188,0.7799999184,158.6040121);
   graph->SetPoint(189,0.7800000816,228.6153644);
   graph->SetPoint(190,0.7999999184,228.6153644);
   graph->SetPoint(191,0.8000000816,254.1557626);
   graph->SetPoint(192,0.8199999184,254.1557626);
   graph->SetPoint(193,0.8200000816,153.051318);
   graph->SetPoint(194,0.8399999184,153.051318);
   graph->SetPoint(195,0.8400000816,134.8181635);
   graph->SetPoint(196,0.8599999184,134.8181635);
   graph->SetPoint(197,0.8600000816,208.1481765);
   graph->SetPoint(198,0.8799999184,208.1481765);
   graph->SetPoint(199,0.8800000816,187.6930041);
   graph->SetPoint(200,0.8999999184,187.6930041);
   graph->SetPoint(201,0.9000000816,202.5253061);
   graph->SetPoint(202,0.9199999184,202.5253061);
   graph->SetPoint(203,0.9200000816,116.3924615);
   graph->SetPoint(204,0.9399999184,116.3924615);
   graph->SetPoint(205,0.9400000816,169.5257136);
   graph->SetPoint(206,0.9599999184,169.5257136);
   graph->SetPoint(207,0.9600000816,159.5380409);
   graph->SetPoint(208,0.9799999184,159.5380409);
   graph->SetPoint(209,0.9800000816,160.5304109);
   graph->SetPoint(210,0.9999999184,160.5304109);
   graph->SetPoint(211,1.000000082,163.5224905);
   graph->SetPoint(212,1.019999918,163.5224905);
   graph->SetPoint(213,1.020000082,145.6606705);
   graph->SetPoint(214,1.039999918,145.6606705);
   graph->SetPoint(215,1.040000082,111.1945821);
   graph->SetPoint(216,1.059999918,111.1945821);
   graph->SetPoint(217,1.060000082,173.5427501);
   graph->SetPoint(218,1.079999918,173.5427501);
   graph->SetPoint(219,1.080000082,119.4766984);
   graph->SetPoint(220,1.099999918,119.4766984);
   graph->SetPoint(221,1.100000082,129.9227279);
   graph->SetPoint(222,1.119999918,129.9227279);
   graph->SetPoint(223,1.120000082,118.6043477);
   graph->SetPoint(224,1.139999918,118.6043477);
   graph->SetPoint(225,1.140000082,99.42664806);
   graph->SetPoint(226,1.159999918,99.42664806);
   graph->SetPoint(227,1.160000082,98.11022895);
   graph->SetPoint(228,1.179999918,98.11022895);
   graph->SetPoint(229,1.180000082,167.2920458);
   graph->SetPoint(230,1.199999918,167.2920458);
   graph->SetPoint(231,1.200000082,109.3228043);
   graph->SetPoint(232,1.219999918,109.3228043);
   graph->SetPoint(233,1.220000082,88.56130101);
   graph->SetPoint(234,1.239999918,88.56130101);
   graph->SetPoint(235,1.240000082,135.7842719);
   graph->SetPoint(236,1.259999918,135.7842719);
   graph->SetPoint(237,1.260000082,150.3368848);
   graph->SetPoint(238,1.279999918,150.3368848);
   graph->SetPoint(239,1.280000082,150.3802903);
   graph->SetPoint(240,1.299999918,150.3802903);
   graph->SetPoint(241,1.300000082,97.10552655);
   graph->SetPoint(242,1.319999918,97.10552655);
   graph->SetPoint(243,1.320000082,119.9636078);
   graph->SetPoint(244,1.339999918,119.9636078);
   graph->SetPoint(245,1.340000082,108.3817563);
   graph->SetPoint(246,1.359999918,108.3817563);
   graph->SetPoint(247,1.360000082,110.5687194);
   graph->SetPoint(248,1.379999918,110.5687194);
   graph->SetPoint(249,1.380000082,115.1478729);
   graph->SetPoint(250,1.399999918,115.1478729);
   graph->SetPoint(251,1.400000082,108.516538);
   graph->SetPoint(252,1.419999918,108.516538);
   graph->SetPoint(253,1.420000082,88.17153081);
   graph->SetPoint(254,1.439999918,88.17153081);
   graph->SetPoint(255,1.440000082,80.03183894);
   graph->SetPoint(256,1.459999918,80.03183894);
   graph->SetPoint(257,1.460000082,142.1282451);
   graph->SetPoint(258,1.479999918,142.1282451);
   graph->SetPoint(259,1.480000082,85.68911525);
   graph->SetPoint(260,1.499999918,85.68911525);
   graph->SetPoint(261,1.500000082,98.50552842);
   graph->SetPoint(262,1.519999918,98.50552842);
   graph->SetPoint(263,1.520000082,111.5114243);
   graph->SetPoint(264,1.539999918,111.5114243);
   graph->SetPoint(265,1.540000082,123.3630151);
   graph->SetPoint(266,1.559999918,123.3630151);
   graph->SetPoint(267,1.560000082,81.26184549);
   graph->SetPoint(268,1.579999918,81.26184549);
   graph->SetPoint(269,1.580000082,110.9681469);
   graph->SetPoint(270,1.599999918,110.9681469);
   graph->SetPoint(271,1.600000082,84.31844626);
   graph->SetPoint(272,1.619999918,84.31844626);
   graph->SetPoint(273,1.620000082,77.29590384);
   graph->SetPoint(274,1.639999918,77.29590384);
   graph->SetPoint(275,1.640000082,98.0150703);
   graph->SetPoint(276,1.659999918,98.0150703);
   graph->SetPoint(277,1.660000082,119.103756);
   graph->SetPoint(278,1.679999918,119.103756);
   graph->SetPoint(279,1.680000082,91.11674467);
   graph->SetPoint(280,1.699999918,91.11674467);
   graph->SetPoint(281,1.700000082,105.7802144);
   graph->SetPoint(282,1.719999918,105.7802144);
   graph->SetPoint(283,1.720000082,106.0354408);
   graph->SetPoint(284,1.739999918,106.0354408);
   graph->SetPoint(285,1.740000082,81.90711567);
   graph->SetPoint(286,1.759999918,81.90711567);
   graph->SetPoint(287,1.760000082,57.08120682);
   graph->SetPoint(288,1.779999918,57.08120682);
   graph->SetPoint(289,1.780000082,103.1954695);
   graph->SetPoint(290,1.799999918,103.1954695);
   graph->SetPoint(291,1.800000082,92.85716144);
   graph->SetPoint(292,1.819999918,92.85716144);
   graph->SetPoint(293,1.820000082,78.79697364);
   graph->SetPoint(294,1.839999918,78.79697364);
   graph->SetPoint(295,1.840000082,82.40025397);
   graph->SetPoint(296,1.859999918,82.40025397);
   graph->SetPoint(297,1.860000082,90.48665219);
   graph->SetPoint(298,1.879999918,90.48665219);
   graph->SetPoint(299,1.880000082,64.92834176);
   graph->SetPoint(300,1.899999918,64.92834176);
   graph->SetPoint(301,1.900000082,85.03873637);
   graph->SetPoint(302,1.919999918,85.03873637);
   graph->SetPoint(303,1.920000082,53.08790199);
   graph->SetPoint(304,1.939999918,53.08790199);
   graph->SetPoint(305,1.940000082,62.94432204);
   graph->SetPoint(306,1.959999918,62.94432204);
   graph->SetPoint(307,1.960000082,24.12240671);
   graph->SetPoint(308,1.979999918,24.12240671);
   graph->SetPoint(309,1.980000082,55.61584072);
   graph->SetPoint(310,1.999999918,55.61584072);
   graph->SetPoint(311,2.000000082,62.05126249);
   graph->SetPoint(312,2.019999918,62.05126249);
   graph->SetPoint(313,2.020000082,90.84778892);
   graph->SetPoint(314,2.039999918,90.84778892);
   graph->SetPoint(315,2.040000082,55.75748396);
   graph->SetPoint(316,2.059999918,55.75748396);
   graph->SetPoint(317,2.060000082,62.45470429);
   graph->SetPoint(318,2.079999918,62.45470429);
   graph->SetPoint(319,2.080000082,23.43413408);
   graph->SetPoint(320,2.099999918,23.43413408);
   graph->SetPoint(321,2.100000082,71.03138501);
   graph->SetPoint(322,2.119999918,71.03138501);
   graph->SetPoint(323,2.120000082,49.37084066);
   graph->SetPoint(324,2.139999918,49.37084066);
   graph->SetPoint(325,2.140000082,61.920471);
   graph->SetPoint(326,2.159999918,61.920471);
   graph->SetPoint(327,2.160000082,84.06794186);
   graph->SetPoint(328,2.179999918,84.06794186);
   graph->SetPoint(329,2.180000082,41.43377736);
   graph->SetPoint(330,2.199999918,41.43377736);
   graph->SetPoint(331,2.200000082,85.57305629);
   graph->SetPoint(332,2.219999918,85.57305629);
   graph->SetPoint(333,2.220000082,67.21943518);
   graph->SetPoint(334,2.239999918,67.21943518);
   graph->SetPoint(335,2.240000082,62.69842585);
   graph->SetPoint(336,2.259999918,62.69842585);
   graph->SetPoint(337,2.260000082,76.77992725);
   graph->SetPoint(338,2.279999918,76.77992725);
   graph->SetPoint(339,2.280000082,41.55943359);
   graph->SetPoint(340,2.299999918,41.55943359);
   graph->SetPoint(341,2.300000082,64.2444401);
   graph->SetPoint(342,2.319999918,64.2444401);
   graph->SetPoint(343,2.320000082,82.92628061);
   graph->SetPoint(344,2.339999918,82.92628061);
   graph->SetPoint(345,2.340000082,33.36415254);
   graph->SetPoint(346,2.359999918,33.36415254);
   graph->SetPoint(347,2.360000082,35.1204219);
   graph->SetPoint(348,2.379999918,35.1204219);
   graph->SetPoint(349,2.380000082,55.43596816);
   graph->SetPoint(350,2.399999918,55.43596816);
   graph->SetPoint(351,2.400000082,43.00673624);
   graph->SetPoint(352,2.419999918,43.00673624);
   graph->SetPoint(353,2.420000082,51.17489251);
   graph->SetPoint(354,2.439999918,51.17489251);
   graph->SetPoint(355,2.440000082,80.8401799);
   graph->SetPoint(356,2.459999918,80.8401799);
   graph->SetPoint(357,2.460000082,53.72078738);
   graph->SetPoint(358,2.479999918,53.72078738);
   graph->SetPoint(359,2.480000082,35.95239963);
   graph->SetPoint(360,2.499999918,35.95239963);
   graph->SetPoint(361,2.500000082,54.78521576);
   graph->SetPoint(362,2.519999918,54.78521576);
   graph->SetPoint(363,2.520000082,51.14576156);
   graph->SetPoint(364,2.539999918,51.14576156);
   graph->SetPoint(365,2.540000082,44.43783098);
   graph->SetPoint(366,2.559999918,44.43783098);
   graph->SetPoint(367,2.560000082,67.68172275);
   graph->SetPoint(368,2.579999918,67.68172275);
   graph->SetPoint(369,2.580000082,41.49515089);
   graph->SetPoint(370,2.599999918,41.49515089);
   graph->SetPoint(371,2.600000082,12.60296908);
   graph->SetPoint(372,2.619999918,12.60296908);
   graph->SetPoint(373,2.620000082,64.60354113);
   graph->SetPoint(374,2.639999918,64.60354113);
   graph->SetPoint(375,2.640000082,42.89400319);
   graph->SetPoint(376,2.659999918,42.89400319);
   graph->SetPoint(377,2.660000082,32.02793663);
   graph->SetPoint(378,2.679999918,32.02793663);
   graph->SetPoint(379,2.680000082,42.42930451);
   graph->SetPoint(380,2.699999918,42.42930451);
   graph->SetPoint(381,2.700000082,31.6826212);
   graph->SetPoint(382,2.719999918,31.6826212);
   graph->SetPoint(383,2.720000082,59.17313368);
   graph->SetPoint(384,2.739999918,59.17313368);
   graph->SetPoint(385,2.740000082,13.51764595);
   graph->SetPoint(386,2.759999918,13.51764595);
   graph->SetPoint(387,2.760000082,46.24105356);
   graph->SetPoint(388,2.779999918,46.24105356);
   graph->SetPoint(389,2.780000082,54.07430395);
   graph->SetPoint(390,2.799999918,54.07430395);
   graph->SetPoint(391,2.800000082,29.30413717);
   graph->SetPoint(392,2.819999918,29.30413717);
   graph->SetPoint(393,2.820000082,48.34847605);
   graph->SetPoint(394,2.839999918,48.34847605);
   graph->SetPoint(395,2.840000082,29.44724688);
   graph->SetPoint(396,2.859999918,29.44724688);
   graph->SetPoint(397,2.860000082,38.47701947);
   graph->SetPoint(398,2.879999918,38.47701947);
   graph->SetPoint(399,2.880000082,39.38051579);
   graph->SetPoint(400,2.899999918,39.38051579);
   graph->SetPoint(401,2.900000082,47.98146456);
   graph->SetPoint(402,2.919999918,47.98146456);
   graph->SetPoint(403,2.920000082,31.59057345);
   graph->SetPoint(404,2.939999918,31.59057345);
   graph->SetPoint(405,2.940000082,27.05036359);
   graph->SetPoint(406,2.959999918,27.05036359);
   graph->SetPoint(407,2.960000082,29.48369438);
   graph->SetPoint(408,2.979999918,29.48369438);
   graph->SetPoint(409,2.980000082,24.34443365);
   graph->SetPoint(410,2.999999918,24.34443365);
   graph->SetPoint(411,3.000000082,32.87789721);
   graph->SetPoint(412,3.019999918,32.87789721);
   graph->SetPoint(413,3.020000082,34.28561507);
   graph->SetPoint(414,3.039999918,34.28561507);
   graph->SetPoint(415,3.040000082,28.85910251);
   graph->SetPoint(416,3.059999918,28.85910251);
   graph->SetPoint(417,3.060000082,42.37776636);
   graph->SetPoint(418,3.079999918,42.37776636);
   graph->SetPoint(419,3.080000082,29.15564517);
   graph->SetPoint(420,3.099999918,29.15564517);
   graph->SetPoint(421,3.100000082,12.60708396);
   graph->SetPoint(422,3.119999918,12.60708396);
   graph->SetPoint(423,3.120000082,25.64557237);
   graph->SetPoint(424,3.139999918,25.64557237);
   graph->SetPoint(425,3.140000082,10.72534426);
   graph->SetPoint(426,3.159999918,10.72534426);
   graph->SetPoint(427,3.160000082,35.3288352);
   graph->SetPoint(428,3.179999918,35.3288352);
   graph->SetPoint(429,3.180000082,28.89483233);
   graph->SetPoint(430,3.199999918,28.89483233);
   graph->SetPoint(431,3.200000082,18.44626267);
   graph->SetPoint(432,3.219999918,18.44626267);
   graph->SetPoint(433,3.220000082,41.44713708);
   graph->SetPoint(434,3.239999918,41.44713708);
   graph->SetPoint(435,3.240000082,35.01030303);
   graph->SetPoint(436,3.259999918,35.01030303);
   graph->SetPoint(437,3.260000082,29.28173528);
   graph->SetPoint(438,3.279999918,29.28173528);
   graph->SetPoint(439,3.280000082,37.37102323);
   graph->SetPoint(440,3.299999918,37.37102323);
   graph->SetPoint(441,3.300000082,17.67465739);
   graph->SetPoint(442,3.319999918,17.67465739);
   graph->SetPoint(443,3.320000082,11.53604385);
   graph->SetPoint(444,3.339999918,11.53604385);
   graph->SetPoint(445,3.340000082,28.71167511);
   graph->SetPoint(446,3.359999918,28.71167511);
   graph->SetPoint(447,3.360000082,10.29527385);
   graph->SetPoint(448,3.379999918,10.29527385);
   graph->SetPoint(449,3.380000082,14.2142998);
   graph->SetPoint(450,3.399999918,14.2142998);
   graph->SetPoint(451,3.400000082,11.33541715);
   graph->SetPoint(452,3.419999918,11.33541715);
   graph->SetPoint(453,3.420000082,16.73933579);
   graph->SetPoint(454,3.439999918,16.73933579);
   graph->SetPoint(455,3.440000082,0);
   graph->SetPoint(456,3.459999918,0);
   graph->SetPoint(457,3.460000082,39.86992037);
   graph->SetPoint(458,3.479999918,39.86992037);
   graph->SetPoint(459,3.480000082,23.74629792);
   graph->SetPoint(460,3.499999918,23.74629792);
   graph->SetPoint(461,3.500000082,23.78098075);
   graph->SetPoint(462,3.519999918,23.78098075);
   graph->SetPoint(463,3.520000082,31.41267904);
   graph->SetPoint(464,3.539999918,31.41267904);
   graph->SetPoint(465,3.540000082,13.80442696);
   graph->SetPoint(466,3.559999918,13.80442696);
   graph->SetPoint(467,3.560000082,7.007465417);
   graph->SetPoint(468,3.579999918,7.007465417);
   graph->SetPoint(469,3.580000082,23.30306527);
   graph->SetPoint(470,3.599999918,23.30306527);
   graph->SetPoint(471,3.600000082,24.38600679);
   graph->SetPoint(472,3.619999918,24.38600679);
   graph->SetPoint(473,3.620000082,14.91213417);
   graph->SetPoint(474,3.639999918,14.91213417);
   graph->SetPoint(475,3.640000082,15.86314783);
   graph->SetPoint(476,3.659999918,15.86314783);
   graph->SetPoint(477,3.660000082,14.9609329);
   graph->SetPoint(478,3.679999918,14.9609329);
   graph->SetPoint(479,3.680000082,17.83242665);
   graph->SetPoint(480,3.699999918,17.83242665);
   graph->SetPoint(481,3.700000082,18.88586634);
   graph->SetPoint(482,3.719999918,18.88586634);
   graph->SetPoint(483,3.720000082,14.09642977);
   graph->SetPoint(484,3.739999918,14.09642977);
   graph->SetPoint(485,3.740000082,37.48169242);
   graph->SetPoint(486,3.759999918,37.48169242);
   graph->SetPoint(487,3.760000082,37.67864138);
   graph->SetPoint(488,3.779999918,37.67864138);
   graph->SetPoint(489,3.780000082,5.848697271);
   graph->SetPoint(490,3.799999918,5.848697271);
   graph->SetPoint(491,3.800000082,16.47972302);
   graph->SetPoint(492,3.819999918,16.47972302);
   graph->SetPoint(493,3.820000082,24.2183409);
   graph->SetPoint(494,3.839999918,24.2183409);
   graph->SetPoint(495,3.840000082,18.48100492);
   graph->SetPoint(496,3.859999918,18.48100492);
   graph->SetPoint(497,3.860000082,25.615134);
   graph->SetPoint(498,3.879999918,25.615134);
   graph->SetPoint(499,3.880000082,10.60747357);
   graph->SetPoint(500,3.899999918,10.60747357);
   graph->SetPoint(501,3.900000082,24.18563562);
   graph->SetPoint(502,3.919999918,24.18563562);
   graph->SetPoint(503,3.920000082,27.59777291);
   graph->SetPoint(504,3.939999918,27.59777291);
   graph->SetPoint(505,3.940000082,10.85976064);
   graph->SetPoint(506,3.959999918,10.85976064);
   graph->SetPoint(507,3.960000082,12.1222849);
   graph->SetPoint(508,3.979999918,12.1222849);
   graph->SetPoint(509,3.980000082,6.032073269);
   graph->SetPoint(510,3.999999918,6.032073269);
   graph->SetPoint(511,4.000000082,17.22147096);
   graph->SetPoint(512,4.019999918,17.22147096);
   graph->SetPoint(513,4.020000082,16.03289529);
   graph->SetPoint(514,4.039999918,16.03289529);
   graph->SetPoint(515,4.040000082,9.901155709);
   graph->SetPoint(516,4.059999918,9.901155709);
   graph->SetPoint(517,4.060000082,6.165625805);
   graph->SetPoint(518,4.079999918,6.165625805);
   graph->SetPoint(519,4.080000082,22.26764113);
   graph->SetPoint(520,4.099999918,22.26764113);
   graph->SetPoint(521,4.100000082,5.495761543);
   graph->SetPoint(522,4.119999918,5.495761543);
   graph->SetPoint(523,4.120000082,32.7089173);
   graph->SetPoint(524,4.139999918,32.7089173);
   graph->SetPoint(525,4.140000082,17.0013623);
   graph->SetPoint(526,4.159999918,17.0013623);
   graph->SetPoint(527,4.160000082,26.41453041);
   graph->SetPoint(528,4.179999918,26.41453041);
   graph->SetPoint(529,4.180000082,41.154283);
   graph->SetPoint(530,4.199999918,41.154283);
   graph->SetPoint(531,4.200000082,25.37095967);
   graph->SetPoint(532,4.219999918,25.37095967);
   graph->SetPoint(533,4.220000082,5.407619657);
   graph->SetPoint(534,4.239999918,5.407619657);
   graph->SetPoint(535,4.240000082,12.34367559);
   graph->SetPoint(536,4.259999918,12.34367559);
   graph->SetPoint(537,4.260000082,16.93079038);
   graph->SetPoint(538,4.279999918,16.93079038);
   graph->SetPoint(539,4.280000082,9.490194451);
   graph->SetPoint(540,4.299999918,9.490194451);
   graph->SetPoint(541,4.300000082,6.099713374);
   graph->SetPoint(542,4.319999918,6.099713374);
   graph->SetPoint(543,4.320000082,18.26922179);
   graph->SetPoint(544,4.339999918,18.26922179);
   graph->SetPoint(545,4.340000082,7.434872884);
   graph->SetPoint(546,4.359999918,7.434872884);
   graph->SetPoint(547,4.360000082,18.6118945);
   graph->SetPoint(548,4.379999918,18.6118945);
   graph->SetPoint(549,4.380000082,8.792067462);
   graph->SetPoint(550,4.399999918,8.792067462);
   graph->SetPoint(551,4.400000082,25.2859815);
   graph->SetPoint(552,4.419999918,25.2859815);
   graph->SetPoint(553,4.420000082,11.96983855);
   graph->SetPoint(554,4.439999918,11.96983855);
   graph->SetPoint(555,4.440000082,21.32984139);
   graph->SetPoint(556,4.459999918,21.32984139);
   graph->SetPoint(557,4.460000082,18.14175539);
   graph->SetPoint(558,4.479999918,18.14175539);
   graph->SetPoint(559,4.480000082,21.0023564);
   graph->SetPoint(560,4.499999918,21.0023564);
   graph->SetPoint(561,4.500000082,5.375839456);
   graph->SetPoint(562,4.519999918,5.375839456);
   graph->SetPoint(563,4.520000082,0);
   graph->SetPoint(564,4.539999918,0);
   graph->SetPoint(565,4.540000082,7.997381963);
   graph->SetPoint(566,4.559999918,7.997381963);
   graph->SetPoint(567,4.560000082,35.34830251);
   graph->SetPoint(568,4.579999918,35.34830251);
   graph->SetPoint(569,4.580000082,8.634707653);
   graph->SetPoint(570,4.599999918,8.634707653);
   graph->SetPoint(571,4.600000082,5.911183125);
   graph->SetPoint(572,4.619999918,5.911183125);
   graph->SetPoint(573,4.620000082,0);
   graph->SetPoint(574,4.639999918,0);
   graph->SetPoint(575,4.640000082,11.9995883);
   graph->SetPoint(576,4.659999918,11.9995883);
   graph->SetPoint(577,4.660000082,12.29075567);
   graph->SetPoint(578,4.679999918,12.29075567);
   graph->SetPoint(579,4.680000082,0);
   graph->SetPoint(580,4.699999918,0);
   graph->SetPoint(581,4.700000082,6.188815641);
   graph->SetPoint(582,4.719999918,6.188815641);
   graph->SetPoint(583,4.720000082,0);
   graph->SetPoint(584,4.739999918,0);
   graph->SetPoint(585,4.740000082,17.98717802);
   graph->SetPoint(586,4.759999918,17.98717802);
   graph->SetPoint(587,4.760000082,12.31108134);
   graph->SetPoint(588,4.779999918,12.31108134);
   graph->SetPoint(589,4.780000082,12.27234336);
   graph->SetPoint(590,4.799999918,12.27234336);
   graph->SetPoint(591,4.800000082,1.153958806);
   graph->SetPoint(592,4.819999918,1.153958806);
   graph->SetPoint(593,4.820000082,4.155941574);
   graph->SetPoint(594,4.839999918,4.155941574);
   graph->SetPoint(595,4.840000082,0);
   graph->SetPoint(596,4.859999918,0);
   graph->SetPoint(597,4.860000082,6.173003586);
   graph->SetPoint(598,4.879999918,6.173003586);
   graph->SetPoint(599,4.880000082,0);
   graph->SetPoint(600,4.899999918,0);
   graph->SetPoint(601,4.900000082,40.70795313);
   graph->SetPoint(602,4.919999918,40.70795313);
   graph->SetPoint(603,4.920000082,3.776209991);
   graph->SetPoint(604,4.939999918,3.776209991);
   graph->SetPoint(605,4.940000082,6.181332282);
   graph->SetPoint(606,4.959999918,6.181332282);
   graph->SetPoint(607,4.960000082,6.066427322);
   graph->SetPoint(608,4.979999918,6.066427322);
   graph->SetPoint(609,4.980000082,0);
   graph->SetPoint(610,4.999999918,0);
   graph->SetPoint(611,5.000000082,27.66225026);
   graph->SetPoint(612,5.019999918,27.66225026);
   graph->SetPoint(613,5.020000082,11.35696064);
   graph->SetPoint(614,5.039999918,11.35696064);
   graph->SetPoint(615,5.040000082,12.11346294);
   graph->SetPoint(616,5.059999918,12.11346294);
   graph->SetPoint(617,5.060000082,0);
   graph->SetPoint(618,5.079999918,0);
   graph->SetPoint(619,5.080000082,10.17269346);
   graph->SetPoint(620,5.099999918,10.17269346);
   graph->SetPoint(621,5.100000082,3.25706758);
   graph->SetPoint(622,5.119999918,3.25706758);
   graph->SetPoint(623,5.120000082,12.37425092);
   graph->SetPoint(624,5.139999918,12.37425092);
   graph->SetPoint(625,5.140000082,12.33458402);
   graph->SetPoint(626,5.159999918,12.33458402);
   graph->SetPoint(627,5.160000082,1.626304069);
   graph->SetPoint(628,5.179999918,1.626304069);
   graph->SetPoint(629,5.180000082,0);
   graph->SetPoint(630,5.199999918,0);
   graph->SetPoint(631,5.200000082,0);
   graph->SetPoint(632,5.219999918,0);
   graph->SetPoint(633,5.220000082,23.44903717);
   graph->SetPoint(634,5.239999918,23.44903717);
   graph->SetPoint(635,5.240000082,0);
   graph->SetPoint(636,5.259999918,0);
   graph->SetPoint(637,5.260000082,8.935740268);
   graph->SetPoint(638,5.279999918,8.935740268);
   graph->SetPoint(639,5.280000082,6.177827901);
   graph->SetPoint(640,5.299999918,6.177827901);
   graph->SetPoint(641,5.300000082,6.16690857);
   graph->SetPoint(642,5.319999918,6.16690857);
   graph->SetPoint(643,5.320000082,6.031050087);
   graph->SetPoint(644,5.339999918,6.031050087);
   graph->SetPoint(645,5.340000082,1.89060454);
   graph->SetPoint(646,5.359999918,1.89060454);
   graph->SetPoint(647,5.360000082,5.205105494);
   graph->SetPoint(648,5.379999918,5.205105494);
   graph->SetPoint(649,5.380000082,0);
   graph->SetPoint(650,5.399999918,0);
   graph->SetPoint(651,5.400000082,7.693131861);
   graph->SetPoint(652,5.419999918,7.693131861);
   graph->SetPoint(653,5.420000082,24.62976948);
   graph->SetPoint(654,5.439999918,24.62976948);
   graph->SetPoint(655,5.440000082,0.5724607255);
   graph->SetPoint(656,5.459999918,0.5724607255);
   graph->SetPoint(657,5.460000082,0);
   graph->SetPoint(658,5.479999918,0);
   graph->SetPoint(659,5.480000082,0);
   graph->SetPoint(660,5.499999918,0);
   graph->SetPoint(661,5.500000082,0);
   graph->SetPoint(662,5.519999918,0);
   graph->SetPoint(663,5.520000082,0);
   graph->SetPoint(664,5.539999918,0);
   graph->SetPoint(665,5.540000082,1.309023154);
   graph->SetPoint(666,5.559999918,1.309023154);
   graph->SetPoint(667,5.560000082,0);
   graph->SetPoint(668,5.579999918,0);
   graph->SetPoint(669,5.580000082,0);
   graph->SetPoint(670,5.599999918,0);
   graph->SetPoint(671,5.600000082,5.750533375);
   graph->SetPoint(672,5.619999918,5.750533375);
   graph->SetPoint(673,5.620000082,6.146299537);
   graph->SetPoint(674,5.639999918,6.146299537);
   graph->SetPoint(675,5.640000082,0);
   graph->SetPoint(676,5.659999918,0);
   graph->SetPoint(677,5.660000082,0);
   graph->SetPoint(678,5.679999918,0);
   graph->SetPoint(679,5.680000082,0);
   graph->SetPoint(680,5.699999918,0);
   graph->SetPoint(681,5.700000082,0);
   graph->SetPoint(682,5.719999918,0);
   graph->SetPoint(683,5.720000082,0);
   graph->SetPoint(684,5.739999918,0);
   graph->SetPoint(685,5.740000082,6.164199465);
   graph->SetPoint(686,5.759999918,6.164199465);
   graph->SetPoint(687,5.760000082,0);
   graph->SetPoint(688,5.779999918,0);
   graph->SetPoint(689,5.780000082,5.407161115);
   graph->SetPoint(690,5.799999918,5.407161115);
   graph->SetPoint(691,5.800000082,11.987585);
   graph->SetPoint(692,5.819999918,11.987585);
   graph->SetPoint(693,5.820000082,6.085378049);
   graph->SetPoint(694,5.839999918,6.085378049);
   graph->SetPoint(695,5.840000082,6.190015089);
   graph->SetPoint(696,5.859999918,6.190015089);
   graph->SetPoint(697,5.860000082,0);
   graph->SetPoint(698,5.879999918,0);
   graph->SetPoint(699,5.880000082,6.148531102);
   graph->SetPoint(700,5.899999918,6.148531102);
   graph->SetPoint(701,5.900000082,0);
   graph->SetPoint(702,5.919999918,0);
   graph->SetPoint(703,5.920000082,0);
   graph->SetPoint(704,5.939999918,0);
   graph->SetPoint(705,5.940000082,0);
   graph->SetPoint(706,5.959999918,0);
   graph->SetPoint(707,5.960000082,6.1783625);
   graph->SetPoint(708,5.979999918,6.1783625);
   graph->SetPoint(709,5.980000082,0);
   graph->SetPoint(710,5.999999918,0);
   graph->SetPoint(711,6.000000082,6.171357611);
   graph->SetPoint(712,6.019999918,6.171357611);
   graph->SetPoint(713,6.020000082,0);
   graph->SetPoint(714,6.039999918,0);
   graph->SetPoint(715,6.040000082,6.178087158);
   graph->SetPoint(716,6.059999918,6.178087158);
   graph->SetPoint(717,6.060000082,4.753806543);
   graph->SetPoint(718,6.079999918,4.753806543);
   graph->SetPoint(719,6.080000082,11.33592687);
   graph->SetPoint(720,6.099999918,11.33592687);
   graph->SetPoint(721,6.100000082,0);
   graph->SetPoint(722,6.119999918,0);
   graph->SetPoint(723,6.120000082,6.161023503);
   graph->SetPoint(724,6.139999918,6.161023503);
   graph->SetPoint(725,6.140000082,0);
   graph->SetPoint(726,6.159999918,0);
   graph->SetPoint(727,6.160000082,0);
   graph->SetPoint(728,6.179999918,0);
   graph->SetPoint(729,6.180000082,0);
   graph->SetPoint(730,6.199999918,0);
   graph->SetPoint(731,6.200000082,0);
   graph->SetPoint(732,6.219999918,0);
   graph->SetPoint(733,6.220000082,0);
   graph->SetPoint(734,6.239999918,0);
   graph->SetPoint(735,6.240000082,2.636664078);
   graph->SetPoint(736,6.259999918,2.636664078);
   graph->SetPoint(737,6.260000082,5.056109392);
   graph->SetPoint(738,6.279999918,5.056109392);
   graph->SetPoint(739,6.280000082,0);
   graph->SetPoint(740,6.299999918,0);
   graph->SetPoint(741,6.300000082,12.00455046);
   graph->SetPoint(742,6.319999918,12.00455046);
   graph->SetPoint(743,6.320000082,6.180015459);
   graph->SetPoint(744,6.339999918,6.180015459);
   graph->SetPoint(745,6.340000082,5.123678558);
   graph->SetPoint(746,6.359999918,5.123678558);
   graph->SetPoint(747,6.360000082,6.137135926);
   graph->SetPoint(748,6.379999918,6.137135926);
   graph->SetPoint(749,6.380000082,0);
   graph->SetPoint(750,6.399999918,0);
   graph->SetPoint(751,6.400000082,0);
   graph->SetPoint(752,6.419999918,0);
   graph->SetPoint(753,6.420000082,0);
   graph->SetPoint(754,6.439999918,0);
   graph->SetPoint(755,6.440000082,6.176883874);
   graph->SetPoint(756,6.459999918,6.176883874);
   graph->SetPoint(757,6.460000082,12.14015167);
   graph->SetPoint(758,6.479999918,12.14015167);
   graph->SetPoint(759,6.480000082,0);
   graph->SetPoint(760,6.499999918,0);
   graph->SetPoint(761,6.500000082,0);
   graph->SetPoint(762,6.519999918,0);
   graph->SetPoint(763,6.520000082,0);
   graph->SetPoint(764,6.539999918,0);
   graph->SetPoint(765,6.540000082,5.221196018);
   graph->SetPoint(766,6.559999918,5.221196018);
   graph->SetPoint(767,6.560000082,7.318982147);
   graph->SetPoint(768,6.579999918,7.318982147);
   graph->SetPoint(769,6.580000082,6.111131297);
   graph->SetPoint(770,6.599999918,6.111131297);
   graph->SetPoint(771,6.600000082,0);
   graph->SetPoint(772,6.619999918,0);
   graph->SetPoint(773,6.620000082,12.32971581);
   graph->SetPoint(774,6.639999918,12.32971581);
   graph->SetPoint(775,6.640000082,1.599745153);
   graph->SetPoint(776,6.659999918,1.599745153);
   graph->SetPoint(777,6.660000082,0);
   graph->SetPoint(778,6.679999918,0);
   graph->SetPoint(779,6.680000082,0);
   graph->SetPoint(780,6.699999918,0);
   graph->SetPoint(781,6.700000082,0);
   graph->SetPoint(782,6.719999918,0);
   graph->SetPoint(783,6.720000082,0);
   graph->SetPoint(784,6.739999918,0);
   graph->SetPoint(785,6.740000082,0);
   graph->SetPoint(786,6.759999918,0);
   graph->SetPoint(787,6.760000082,5.723584945);
   graph->SetPoint(788,6.779999918,5.723584945);
   graph->SetPoint(789,6.780000082,0);
   graph->SetPoint(790,6.799999918,0);
   graph->SetPoint(791,6.800000082,0);
   graph->SetPoint(792,6.819999918,0);
   graph->SetPoint(793,6.820000082,6.190567971);
   graph->SetPoint(794,6.839999918,6.190567971);
   graph->SetPoint(795,6.840000082,6.176797955);
   graph->SetPoint(796,6.859999918,6.176797955);
   graph->SetPoint(797,6.860000082,5.68978822);
   graph->SetPoint(798,6.879999918,5.68978822);
   graph->SetPoint(799,6.880000082,0);
   graph->SetPoint(800,6.899999918,0);
   graph->SetPoint(801,6.900000082,0);
   graph->SetPoint(802,6.919999918,0);
   graph->SetPoint(803,6.920000082,5.991176798);
   graph->SetPoint(804,6.939999918,5.991176798);
   graph->SetPoint(805,6.940000082,4.510377407);
   graph->SetPoint(806,6.959999918,4.510377407);
   graph->SetPoint(807,6.960000082,0.2399694756);
   graph->SetPoint(808,6.979999918,0.2399694756);
   graph->SetPoint(809,6.980000082,0);
   graph->SetPoint(810,6.999999918,0);
   graph->SetPoint(811,7.000000082,1.82775997);
   graph->SetPoint(812,7.019999918,1.82775997);
   graph->SetPoint(813,7.020000082,4.900006871);
   graph->SetPoint(814,7.039999918,4.900006871);
   graph->SetPoint(815,7.040000082,0);
   graph->SetPoint(816,7.059999918,0);
   graph->SetPoint(817,7.060000082,0);
   graph->SetPoint(818,7.079999918,0);
   graph->SetPoint(819,7.080000082,0);
   graph->SetPoint(820,7,0);
   graph->SetPoint(821,7.009791922,0);
   graph->SetPoint(822,7.009791922,0);
   
   TH1F *Graph_bkg_x17 = new TH1F("Graph_bkg_x17","Projection of model2",823,-1.896,7.896);
   Graph_bkg_x17->SetMinimum(39.74925);
   Graph_bkg_x17->SetMaximum(39749.25);
   Graph_bkg_x17->SetDirectory(0);
   Graph_bkg_x17->SetStats(0);
   Graph_bkg_x17->SetLineWidth(2);
   Graph_bkg_x17->SetMarkerStyle(20);
   Graph_bkg_x17->GetXaxis()->SetNdivisions(505);
   Graph_bkg_x17->GetXaxis()->SetLabelFont(132);
   Graph_bkg_x17->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg_x17->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg_x17->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg_x17->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg_x17->GetXaxis()->SetTitleFont(132);
   Graph_bkg_x17->GetYaxis()->SetNdivisions(505);
   Graph_bkg_x17->GetYaxis()->SetLabelFont(132);
   Graph_bkg_x17->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg_x17->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg_x17->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg_x17->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg_x17->GetYaxis()->SetTitleFont(132);
   Graph_bkg_x17->GetZaxis()->SetLabelFont(132);
   Graph_bkg_x17->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg_x17->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg_x17->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg_x17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg_x17);
   
   graph->Draw("f");
   
   graph = new TGraph(823);
   graph->SetName("tztail_x");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(6);
   graph->SetFillStyle(3022);
   graph->SetLineColor(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,8.703094375e-10);
   graph->SetPoint(2,-1,8.703094375e-10);
   graph->SetPoint(3,-1.079999918,9.552176753e-10);
   graph->SetPoint(4,-1.060000082,9.552176753e-10);
   graph->SetPoint(5,-1.059999918,6.368117835e-10);
   graph->SetPoint(6,-1.040000082,6.368117835e-10);
   graph->SetPoint(7,-1.039999918,1.16748827e-09);
   graph->SetPoint(8,-1.020000082,1.16748827e-09);
   graph->SetPoint(9,-1.019999918,7.217200213e-10);
   graph->SetPoint(10,-1.000000082,7.217200213e-10);
   graph->SetPoint(11,-0.9999999184,9.552176753e-10);
   graph->SetPoint(12,-0.9800000816,9.552176753e-10);
   graph->SetPoint(13,-0.9799999184,8.278553186e-10);
   graph->SetPoint(14,-0.9600000816,8.278553186e-10);
   graph->SetPoint(15,-0.9599999184,8.915364969e-10);
   graph->SetPoint(16,-0.9400000816,8.915364969e-10);
   graph->SetPoint(17,-0.9399999184,7.217200213e-10);
   graph->SetPoint(18,-0.9200000816,7.217200213e-10);
   graph->SetPoint(19,-0.9199999184,7.217200213e-10);
   graph->SetPoint(20,-0.9000000816,7.217200213e-10);
   graph->SetPoint(21,-0.8999999184,4.457682485e-10);
   graph->SetPoint(22,-0.8800000816,4.457682485e-10);
   graph->SetPoint(23,-0.8799999184,8.703094375e-10);
   graph->SetPoint(24,-0.8600000816,8.703094375e-10);
   graph->SetPoint(25,-0.8599999184,1.018898854e-09);
   graph->SetPoint(26,-0.8400000816,1.018898854e-09);
   graph->SetPoint(27,-0.8399999184,8.915364969e-10);
   graph->SetPoint(28,-0.8200000816,8.915364969e-10);
   graph->SetPoint(29,-0.8199999184,7.429470808e-10);
   graph->SetPoint(30,-0.8000000816,7.429470808e-10);
   graph->SetPoint(31,-0.7999999184,8.066282591e-10);
   graph->SetPoint(32,-0.7800000816,8.066282591e-10);
   graph->SetPoint(33,-0.7799999184,8.915364969e-10);
   graph->SetPoint(34,-0.7600000816,8.915364969e-10);
   graph->SetPoint(35,-0.7599999184,1.16748827e-09);
   graph->SetPoint(36,-0.7400000816,1.16748827e-09);
   graph->SetPoint(37,-0.7399999184,8.49082378e-10);
   graph->SetPoint(38,-0.7200000816,8.49082378e-10);
   graph->SetPoint(39,-0.7199999184,9.127635564e-10);
   graph->SetPoint(40,-0.7000000816,9.127635564e-10);
   graph->SetPoint(41,-0.6999999184,9.127635564e-10);
   graph->SetPoint(42,-0.6800000816,9.127635564e-10);
   graph->SetPoint(43,-0.6799999184,8.49082378e-10);
   graph->SetPoint(44,-0.6600000816,8.49082378e-10);
   graph->SetPoint(45,-0.6599999184,9.339906158e-10);
   graph->SetPoint(46,-0.6400000816,9.339906158e-10);
   graph->SetPoint(47,-0.6399999184,1.103807091e-09);
   graph->SetPoint(48,-0.6200000816,1.103807091e-09);
   graph->SetPoint(49,-0.6199999184,1.082580032e-09);
   graph->SetPoint(50,-0.6000000816,1.082580032e-09);
   graph->SetPoint(51,-0.5999999184,9.339906158e-10);
   graph->SetPoint(52,-0.5800000816,9.339906158e-10);
   graph->SetPoint(53,-0.5799999184,1.125034151e-09);
   graph->SetPoint(54,-0.5600000816,1.125034151e-09);
   graph->SetPoint(55,-0.5599999184,7.854011997e-10);
   graph->SetPoint(56,-0.5400000816,7.854011997e-10);
   graph->SetPoint(57,-0.5399999184,9.764447347e-10);
   graph->SetPoint(58,-0.5200000816,9.764447347e-10);
   graph->SetPoint(59,-0.5199999184,9.552176753e-10);
   graph->SetPoint(60,-0.5000000816,9.552176753e-10);
   graph->SetPoint(61,-0.4999999184,9.552176753e-10);
   graph->SetPoint(62,-0.4800000816,9.552176753e-10);
   graph->SetPoint(63,-0.4799999184,6.368117835e-10);
   graph->SetPoint(64,-0.4600000816,6.368117835e-10);
   graph->SetPoint(65,-0.4599999184,1.040125913e-09);
   graph->SetPoint(66,-0.4400000816,1.040125913e-09);
   graph->SetPoint(67,-0.4399999184,8.066282591e-10);
   graph->SetPoint(68,-0.4200000816,8.066282591e-10);
   graph->SetPoint(69,-0.4199999184,8.915364969e-10);
   graph->SetPoint(70,-0.4000000816,8.915364969e-10);
   graph->SetPoint(71,-0.3999999184,9.552176753e-10);
   graph->SetPoint(72,-0.3800000816,9.552176753e-10);
   graph->SetPoint(73,-0.3799999184,6.58038843e-10);
   graph->SetPoint(74,-0.3600000816,6.58038843e-10);
   graph->SetPoint(75,-0.3599999184,7.429470808e-10);
   graph->SetPoint(76,-0.3400000816,7.429470808e-10);
   graph->SetPoint(77,-0.3399999184,7.004929619e-10);
   graph->SetPoint(78,-0.3200000816,7.004929619e-10);
   graph->SetPoint(79,-0.3199999184,8.278553186e-10);
   graph->SetPoint(80,-0.3000000816,8.278553186e-10);
   graph->SetPoint(81,-0.2999999184,9.764447347e-10);
   graph->SetPoint(82,-0.2800000816,9.764447347e-10);
   graph->SetPoint(83,-0.2799999184,1.188715329e-09);
   graph->SetPoint(84,-0.2600000816,1.188715329e-09);
   graph->SetPoint(85,-0.2599999184,7.429470808e-10);
   graph->SetPoint(86,-0.2400000816,7.429470808e-10);
   graph->SetPoint(87,-0.2399999184,8.703094375e-10);
   graph->SetPoint(88,-0.2200000816,8.703094375e-10);
   graph->SetPoint(89,-0.2199999184,9.552176753e-10);
   graph->SetPoint(90,-0.2000000816,9.552176753e-10);
   graph->SetPoint(91,-0.1999999184,9.339906158e-10);
   graph->SetPoint(92,-0.1800000816,9.339906158e-10);
   graph->SetPoint(93,-0.1799999184,7.217200213e-10);
   graph->SetPoint(94,-0.1600000816,7.217200213e-10);
   graph->SetPoint(95,-0.1599999184,9.764447347e-10);
   graph->SetPoint(96,-0.1400000816,9.764447347e-10);
   graph->SetPoint(97,-0.1399999184,9.764447347e-10);
   graph->SetPoint(98,-0.1200000816,9.764447347e-10);
   graph->SetPoint(99,-0.1199999184,6.368117835e-10);
   graph->SetPoint(100,-0.1000000816,6.368117835e-10);
   graph->SetPoint(101,-0.09999991839,8.066282591e-10);
   graph->SetPoint(102,-0.08000008161,8.066282591e-10);
   graph->SetPoint(103,-0.07999991839,1.018898854e-09);
   graph->SetPoint(104,-0.06000008161,1.018898854e-09);
   graph->SetPoint(105,-0.05999991839,8.278553186e-10);
   graph->SetPoint(106,-0.04000008161,8.278553186e-10);
   graph->SetPoint(107,-0.03999991839,8.915364969e-10);
   graph->SetPoint(108,-0.02000008161,8.915364969e-10);
   graph->SetPoint(109,-0.01999991839,1.040125913e-09);
   graph->SetPoint(110,-8.1608e-08,1.040125913e-09);
   graph->SetPoint(111,8.1608e-08,1.061352973e-09);
   graph->SetPoint(112,0.01999991839,1.061352973e-09);
   graph->SetPoint(113,0.02000008161,9.552176753e-10);
   graph->SetPoint(114,0.03999991839,9.552176753e-10);
   graph->SetPoint(115,0.04000008161,7.429470808e-10);
   graph->SetPoint(116,0.05999991839,7.429470808e-10);
   graph->SetPoint(117,0.06000008161,8.703094375e-10);
   graph->SetPoint(118,0.07999991839,8.703094375e-10);
   graph->SetPoint(119,0.08000008161,9.764447347e-10);
   graph->SetPoint(120,0.09999991839,9.764447347e-10);
   graph->SetPoint(121,0.1000000816,1.018898854e-09);
   graph->SetPoint(122,0.1199999184,1.018898854e-09);
   graph->SetPoint(123,0.1200000816,1.040125913e-09);
   graph->SetPoint(124,0.1399999184,1.040125913e-09);
   graph->SetPoint(125,0.1400000816,8.066282591e-10);
   graph->SetPoint(126,0.1599999184,8.066282591e-10);
   graph->SetPoint(127,0.1600000816,8.066282591e-10);
   graph->SetPoint(128,0.1799999184,8.066282591e-10);
   graph->SetPoint(129,0.1800000816,8.49082378e-10);
   graph->SetPoint(130,0.1999999184,8.49082378e-10);
   graph->SetPoint(131,0.2000000816,8.915364969e-10);
   graph->SetPoint(132,0.2199999184,8.915364969e-10);
   graph->SetPoint(133,0.2200000816,9.339906158e-10);
   graph->SetPoint(134,0.2399999184,9.339906158e-10);
   graph->SetPoint(135,0.2400000816,8.915364969e-10);
   graph->SetPoint(136,0.2599999184,8.915364969e-10);
   graph->SetPoint(137,0.2600000816,8.49082378e-10);
   graph->SetPoint(138,0.2799999184,8.49082378e-10);
   graph->SetPoint(139,0.2800000816,8.278553186e-10);
   graph->SetPoint(140,0.2999999184,8.278553186e-10);
   graph->SetPoint(141,0.3000000816,9.339906158e-10);
   graph->SetPoint(142,0.3199999184,9.339906158e-10);
   graph->SetPoint(143,0.3200000816,7.854011997e-10);
   graph->SetPoint(144,0.3399999184,7.854011997e-10);
   graph->SetPoint(145,0.3400000816,7.641741402e-10);
   graph->SetPoint(146,0.3599999184,7.641741402e-10);
   graph->SetPoint(147,0.3600000816,8.49082378e-10);
   graph->SetPoint(148,0.3799999184,8.49082378e-10);
   graph->SetPoint(149,0.3800000816,9.764447347e-10);
   graph->SetPoint(150,0.3999999184,9.764447347e-10);
   graph->SetPoint(151,0.4000000816,8.066282591e-10);
   graph->SetPoint(152,0.4199999184,8.066282591e-10);
   graph->SetPoint(153,0.4200000816,8.49082378e-10);
   graph->SetPoint(154,0.4399999184,8.49082378e-10);
   graph->SetPoint(155,0.4400000816,8.066282591e-10);
   graph->SetPoint(156,0.4599999184,8.066282591e-10);
   graph->SetPoint(157,0.4600000816,1.16748827e-09);
   graph->SetPoint(158,0.4799999184,1.16748827e-09);
   graph->SetPoint(159,0.4800000816,8.703094375e-10);
   graph->SetPoint(160,0.4999999184,8.703094375e-10);
   graph->SetPoint(161,0.5000000816,7.854011997e-10);
   graph->SetPoint(162,0.5199999184,7.854011997e-10);
   graph->SetPoint(163,0.5200000816,8.278553186e-10);
   graph->SetPoint(164,0.5399999184,8.278553186e-10);
   graph->SetPoint(165,0.5400000816,9.127635564e-10);
   graph->SetPoint(166,0.5599999184,9.127635564e-10);
   graph->SetPoint(167,0.5600000816,8.915364969e-10);
   graph->SetPoint(168,0.5799999184,8.915364969e-10);
   graph->SetPoint(169,0.5800000816,6.368117835e-10);
   graph->SetPoint(170,0.5999999184,6.368117835e-10);
   graph->SetPoint(171,0.6000000816,6.368117835e-10);
   graph->SetPoint(172,0.6199999184,6.368117835e-10);
   graph->SetPoint(173,0.6200000816,6.155847241e-10);
   graph->SetPoint(174,0.6399999184,6.155847241e-10);
   graph->SetPoint(175,0.6400000816,7.004929619e-10);
   graph->SetPoint(176,0.6599999184,7.004929619e-10);
   graph->SetPoint(177,0.6600000816,7.429470808e-10);
   graph->SetPoint(178,0.6799999184,7.429470808e-10);
   graph->SetPoint(179,0.6800000816,7.854011997e-10);
   graph->SetPoint(180,0.6999999184,7.854011997e-10);
   graph->SetPoint(181,0.7000000816,8.278553186e-10);
   graph->SetPoint(182,0.7199999184,8.278553186e-10);
   graph->SetPoint(183,0.7200000816,7.217200213e-10);
   graph->SetPoint(184,0.7399999184,7.217200213e-10);
   graph->SetPoint(185,0.7400000816,8.703094375e-10);
   graph->SetPoint(186,0.7599999184,8.703094375e-10);
   graph->SetPoint(187,0.7600000816,7.854011997e-10);
   graph->SetPoint(188,0.7799999184,7.854011997e-10);
   graph->SetPoint(189,0.7800000816,1.040125913e-09);
   graph->SetPoint(190,0.7999999184,1.040125913e-09);
   graph->SetPoint(191,0.8000000816,9.339906158e-10);
   graph->SetPoint(192,0.8199999184,9.339906158e-10);
   graph->SetPoint(193,0.8200000816,7.429470808e-10);
   graph->SetPoint(194,0.8399999184,7.429470808e-10);
   graph->SetPoint(195,0.8400000816,8.278553186e-10);
   graph->SetPoint(196,0.8599999184,8.278553186e-10);
   graph->SetPoint(197,0.8600000816,7.854011997e-10);
   graph->SetPoint(198,0.8799999184,7.854011997e-10);
   graph->SetPoint(199,0.8800000816,1.040125913e-09);
   graph->SetPoint(200,0.8999999184,1.040125913e-09);
   graph->SetPoint(201,0.9000000816,9.339906158e-10);
   graph->SetPoint(202,0.9199999184,9.339906158e-10);
   graph->SetPoint(203,0.9200000816,8.703094375e-10);
   graph->SetPoint(204,0.9399999184,8.703094375e-10);
   graph->SetPoint(205,0.9400000816,7.429470808e-10);
   graph->SetPoint(206,0.9599999184,7.429470808e-10);
   graph->SetPoint(207,0.9600000816,9.764447347e-10);
   graph->SetPoint(208,0.9799999184,9.764447347e-10);
   graph->SetPoint(209,0.9800000816,7.429470808e-10);
   graph->SetPoint(210,0.9999999184,7.429470808e-10);
   graph->SetPoint(211,1.000000082,7.429470808e-10);
   graph->SetPoint(212,1.019999918,7.429470808e-10);
   graph->SetPoint(213,1.020000082,8.915364969e-10);
   graph->SetPoint(214,1.039999918,8.915364969e-10);
   graph->SetPoint(215,1.040000082,1.125034151e-09);
   graph->SetPoint(216,1.059999918,1.125034151e-09);
   graph->SetPoint(217,1.060000082,9.339906158e-10);
   graph->SetPoint(218,1.079999918,9.339906158e-10);
   graph->SetPoint(219,1.080000082,9.552176753e-10);
   graph->SetPoint(220,1.099999918,9.552176753e-10);
   graph->SetPoint(221,1.100000082,6.792659024e-10);
   graph->SetPoint(222,1.119999918,6.792659024e-10);
   graph->SetPoint(223,1.120000082,7.429470808e-10);
   graph->SetPoint(224,1.139999918,7.429470808e-10);
   graph->SetPoint(225,1.140000082,6.58038843e-10);
   graph->SetPoint(226,1.159999918,6.58038843e-10);
   graph->SetPoint(227,1.160000082,8.915364969e-10);
   graph->SetPoint(228,1.179999918,8.915364969e-10);
   graph->SetPoint(229,1.180000082,9.339906158e-10);
   graph->SetPoint(230,1.199999918,9.339906158e-10);
   graph->SetPoint(231,1.200000082,1.018898854e-09);
   graph->SetPoint(232,1.219999918,1.018898854e-09);
   graph->SetPoint(233,1.220000082,9.339906158e-10);
   graph->SetPoint(234,1.239999918,9.339906158e-10);
   graph->SetPoint(235,1.240000082,7.854011997e-10);
   graph->SetPoint(236,1.259999918,7.854011997e-10);
   graph->SetPoint(237,1.260000082,8.278553186e-10);
   graph->SetPoint(238,1.279999918,8.278553186e-10);
   graph->SetPoint(239,1.280000082,6.368117835e-10);
   graph->SetPoint(240,1.299999918,6.368117835e-10);
   graph->SetPoint(241,1.300000082,8.066282591e-10);
   graph->SetPoint(242,1.319999918,8.066282591e-10);
   graph->SetPoint(243,1.320000082,7.429470808e-10);
   graph->SetPoint(244,1.339999918,7.429470808e-10);
   graph->SetPoint(245,1.340000082,8.915364969e-10);
   graph->SetPoint(246,1.359999918,8.915364969e-10);
   graph->SetPoint(247,1.360000082,9.127635564e-10);
   graph->SetPoint(248,1.379999918,9.127635564e-10);
   graph->SetPoint(249,1.380000082,7.854011997e-10);
   graph->SetPoint(250,1.399999918,7.854011997e-10);
   graph->SetPoint(251,1.400000082,8.49082378e-10);
   graph->SetPoint(252,1.419999918,8.49082378e-10);
   graph->SetPoint(253,1.420000082,9.339906158e-10);
   graph->SetPoint(254,1.439999918,9.339906158e-10);
   graph->SetPoint(255,1.440000082,9.552176753e-10);
   graph->SetPoint(256,1.459999918,9.552176753e-10);
   graph->SetPoint(257,1.460000082,1.040125913e-09);
   graph->SetPoint(258,1.479999918,1.040125913e-09);
   graph->SetPoint(259,1.480000082,8.915364969e-10);
   graph->SetPoint(260,1.499999918,8.915364969e-10);
   graph->SetPoint(261,1.500000082,7.854011997e-10);
   graph->SetPoint(262,1.519999918,7.854011997e-10);
   graph->SetPoint(263,1.520000082,1.018898854e-09);
   graph->SetPoint(264,1.539999918,1.018898854e-09);
   graph->SetPoint(265,1.540000082,8.915364969e-10);
   graph->SetPoint(266,1.559999918,8.915364969e-10);
   graph->SetPoint(267,1.560000082,8.915364969e-10);
   graph->SetPoint(268,1.579999918,8.915364969e-10);
   graph->SetPoint(269,1.580000082,7.429470808e-10);
   graph->SetPoint(270,1.599999918,7.429470808e-10);
   graph->SetPoint(271,1.600000082,8.915364969e-10);
   graph->SetPoint(272,1.619999918,8.915364969e-10);
   graph->SetPoint(273,1.620000082,7.641741402e-10);
   graph->SetPoint(274,1.639999918,7.641741402e-10);
   graph->SetPoint(275,1.640000082,9.339906158e-10);
   graph->SetPoint(276,1.659999918,9.339906158e-10);
   graph->SetPoint(277,1.660000082,9.976717942e-10);
   graph->SetPoint(278,1.679999918,9.976717942e-10);
   graph->SetPoint(279,1.680000082,8.703094375e-10);
   graph->SetPoint(280,1.699999918,8.703094375e-10);
   graph->SetPoint(281,1.700000082,8.066282591e-10);
   graph->SetPoint(282,1.719999918,8.066282591e-10);
   graph->SetPoint(283,1.720000082,6.792659024e-10);
   graph->SetPoint(284,1.739999918,6.792659024e-10);
   graph->SetPoint(285,1.740000082,1.040125913e-09);
   graph->SetPoint(286,1.759999918,1.040125913e-09);
   graph->SetPoint(287,1.760000082,7.429470808e-10);
   graph->SetPoint(288,1.779999918,7.429470808e-10);
   graph->SetPoint(289,1.780000082,8.915364969e-10);
   graph->SetPoint(290,1.799999918,8.915364969e-10);
   graph->SetPoint(291,1.800000082,7.641741402e-10);
   graph->SetPoint(292,1.819999918,7.641741402e-10);
   graph->SetPoint(293,1.820000082,6.58038843e-10);
   graph->SetPoint(294,1.839999918,6.58038843e-10);
   graph->SetPoint(295,1.840000082,8.278553186e-10);
   graph->SetPoint(296,1.859999918,8.278553186e-10);
   graph->SetPoint(297,1.860000082,7.854011997e-10);
   graph->SetPoint(298,1.879999918,7.854011997e-10);
   graph->SetPoint(299,1.880000082,5.519035457e-10);
   graph->SetPoint(300,1.899999918,5.519035457e-10);
   graph->SetPoint(301,1.900000082,9.552176753e-10);
   graph->SetPoint(302,1.919999918,9.552176753e-10);
   graph->SetPoint(303,1.920000082,7.217200213e-10);
   graph->SetPoint(304,1.939999918,7.217200213e-10);
   graph->SetPoint(305,1.940000082,9.976717942e-10);
   graph->SetPoint(306,1.959999918,9.976717942e-10);
   graph->SetPoint(307,1.960000082,8.915364969e-10);
   graph->SetPoint(308,1.979999918,8.915364969e-10);
   graph->SetPoint(309,1.980000082,7.641741402e-10);
   graph->SetPoint(310,1.999999918,7.641741402e-10);
   graph->SetPoint(311,2.000000082,7.429470808e-10);
   graph->SetPoint(312,2.019999918,7.429470808e-10);
   graph->SetPoint(313,2.020000082,8.915364969e-10);
   graph->SetPoint(314,2.039999918,8.915364969e-10);
   graph->SetPoint(315,2.040000082,7.217200213e-10);
   graph->SetPoint(316,2.059999918,7.217200213e-10);
   graph->SetPoint(317,2.060000082,9.976717942e-10);
   graph->SetPoint(318,2.079999918,9.976717942e-10);
   graph->SetPoint(319,2.080000082,7.429470808e-10);
   graph->SetPoint(320,2.099999918,7.429470808e-10);
   graph->SetPoint(321,2.100000082,8.915364969e-10);
   graph->SetPoint(322,2.119999918,8.915364969e-10);
   graph->SetPoint(323,2.120000082,8.703094375e-10);
   graph->SetPoint(324,2.139999918,8.703094375e-10);
   graph->SetPoint(325,2.140000082,6.58038843e-10);
   graph->SetPoint(326,2.159999918,6.58038843e-10);
   graph->SetPoint(327,2.160000082,6.792659024e-10);
   graph->SetPoint(328,2.179999918,6.792659024e-10);
   graph->SetPoint(329,2.180000082,1.125034151e-09);
   graph->SetPoint(330,2.199999918,1.125034151e-09);
   graph->SetPoint(331,2.200000082,7.641741402e-10);
   graph->SetPoint(332,2.219999918,7.641741402e-10);
   graph->SetPoint(333,2.220000082,8.066282591e-10);
   graph->SetPoint(334,2.239999918,8.066282591e-10);
   graph->SetPoint(335,2.240000082,8.066282591e-10);
   graph->SetPoint(336,2.259999918,8.066282591e-10);
   graph->SetPoint(337,2.260000082,5.731306052e-10);
   graph->SetPoint(338,2.279999918,5.731306052e-10);
   graph->SetPoint(339,2.280000082,7.429470808e-10);
   graph->SetPoint(340,2.299999918,7.429470808e-10);
   graph->SetPoint(341,2.300000082,5.731306052e-10);
   graph->SetPoint(342,2.319999918,5.731306052e-10);
   graph->SetPoint(343,2.320000082,8.49082378e-10);
   graph->SetPoint(344,2.339999918,8.49082378e-10);
   graph->SetPoint(345,2.340000082,9.339906158e-10);
   graph->SetPoint(346,2.359999918,9.339906158e-10);
   graph->SetPoint(347,2.360000082,6.58038843e-10);
   graph->SetPoint(348,2.379999918,6.58038843e-10);
   graph->SetPoint(349,2.380000082,8.703094375e-10);
   graph->SetPoint(350,2.399999918,8.703094375e-10);
   graph->SetPoint(351,2.400000082,9.339906158e-10);
   graph->SetPoint(352,2.419999918,9.339906158e-10);
   graph->SetPoint(353,2.420000082,7.429470808e-10);
   graph->SetPoint(354,2.439999918,7.429470808e-10);
   graph->SetPoint(355,2.440000082,9.764447347e-10);
   graph->SetPoint(356,2.459999918,9.764447347e-10);
   graph->SetPoint(357,2.460000082,8.703094375e-10);
   graph->SetPoint(358,2.479999918,8.703094375e-10);
   graph->SetPoint(359,2.480000082,9.127635564e-10);
   graph->SetPoint(360,2.499999918,9.127635564e-10);
   graph->SetPoint(361,2.500000082,8.066282591e-10);
   graph->SetPoint(362,2.519999918,8.066282591e-10);
   graph->SetPoint(363,2.520000082,8.066282591e-10);
   graph->SetPoint(364,2.539999918,8.066282591e-10);
   graph->SetPoint(365,2.540000082,7.217200213e-10);
   graph->SetPoint(366,2.559999918,7.217200213e-10);
   graph->SetPoint(367,2.560000082,1.103807091e-09);
   graph->SetPoint(368,2.579999918,1.103807091e-09);
   graph->SetPoint(369,2.580000082,6.792659024e-10);
   graph->SetPoint(370,2.599999918,6.792659024e-10);
   graph->SetPoint(371,2.600000082,9.127635564e-10);
   graph->SetPoint(372,2.619999918,9.127635564e-10);
   graph->SetPoint(373,2.620000082,6.368117835e-10);
   graph->SetPoint(374,2.639999918,6.368117835e-10);
   graph->SetPoint(375,2.640000082,9.552176753e-10);
   graph->SetPoint(376,2.659999918,9.552176753e-10);
   graph->SetPoint(377,2.660000082,8.066282591e-10);
   graph->SetPoint(378,2.679999918,8.066282591e-10);
   graph->SetPoint(379,2.680000082,6.58038843e-10);
   graph->SetPoint(380,2.699999918,6.58038843e-10);
   graph->SetPoint(381,2.700000082,6.792659024e-10);
   graph->SetPoint(382,2.719999918,6.792659024e-10);
   graph->SetPoint(383,2.720000082,8.49082378e-10);
   graph->SetPoint(384,2.739999918,8.49082378e-10);
   graph->SetPoint(385,2.740000082,8.915364969e-10);
   graph->SetPoint(386,2.759999918,8.915364969e-10);
   graph->SetPoint(387,2.760000082,5.306764863e-10);
   graph->SetPoint(388,2.779999918,5.306764863e-10);
   graph->SetPoint(389,2.780000082,9.339906158e-10);
   graph->SetPoint(390,2.799999918,9.339906158e-10);
   graph->SetPoint(391,2.800000082,8.703094375e-10);
   graph->SetPoint(392,2.819999918,8.703094375e-10);
   graph->SetPoint(393,2.820000082,6.792659024e-10);
   graph->SetPoint(394,2.839999918,6.792659024e-10);
   graph->SetPoint(395,2.840000082,5.519035457e-10);
   graph->SetPoint(396,2.859999918,5.519035457e-10);
   graph->SetPoint(397,2.860000082,9.339906158e-10);
   graph->SetPoint(398,2.879999918,9.339906158e-10);
   graph->SetPoint(399,2.880000082,8.49082378e-10);
   graph->SetPoint(400,2.899999918,8.49082378e-10);
   graph->SetPoint(401,2.900000082,8.49082378e-10);
   graph->SetPoint(402,2.919999918,8.49082378e-10);
   graph->SetPoint(403,2.920000082,8.49082378e-10);
   graph->SetPoint(404,2.939999918,8.49082378e-10);
   graph->SetPoint(405,2.940000082,7.217200213e-10);
   graph->SetPoint(406,2.959999918,7.217200213e-10);
   graph->SetPoint(407,2.960000082,9.127635564e-10);
   graph->SetPoint(408,2.979999918,9.127635564e-10);
   graph->SetPoint(409,2.980000082,8.49082378e-10);
   graph->SetPoint(410,2.999999918,8.49082378e-10);
   graph->SetPoint(411,3.000000082,7.217200213e-10);
   graph->SetPoint(412,3.019999918,7.217200213e-10);
   graph->SetPoint(413,3.020000082,8.066282591e-10);
   graph->SetPoint(414,3.039999918,8.066282591e-10);
   graph->SetPoint(415,3.040000082,8.915364969e-10);
   graph->SetPoint(416,3.059999918,8.915364969e-10);
   graph->SetPoint(417,3.060000082,8.703094375e-10);
   graph->SetPoint(418,3.079999918,8.703094375e-10);
   graph->SetPoint(419,3.080000082,8.066282591e-10);
   graph->SetPoint(420,3.099999918,8.066282591e-10);
   graph->SetPoint(421,3.100000082,9.976717942e-10);
   graph->SetPoint(422,3.119999918,9.976717942e-10);
   graph->SetPoint(423,3.120000082,8.278553186e-10);
   graph->SetPoint(424,3.139999918,8.278553186e-10);
   graph->SetPoint(425,3.140000082,9.127635564e-10);
   graph->SetPoint(426,3.159999918,9.127635564e-10);
   graph->SetPoint(427,3.160000082,7.004929619e-10);
   graph->SetPoint(428,3.179999918,7.004929619e-10);
   graph->SetPoint(429,3.180000082,7.641741402e-10);
   graph->SetPoint(430,3.199999918,7.641741402e-10);
   graph->SetPoint(431,3.200000082,1.018898854e-09);
   graph->SetPoint(432,3.219999918,1.018898854e-09);
   graph->SetPoint(433,3.220000082,7.004929619e-10);
   graph->SetPoint(434,3.239999918,7.004929619e-10);
   graph->SetPoint(435,3.240000082,8.703094375e-10);
   graph->SetPoint(436,3.259999918,8.703094375e-10);
   graph->SetPoint(437,3.260000082,8.278553186e-10);
   graph->SetPoint(438,3.279999918,8.278553186e-10);
   graph->SetPoint(439,3.280000082,8.703094375e-10);
   graph->SetPoint(440,3.299999918,8.703094375e-10);
   graph->SetPoint(441,3.300000082,7.429470808e-10);
   graph->SetPoint(442,3.319999918,7.429470808e-10);
   graph->SetPoint(443,3.320000082,8.278553186e-10);
   graph->SetPoint(444,3.339999918,8.278553186e-10);
   graph->SetPoint(445,3.340000082,9.339906158e-10);
   graph->SetPoint(446,3.359999918,9.339906158e-10);
   graph->SetPoint(447,3.360000082,8.915364969e-10);
   graph->SetPoint(448,3.379999918,8.915364969e-10);
   graph->SetPoint(449,3.380000082,7.217200213e-10);
   graph->SetPoint(450,3.399999918,7.217200213e-10);
   graph->SetPoint(451,3.400000082,7.641741402e-10);
   graph->SetPoint(452,3.419999918,7.641741402e-10);
   graph->SetPoint(453,3.420000082,7.429470808e-10);
   graph->SetPoint(454,3.439999918,7.429470808e-10);
   graph->SetPoint(455,3.440000082,7.217200213e-10);
   graph->SetPoint(456,3.459999918,7.217200213e-10);
   graph->SetPoint(457,3.460000082,7.217200213e-10);
   graph->SetPoint(458,3.479999918,7.217200213e-10);
   graph->SetPoint(459,3.480000082,5.731306052e-10);
   graph->SetPoint(460,3.499999918,5.731306052e-10);
   graph->SetPoint(461,3.500000082,5.943576646e-10);
   graph->SetPoint(462,3.519999918,5.943576646e-10);
   graph->SetPoint(463,3.520000082,8.278553186e-10);
   graph->SetPoint(464,3.539999918,8.278553186e-10);
   graph->SetPoint(465,3.540000082,7.854011997e-10);
   graph->SetPoint(466,3.559999918,7.854011997e-10);
   graph->SetPoint(467,3.560000082,7.641741402e-10);
   graph->SetPoint(468,3.579999918,7.641741402e-10);
   graph->SetPoint(469,3.580000082,7.004929619e-10);
   graph->SetPoint(470,3.599999918,7.004929619e-10);
   graph->SetPoint(471,3.600000082,6.58038843e-10);
   graph->SetPoint(472,3.619999918,6.58038843e-10);
   graph->SetPoint(473,3.620000082,1.188715329e-09);
   graph->SetPoint(474,3.639999918,1.188715329e-09);
   graph->SetPoint(475,3.640000082,9.127635564e-10);
   graph->SetPoint(476,3.659999918,9.127635564e-10);
   graph->SetPoint(477,3.660000082,6.155847241e-10);
   graph->SetPoint(478,3.679999918,6.155847241e-10);
   graph->SetPoint(479,3.680000082,7.217200213e-10);
   graph->SetPoint(480,3.699999918,7.217200213e-10);
   graph->SetPoint(481,3.700000082,9.339906158e-10);
   graph->SetPoint(482,3.719999918,9.339906158e-10);
   graph->SetPoint(483,3.720000082,9.127635564e-10);
   graph->SetPoint(484,3.739999918,9.127635564e-10);
   graph->SetPoint(485,3.740000082,8.915364969e-10);
   graph->SetPoint(486,3.759999918,8.915364969e-10);
   graph->SetPoint(487,3.760000082,5.306764863e-10);
   graph->SetPoint(488,3.779999918,5.306764863e-10);
   graph->SetPoint(489,3.780000082,6.368117835e-10);
   graph->SetPoint(490,3.799999918,6.368117835e-10);
   graph->SetPoint(491,3.800000082,7.641741402e-10);
   graph->SetPoint(492,3.819999918,7.641741402e-10);
   graph->SetPoint(493,3.820000082,7.854011997e-10);
   graph->SetPoint(494,3.839999918,7.854011997e-10);
   graph->SetPoint(495,3.840000082,6.792659024e-10);
   graph->SetPoint(496,3.859999918,6.792659024e-10);
   graph->SetPoint(497,3.860000082,8.278553186e-10);
   graph->SetPoint(498,3.879999918,8.278553186e-10);
   graph->SetPoint(499,3.880000082,7.641741402e-10);
   graph->SetPoint(500,3.899999918,7.641741402e-10);
   graph->SetPoint(501,3.900000082,7.429470808e-10);
   graph->SetPoint(502,3.919999918,7.429470808e-10);
   graph->SetPoint(503,3.920000082,7.854011997e-10);
   graph->SetPoint(504,3.939999918,7.854011997e-10);
   graph->SetPoint(505,3.940000082,5.519035457e-10);
   graph->SetPoint(506,3.959999918,5.519035457e-10);
   graph->SetPoint(507,3.960000082,6.58038843e-10);
   graph->SetPoint(508,3.979999918,6.58038843e-10);
   graph->SetPoint(509,3.980000082,5.731306052e-10);
   graph->SetPoint(510,3.999999918,5.731306052e-10);
   graph->SetPoint(511,4.000000082,7.217200213e-10);
   graph->SetPoint(512,4.019999918,7.217200213e-10);
   graph->SetPoint(513,4.020000082,9.127635564e-10);
   graph->SetPoint(514,4.039999918,9.127635564e-10);
   graph->SetPoint(515,4.040000082,8.278553186e-10);
   graph->SetPoint(516,4.059999918,8.278553186e-10);
   graph->SetPoint(517,4.060000082,6.368117835e-10);
   graph->SetPoint(518,4.079999918,6.368117835e-10);
   graph->SetPoint(519,4.080000082,8.066282591e-10);
   graph->SetPoint(520,4.099999918,8.066282591e-10);
   graph->SetPoint(521,4.100000082,8.703094375e-10);
   graph->SetPoint(522,4.119999918,8.703094375e-10);
   graph->SetPoint(523,4.120000082,7.641741402e-10);
   graph->SetPoint(524,4.139999918,7.641741402e-10);
   graph->SetPoint(525,4.140000082,9.976717942e-10);
   graph->SetPoint(526,4.159999918,9.976717942e-10);
   graph->SetPoint(527,4.160000082,9.552176753e-10);
   graph->SetPoint(528,4.179999918,9.552176753e-10);
   graph->SetPoint(529,4.180000082,6.368117835e-10);
   graph->SetPoint(530,4.199999918,6.368117835e-10);
   graph->SetPoint(531,4.200000082,8.278553186e-10);
   graph->SetPoint(532,4.219999918,8.278553186e-10);
   graph->SetPoint(533,4.220000082,7.854011997e-10);
   graph->SetPoint(534,4.239999918,7.854011997e-10);
   graph->SetPoint(535,4.240000082,7.641741402e-10);
   graph->SetPoint(536,4.259999918,7.641741402e-10);
   graph->SetPoint(537,4.260000082,7.429470808e-10);
   graph->SetPoint(538,4.279999918,7.429470808e-10);
   graph->SetPoint(539,4.280000082,7.217200213e-10);
   graph->SetPoint(540,4.299999918,7.217200213e-10);
   graph->SetPoint(541,4.300000082,7.004929619e-10);
   graph->SetPoint(542,4.319999918,7.004929619e-10);
   graph->SetPoint(543,4.320000082,6.58038843e-10);
   graph->SetPoint(544,4.339999918,6.58038843e-10);
   graph->SetPoint(545,4.340000082,7.854011997e-10);
   graph->SetPoint(546,4.359999918,7.854011997e-10);
   graph->SetPoint(547,4.360000082,8.278553186e-10);
   graph->SetPoint(548,4.379999918,8.278553186e-10);
   graph->SetPoint(549,4.380000082,7.641741402e-10);
   graph->SetPoint(550,4.399999918,7.641741402e-10);
   graph->SetPoint(551,4.400000082,7.854011997e-10);
   graph->SetPoint(552,4.419999918,7.854011997e-10);
   graph->SetPoint(553,4.420000082,7.217200213e-10);
   graph->SetPoint(554,4.439999918,7.217200213e-10);
   graph->SetPoint(555,4.440000082,7.217200213e-10);
   graph->SetPoint(556,4.459999918,7.217200213e-10);
   graph->SetPoint(557,4.460000082,8.278553186e-10);
   graph->SetPoint(558,4.479999918,8.278553186e-10);
   graph->SetPoint(559,4.480000082,7.217200213e-10);
   graph->SetPoint(560,4.499999918,7.217200213e-10);
   graph->SetPoint(561,4.500000082,7.004929619e-10);
   graph->SetPoint(562,4.519999918,7.004929619e-10);
   graph->SetPoint(563,4.520000082,7.854011997e-10);
   graph->SetPoint(564,4.539999918,7.854011997e-10);
   graph->SetPoint(565,4.540000082,5.306764863e-10);
   graph->SetPoint(566,4.559999918,5.306764863e-10);
   graph->SetPoint(567,4.560000082,7.429470808e-10);
   graph->SetPoint(568,4.579999918,7.429470808e-10);
   graph->SetPoint(569,4.580000082,6.58038843e-10);
   graph->SetPoint(570,4.599999918,6.58038843e-10);
   graph->SetPoint(571,4.600000082,7.429470808e-10);
   graph->SetPoint(572,4.619999918,7.429470808e-10);
   graph->SetPoint(573,4.620000082,7.641741402e-10);
   graph->SetPoint(574,4.639999918,7.641741402e-10);
   graph->SetPoint(575,4.640000082,7.217200213e-10);
   graph->SetPoint(576,4.659999918,7.217200213e-10);
   graph->SetPoint(577,4.660000082,7.004929619e-10);
   graph->SetPoint(578,4.679999918,7.004929619e-10);
   graph->SetPoint(579,4.680000082,8.066282591e-10);
   graph->SetPoint(580,4.699999918,8.066282591e-10);
   graph->SetPoint(581,4.700000082,8.49082378e-10);
   graph->SetPoint(582,4.719999918,8.49082378e-10);
   graph->SetPoint(583,4.720000082,7.854011997e-10);
   graph->SetPoint(584,4.739999918,7.854011997e-10);
   graph->SetPoint(585,4.740000082,6.792659024e-10);
   graph->SetPoint(586,4.759999918,6.792659024e-10);
   graph->SetPoint(587,4.760000082,6.792659024e-10);
   graph->SetPoint(588,4.779999918,6.792659024e-10);
   graph->SetPoint(589,4.780000082,8.915364969e-10);
   graph->SetPoint(590,4.799999918,8.915364969e-10);
   graph->SetPoint(591,4.800000082,7.217200213e-10);
   graph->SetPoint(592,4.819999918,7.217200213e-10);
   graph->SetPoint(593,4.820000082,9.339906158e-10);
   graph->SetPoint(594,4.839999918,9.339906158e-10);
   graph->SetPoint(595,4.840000082,8.278553186e-10);
   graph->SetPoint(596,4.859999918,8.278553186e-10);
   graph->SetPoint(597,4.860000082,6.58038843e-10);
   graph->SetPoint(598,4.879999918,6.58038843e-10);
   graph->SetPoint(599,4.880000082,9.552176753e-10);
   graph->SetPoint(600,4.899999918,9.552176753e-10);
   graph->SetPoint(601,4.900000082,8.49082378e-10);
   graph->SetPoint(602,4.919999918,8.49082378e-10);
   graph->SetPoint(603,4.920000082,5.094494268e-10);
   graph->SetPoint(604,4.939999918,5.094494268e-10);
   graph->SetPoint(605,4.940000082,7.854011997e-10);
   graph->SetPoint(606,4.959999918,7.854011997e-10);
   graph->SetPoint(607,4.960000082,7.217200213e-10);
   graph->SetPoint(608,4.979999918,7.217200213e-10);
   graph->SetPoint(609,4.980000082,4.669953079e-10);
   graph->SetPoint(610,4.999999918,4.669953079e-10);
   graph->SetPoint(611,5.000000082,6.155847241e-10);
   graph->SetPoint(612,5.019999918,6.155847241e-10);
   graph->SetPoint(613,5.020000082,6.155847241e-10);
   graph->SetPoint(614,5.039999918,6.155847241e-10);
   graph->SetPoint(615,5.040000082,7.004929619e-10);
   graph->SetPoint(616,5.059999918,7.004929619e-10);
   graph->SetPoint(617,5.060000082,6.792659024e-10);
   graph->SetPoint(618,5.079999918,6.792659024e-10);
   graph->SetPoint(619,5.080000082,5.731306052e-10);
   graph->SetPoint(620,5.099999918,5.731306052e-10);
   graph->SetPoint(621,5.100000082,6.368117835e-10);
   graph->SetPoint(622,5.119999918,6.368117835e-10);
   graph->SetPoint(623,5.120000082,6.155847241e-10);
   graph->SetPoint(624,5.139999918,6.155847241e-10);
   graph->SetPoint(625,5.140000082,8.278553186e-10);
   graph->SetPoint(626,5.159999918,8.278553186e-10);
   graph->SetPoint(627,5.160000082,6.58038843e-10);
   graph->SetPoint(628,5.179999918,6.58038843e-10);
   graph->SetPoint(629,5.180000082,6.155847241e-10);
   graph->SetPoint(630,5.199999918,6.155847241e-10);
   graph->SetPoint(631,5.200000082,7.004929619e-10);
   graph->SetPoint(632,5.219999918,7.004929619e-10);
   graph->SetPoint(633,5.220000082,6.792659024e-10);
   graph->SetPoint(634,5.239999918,6.792659024e-10);
   graph->SetPoint(635,5.240000082,6.155847241e-10);
   graph->SetPoint(636,5.259999918,6.155847241e-10);
   graph->SetPoint(637,5.260000082,7.217200213e-10);
   graph->SetPoint(638,5.279999918,7.217200213e-10);
   graph->SetPoint(639,5.280000082,7.004929619e-10);
   graph->SetPoint(640,5.299999918,7.004929619e-10);
   graph->SetPoint(641,5.300000082,5.943576646e-10);
   graph->SetPoint(642,5.319999918,5.943576646e-10);
   graph->SetPoint(643,5.320000082,6.792659024e-10);
   graph->SetPoint(644,5.339999918,6.792659024e-10);
   graph->SetPoint(645,5.340000082,5.943576646e-10);
   graph->SetPoint(646,5.359999918,5.943576646e-10);
   graph->SetPoint(647,5.360000082,8.703094375e-10);
   graph->SetPoint(648,5.379999918,8.703094375e-10);
   graph->SetPoint(649,5.380000082,4.669953079e-10);
   graph->SetPoint(650,5.399999918,4.669953079e-10);
   graph->SetPoint(651,5.400000082,8.278553186e-10);
   graph->SetPoint(652,5.419999918,8.278553186e-10);
   graph->SetPoint(653,5.420000082,4.882223674e-10);
   graph->SetPoint(654,5.439999918,4.882223674e-10);
   graph->SetPoint(655,5.440000082,6.368117835e-10);
   graph->SetPoint(656,5.459999918,6.368117835e-10);
   graph->SetPoint(657,5.460000082,7.641741402e-10);
   graph->SetPoint(658,5.479999918,7.641741402e-10);
   graph->SetPoint(659,5.480000082,7.004929619e-10);
   graph->SetPoint(660,5.499999918,7.004929619e-10);
   graph->SetPoint(661,5.500000082,4.669953079e-10);
   graph->SetPoint(662,5.519999918,4.669953079e-10);
   graph->SetPoint(663,5.520000082,7.429470808e-10);
   graph->SetPoint(664,5.539999918,7.429470808e-10);
   graph->SetPoint(665,5.540000082,5.731306052e-10);
   graph->SetPoint(666,5.559999918,5.731306052e-10);
   graph->SetPoint(667,5.560000082,7.641741402e-10);
   graph->SetPoint(668,5.579999918,7.641741402e-10);
   graph->SetPoint(669,5.580000082,7.854011997e-10);
   graph->SetPoint(670,5.599999918,7.854011997e-10);
   graph->SetPoint(671,5.600000082,4.669953079e-10);
   graph->SetPoint(672,5.619999918,4.669953079e-10);
   graph->SetPoint(673,5.620000082,5.094494268e-10);
   graph->SetPoint(674,5.639999918,5.094494268e-10);
   graph->SetPoint(675,5.640000082,7.004929619e-10);
   graph->SetPoint(676,5.659999918,7.004929619e-10);
   graph->SetPoint(677,5.660000082,5.519035457e-10);
   graph->SetPoint(678,5.679999918,5.519035457e-10);
   graph->SetPoint(679,5.680000082,7.641741402e-10);
   graph->SetPoint(680,5.699999918,7.641741402e-10);
   graph->SetPoint(681,5.700000082,6.155847241e-10);
   graph->SetPoint(682,5.719999918,6.155847241e-10);
   graph->SetPoint(683,5.720000082,7.641741402e-10);
   graph->SetPoint(684,5.739999918,7.641741402e-10);
   graph->SetPoint(685,5.740000082,7.004929619e-10);
   graph->SetPoint(686,5.759999918,7.004929619e-10);
   graph->SetPoint(687,5.760000082,4.457682485e-10);
   graph->SetPoint(688,5.779999918,4.457682485e-10);
   graph->SetPoint(689,5.780000082,6.368117835e-10);
   graph->SetPoint(690,5.799999918,6.368117835e-10);
   graph->SetPoint(691,5.800000082,5.731306052e-10);
   graph->SetPoint(692,5.819999918,5.731306052e-10);
   graph->SetPoint(693,5.820000082,7.004929619e-10);
   graph->SetPoint(694,5.839999918,7.004929619e-10);
   graph->SetPoint(695,5.840000082,5.094494268e-10);
   graph->SetPoint(696,5.859999918,5.094494268e-10);
   graph->SetPoint(697,5.860000082,6.368117835e-10);
   graph->SetPoint(698,5.879999918,6.368117835e-10);
   graph->SetPoint(699,5.880000082,6.155847241e-10);
   graph->SetPoint(700,5.899999918,6.155847241e-10);
   graph->SetPoint(701,5.900000082,6.368117835e-10);
   graph->SetPoint(702,5.919999918,6.368117835e-10);
   graph->SetPoint(703,5.920000082,7.004929619e-10);
   graph->SetPoint(704,5.939999918,7.004929619e-10);
   graph->SetPoint(705,5.940000082,6.792659024e-10);
   graph->SetPoint(706,5.959999918,6.792659024e-10);
   graph->SetPoint(707,5.960000082,8.066282591e-10);
   graph->SetPoint(708,5.979999918,8.066282591e-10);
   graph->SetPoint(709,5.980000082,6.155847241e-10);
   graph->SetPoint(710,5.999999918,6.155847241e-10);
   graph->SetPoint(711,6.000000082,5.306764863e-10);
   graph->SetPoint(712,6.019999918,5.306764863e-10);
   graph->SetPoint(713,6.020000082,7.641741402e-10);
   graph->SetPoint(714,6.039999918,7.641741402e-10);
   graph->SetPoint(715,6.040000082,6.155847241e-10);
   graph->SetPoint(716,6.059999918,6.155847241e-10);
   graph->SetPoint(717,6.060000082,7.854011997e-10);
   graph->SetPoint(718,6.079999918,7.854011997e-10);
   graph->SetPoint(719,6.080000082,4.24541189e-10);
   graph->SetPoint(720,6.099999918,4.24541189e-10);
   graph->SetPoint(721,6.100000082,8.49082378e-10);
   graph->SetPoint(722,6.119999918,8.49082378e-10);
   graph->SetPoint(723,6.120000082,6.58038843e-10);
   graph->SetPoint(724,6.139999918,6.58038843e-10);
   graph->SetPoint(725,6.140000082,5.519035457e-10);
   graph->SetPoint(726,6.159999918,5.519035457e-10);
   graph->SetPoint(727,6.160000082,8.278553186e-10);
   graph->SetPoint(728,6.179999918,8.278553186e-10);
   graph->SetPoint(729,6.180000082,4.669953079e-10);
   graph->SetPoint(730,6.199999918,4.669953079e-10);
   graph->SetPoint(731,6.200000082,6.155847241e-10);
   graph->SetPoint(732,6.219999918,6.155847241e-10);
   graph->SetPoint(733,6.220000082,8.703094375e-10);
   graph->SetPoint(734,6.239999918,8.703094375e-10);
   graph->SetPoint(735,6.240000082,5.731306052e-10);
   graph->SetPoint(736,6.259999918,5.731306052e-10);
   graph->SetPoint(737,6.260000082,5.731306052e-10);
   graph->SetPoint(738,6.279999918,5.731306052e-10);
   graph->SetPoint(739,6.280000082,8.066282591e-10);
   graph->SetPoint(740,6.299999918,8.066282591e-10);
   graph->SetPoint(741,6.300000082,7.004929619e-10);
   graph->SetPoint(742,6.319999918,7.004929619e-10);
   graph->SetPoint(743,6.320000082,5.094494268e-10);
   graph->SetPoint(744,6.339999918,5.094494268e-10);
   graph->SetPoint(745,6.340000082,5.306764863e-10);
   graph->SetPoint(746,6.359999918,5.306764863e-10);
   graph->SetPoint(747,6.360000082,5.519035457e-10);
   graph->SetPoint(748,6.379999918,5.519035457e-10);
   graph->SetPoint(749,6.380000082,7.854011997e-10);
   graph->SetPoint(750,6.399999918,7.854011997e-10);
   graph->SetPoint(751,6.400000082,6.792659024e-10);
   graph->SetPoint(752,6.419999918,6.792659024e-10);
   graph->SetPoint(753,6.420000082,7.641741402e-10);
   graph->SetPoint(754,6.439999918,7.641741402e-10);
   graph->SetPoint(755,6.440000082,5.943576646e-10);
   graph->SetPoint(756,6.459999918,5.943576646e-10);
   graph->SetPoint(757,6.460000082,5.943576646e-10);
   graph->SetPoint(758,6.479999918,5.943576646e-10);
   graph->SetPoint(759,6.480000082,5.731306052e-10);
   graph->SetPoint(760,6.499999918,5.731306052e-10);
   graph->SetPoint(761,6.500000082,4.882223674e-10);
   graph->SetPoint(762,6.519999918,4.882223674e-10);
   graph->SetPoint(763,6.520000082,7.641741402e-10);
   graph->SetPoint(764,6.539999918,7.641741402e-10);
   graph->SetPoint(765,6.540000082,7.004929619e-10);
   graph->SetPoint(766,6.559999918,7.004929619e-10);
   graph->SetPoint(767,6.560000082,6.368117835e-10);
   graph->SetPoint(768,6.579999918,6.368117835e-10);
   graph->SetPoint(769,6.580000082,6.58038843e-10);
   graph->SetPoint(770,6.599999918,6.58038843e-10);
   graph->SetPoint(771,6.600000082,5.519035457e-10);
   graph->SetPoint(772,6.619999918,5.519035457e-10);
   graph->SetPoint(773,6.620000082,4.457682485e-10);
   graph->SetPoint(774,6.639999918,4.457682485e-10);
   graph->SetPoint(775,6.640000082,4.457682485e-10);
   graph->SetPoint(776,6.659999918,4.457682485e-10);
   graph->SetPoint(777,6.660000082,3.184058918e-10);
   graph->SetPoint(778,6.679999918,3.184058918e-10);
   graph->SetPoint(779,6.680000082,7.217200213e-10);
   graph->SetPoint(780,6.699999918,7.217200213e-10);
   graph->SetPoint(781,6.700000082,6.792659024e-10);
   graph->SetPoint(782,6.719999918,6.792659024e-10);
   graph->SetPoint(783,6.720000082,7.004929619e-10);
   graph->SetPoint(784,6.739999918,7.004929619e-10);
   graph->SetPoint(785,6.740000082,6.155847241e-10);
   graph->SetPoint(786,6.759999918,6.155847241e-10);
   graph->SetPoint(787,6.760000082,6.58038843e-10);
   graph->SetPoint(788,6.779999918,6.58038843e-10);
   graph->SetPoint(789,6.780000082,8.278553186e-10);
   graph->SetPoint(790,6.799999918,8.278553186e-10);
   graph->SetPoint(791,6.800000082,4.882223674e-10);
   graph->SetPoint(792,6.819999918,4.882223674e-10);
   graph->SetPoint(793,6.820000082,5.943576646e-10);
   graph->SetPoint(794,6.839999918,5.943576646e-10);
   graph->SetPoint(795,6.840000082,6.58038843e-10);
   graph->SetPoint(796,6.859999918,6.58038843e-10);
   graph->SetPoint(797,6.860000082,5.731306052e-10);
   graph->SetPoint(798,6.879999918,5.731306052e-10);
   graph->SetPoint(799,6.880000082,4.669953079e-10);
   graph->SetPoint(800,6.899999918,4.669953079e-10);
   graph->SetPoint(801,6.900000082,6.792659024e-10);
   graph->SetPoint(802,6.919999918,6.792659024e-10);
   graph->SetPoint(803,6.920000082,7.854011997e-10);
   graph->SetPoint(804,6.939999918,7.854011997e-10);
   graph->SetPoint(805,6.940000082,5.094494268e-10);
   graph->SetPoint(806,6.959999918,5.094494268e-10);
   graph->SetPoint(807,6.960000082,6.155847241e-10);
   graph->SetPoint(808,6.979999918,6.155847241e-10);
   graph->SetPoint(809,6.980000082,5.943576646e-10);
   graph->SetPoint(810,6.999999918,5.943576646e-10);
   graph->SetPoint(811,7.000000082,5.519035457e-10);
   graph->SetPoint(812,7.019999918,5.519035457e-10);
   graph->SetPoint(813,7.020000082,7.004929619e-10);
   graph->SetPoint(814,7.039999918,7.004929619e-10);
   graph->SetPoint(815,7.040000082,6.368117835e-10);
   graph->SetPoint(816,7.059999918,6.368117835e-10);
   graph->SetPoint(817,7.060000082,8.066282591e-10);
   graph->SetPoint(818,7.079999918,8.066282591e-10);
   graph->SetPoint(819,7.080000082,4.457682485e-10);
   graph->SetPoint(820,7,4.457682485e-10);
   graph->SetPoint(821,7.009791922,4.457682485e-10);
   graph->SetPoint(822,7.009791922,0);
   
   TH1F *Graph_tztail_x18 = new TH1F("Graph_tztail_x18","Projection of model2",823,-1.896,7.896);
   Graph_tztail_x18->SetMinimum(1.307587e-12);
   Graph_tztail_x18->SetMaximum(1.307587e-09);
   Graph_tztail_x18->SetDirectory(0);
   Graph_tztail_x18->SetStats(0);
   Graph_tztail_x18->SetLineWidth(2);
   Graph_tztail_x18->SetMarkerStyle(20);
   Graph_tztail_x18->GetXaxis()->SetNdivisions(505);
   Graph_tztail_x18->GetXaxis()->SetLabelFont(132);
   Graph_tztail_x18->GetXaxis()->SetLabelOffset(0.01);
   Graph_tztail_x18->GetXaxis()->SetLabelSize(0.06);
   Graph_tztail_x18->GetXaxis()->SetTitleSize(0.072);
   Graph_tztail_x18->GetXaxis()->SetTitleOffset(0.95);
   Graph_tztail_x18->GetXaxis()->SetTitleFont(132);
   Graph_tztail_x18->GetYaxis()->SetNdivisions(505);
   Graph_tztail_x18->GetYaxis()->SetLabelFont(132);
   Graph_tztail_x18->GetYaxis()->SetLabelOffset(0.01);
   Graph_tztail_x18->GetYaxis()->SetLabelSize(0.06);
   Graph_tztail_x18->GetYaxis()->SetTitleSize(0.072);
   Graph_tztail_x18->GetYaxis()->SetTitleOffset(0.95);
   Graph_tztail_x18->GetYaxis()->SetTitleFont(132);
   Graph_tztail_x18->GetZaxis()->SetLabelFont(132);
   Graph_tztail_x18->GetZaxis()->SetLabelSize(0.06);
   Graph_tztail_x18->GetZaxis()->SetTitleSize(0.072);
   Graph_tztail_x18->GetZaxis()->SetTitleOffset(1.2);
   Graph_tztail_x18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tztail_x18);
   
   graph->Draw("f");
   
   graph = new TGraph(835);
   graph->SetName("prompt_x");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(4);
   graph->SetFillStyle(3008);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,2.478108422e-67);
   graph->SetPoint(2,-1,2.478108422e-67);
   graph->SetPoint(3,-1.079999918,2.478226662e-67);
   graph->SetPoint(4,-1.060000082,8.123391332e-65);
   graph->SetPoint(5,-1.059999918,8.123771751e-65);
   graph->SetPoint(6,-1.040000082,2.389646004e-62);
   graph->SetPoint(7,-1.039999918,2.3897558e-62);
   graph->SetPoint(8,-1.020000082,6.308249901e-60);
   graph->SetPoint(9,-1.019999918,6.308534169e-60);
   graph->SetPoint(10,-1.000000082,1.494387865e-57);
   graph->SetPoint(11,-0.9999999184,1.494453886e-57);
   graph->SetPoint(12,-0.9800000816,3.176851386e-55);
   graph->SetPoint(13,-0.9799999184,3.17698893e-55);
   graph->SetPoint(14,-0.9600000816,6.060515819e-53);
   graph->SetPoint(15,-0.9599999184,6.060772858e-53);
   graph->SetPoint(16,-0.9400000816,1.037531768e-50);
   graph->SetPoint(17,-0.9399999184,1.037574855e-50);
   graph->SetPoint(18,-0.9200000816,1.593941364e-48);
   graph->SetPoint(19,-0.9199999184,1.594006149e-48);
   graph->SetPoint(20,-0.9000000816,2.197467205e-46);
   graph->SetPoint(21,-0.8999999184,2.19755458e-46);
   graph->SetPoint(22,-0.8800000816,2.718639282e-44);
   graph->SetPoint(23,-0.8799999184,2.718744976e-44);
   graph->SetPoint(24,-0.8600000816,3.018282577e-42);
   graph->SetPoint(25,-0.8599999184,3.018397253e-42);
   graph->SetPoint(26,-0.8400000816,3.007096253e-40);
   graph->SetPoint(27,-0.8399999184,3.007207848e-40);
   graph->SetPoint(28,-0.8200000816,2.688523803e-38);
   graph->SetPoint(29,-0.8199999184,2.6886212e-38);
   graph->SetPoint(30,-0.8000000816,2.157046792e-36);
   graph->SetPoint(31,-0.7999999184,2.157123029e-36);
   graph->SetPoint(32,-0.7800000816,1.553046182e-34);
   graph->SetPoint(33,-0.7799999184,1.553099699e-34);
   graph->SetPoint(34,-0.7600000816,1.003432811e-32);
   graph->SetPoint(35,-0.7599999184,1.003466502e-32);
   graph->SetPoint(36,-0.7400000816,5.817968283e-31);
   graph->SetPoint(37,-0.7399999184,5.818158487e-31);
   graph->SetPoint(38,-0.7200000816,3.027147094e-29);
   graph->SetPoint(39,-0.7199999184,3.027243384e-29);
   graph->SetPoint(40,-0.7000000816,1.413431688e-27);
   graph->SetPoint(41,-0.6999999184,1.413475398e-27);
   graph->SetPoint(42,-0.6800000816,5.922366042e-26);
   graph->SetPoint(43,-0.6799999184,5.92254396e-26);
   graph->SetPoint(44,-0.6600000816,2.226869631e-24);
   graph->SetPoint(45,-0.6599999184,2.226934562e-24);
   graph->SetPoint(46,-0.6400000816,7.514039311e-23);
   graph->SetPoint(47,-0.6399999184,7.514251766e-23);
   graph->SetPoint(48,-0.6200000816,2.275261178e-21);
   graph->SetPoint(49,-0.6199999184,2.2753235e-21);
   graph->SetPoint(50,-0.6000000816,6.182557646e-20);
   graph->SetPoint(51,-0.5999999184,6.182721529e-20);
   graph->SetPoint(52,-0.5800000816,1.507593359e-18);
   graph->SetPoint(53,-0.5799999184,1.50763199e-18);
   graph->SetPoint(54,-0.5600000816,3.298977708e-17);
   graph->SetPoint(55,-0.5599999184,3.299059326e-17);
   graph->SetPoint(56,-0.5400000816,6.478189829e-16);
   graph->SetPoint(57,-0.5399999184,6.478344376e-16);
   graph->SetPoint(58,-0.5200000816,1.141581921e-14);
   graph->SetPoint(59,-0.5199999184,1.141608147e-14);
   graph->SetPoint(60,-0.5000000816,1.805259416e-13);
   graph->SetPoint(61,-0.4999999184,1.805299293e-13);
   graph->SetPoint(62,-0.4800000816,2.561835733e-12);
   graph->SetPoint(63,-0.4799999184,2.561890059e-12);
   graph->SetPoint(64,-0.4600000816,3.262436467e-11);
   graph->SetPoint(65,-0.4599999184,3.262502767e-11);
   graph->SetPoint(66,-0.4400000816,3.728309612e-10);
   graph->SetPoint(67,-0.4399999184,3.728382085e-10);
   graph->SetPoint(68,-0.4200000816,3.823499185e-09);
   graph->SetPoint(69,-0.4199999184,3.82357013e-09);
   graph->SetPoint(70,-0.4000000816,3.518756035e-08);
   graph->SetPoint(71,-0.3999999184,3.518818216e-08);
   graph->SetPoint(72,-0.3800000816,2.906005526e-07);
   graph->SetPoint(73,-0.3799999184,2.906054312e-07);
   graph->SetPoint(74,-0.3600000816,2.153688249e-06);
   graph->SetPoint(75,-0.3599999184,2.153722502e-06);
   graph->SetPoint(76,-0.3400000816,1.432347402e-05);
   graph->SetPoint(77,-0.3399999184,1.432368917e-05);
   graph->SetPoint(78,-0.3200000816,8.548560998e-05);
   graph->SetPoint(79,-0.3199999184,8.54868185e-05);
   graph->SetPoint(80,-0.3000000816,0.0004578432217);
   graph->SetPoint(81,-0.2999999184,0.0004578492898);
   graph->SetPoint(82,-0.2800000816,0.002200491473);
   graph->SetPoint(83,-0.2799999184,0.002200518693);
   graph->SetPoint(84,-0.2600000816,0.009490777051);
   graph->SetPoint(85,-0.2599999184,0.009490886066);
   graph->SetPoint(86,-0.2400000816,0.03673362169);
   graph->SetPoint(87,-0.2399999184,0.03673401118);
   graph->SetPoint(88,-0.2200000816,0.1275890229);
   graph->SetPoint(89,-0.2199999184,0.127590263);
   graph->SetPoint(90,-0.2000000816,0.3977555766);
   graph->SetPoint(91,-0.1999999184,0.3977590926);
   graph->SetPoint(92,-0.1800000816,1.114086701);
   graph->SetPoint(93,-0.1799999184,1.114095589);
   graph->SetPoint(94,-0.1600000816,2.818969849);
   graph->SetPoint(95,-0.1599999184,2.818990149);
   graph->SetPoint(96,-0.1400000816,6.586434709);
   graph->SetPoint(97,-0.1399999184,6.586479045);
   graph->SetPoint(98,-0.1200000816,15.09791058);
   graph->SetPoint(99,-0.1199999184,15.09801547);
   graph->SetPoint(100,-0.11,23.37274104);
   graph->SetPoint(101,-0.1000000816,37.18150808);
   graph->SetPoint(102,-0.09999991839,37.18179867);
   graph->SetPoint(103,-0.09,60.84764682);
   graph->SetPoint(104,-0.08000008161,101.8913543);
   graph->SetPoint(105,-0.07999991839,101.8922261);
   graph->SetPoint(106,-0.07,172.9750005);
   graph->SetPoint(107,-0.06000008161,293.7207208);
   graph->SetPoint(108,-0.05999991839,293.7232308);
   graph->SetPoint(109,-0.05,489.0660187);
   graph->SetPoint(110,-0.04000008161,778.1656861);
   graph->SetPoint(111,-0.03999991839,778.1711796);
   graph->SetPoint(112,-0.03,1151.595033);
   graph->SetPoint(113,-0.02000008161,1548.78344);
   graph->SetPoint(114,-0.01999991839,1548.789568);
   graph->SetPoint(115,-0.01,1861.946744);
   graph->SetPoint(116,-8.1608e-08,1981.863197);
   graph->SetPoint(117,8.1608e-08,1981.863197);
   graph->SetPoint(118,0.01,1861.946744);
   graph->SetPoint(119,0.01999991839,1548.789568);
   graph->SetPoint(120,0.02000008161,1548.78344);
   graph->SetPoint(121,0.03,1151.595033);
   graph->SetPoint(122,0.03999991839,778.1711796);
   graph->SetPoint(123,0.04000008161,778.1656861);
   graph->SetPoint(124,0.05,489.0660187);
   graph->SetPoint(125,0.05999991839,293.7232308);
   graph->SetPoint(126,0.06000008161,293.7207208);
   graph->SetPoint(127,0.07,172.9750005);
   graph->SetPoint(128,0.07999991839,101.8922261);
   graph->SetPoint(129,0.08000008161,101.8913543);
   graph->SetPoint(130,0.09,60.84764682);
   graph->SetPoint(131,0.09999991839,37.18179867);
   graph->SetPoint(132,0.1000000816,37.18150808);
   graph->SetPoint(133,0.11,23.37274104);
   graph->SetPoint(134,0.1199999184,15.09801547);
   graph->SetPoint(135,0.1200000816,15.09791058);
   graph->SetPoint(136,0.1399999184,6.586479045);
   graph->SetPoint(137,0.1400000816,6.586434709);
   graph->SetPoint(138,0.1599999184,2.818990149);
   graph->SetPoint(139,0.1600000816,2.818969849);
   graph->SetPoint(140,0.1799999184,1.114095589);
   graph->SetPoint(141,0.1800000816,1.114086701);
   graph->SetPoint(142,0.1999999184,0.3977590926);
   graph->SetPoint(143,0.2000000816,0.3977555766);
   graph->SetPoint(144,0.2199999184,0.127590263);
   graph->SetPoint(145,0.2200000816,0.1275890229);
   graph->SetPoint(146,0.2399999184,0.03673401118);
   graph->SetPoint(147,0.2400000816,0.03673362169);
   graph->SetPoint(148,0.2599999184,0.009490886066);
   graph->SetPoint(149,0.2600000816,0.009490777051);
   graph->SetPoint(150,0.2799999184,0.002200518693);
   graph->SetPoint(151,0.2800000816,0.002200491473);
   graph->SetPoint(152,0.2999999184,0.0004578492898);
   graph->SetPoint(153,0.3000000816,0.0004578432217);
   graph->SetPoint(154,0.3199999184,8.54868185e-05);
   graph->SetPoint(155,0.3200000816,8.548560998e-05);
   graph->SetPoint(156,0.3399999184,1.432368917e-05);
   graph->SetPoint(157,0.3400000816,1.432347402e-05);
   graph->SetPoint(158,0.3599999184,2.153722502e-06);
   graph->SetPoint(159,0.3600000816,2.153688249e-06);
   graph->SetPoint(160,0.3799999184,2.906054312e-07);
   graph->SetPoint(161,0.3800000816,2.906005526e-07);
   graph->SetPoint(162,0.3999999184,3.518818216e-08);
   graph->SetPoint(163,0.4000000816,3.518756035e-08);
   graph->SetPoint(164,0.4199999184,3.82357013e-09);
   graph->SetPoint(165,0.4200000816,3.823499185e-09);
   graph->SetPoint(166,0.4399999184,3.728382085e-10);
   graph->SetPoint(167,0.4400000816,3.728309612e-10);
   graph->SetPoint(168,0.4599999184,3.262502767e-11);
   graph->SetPoint(169,0.4600000816,3.262436467e-11);
   graph->SetPoint(170,0.4799999184,2.561890059e-12);
   graph->SetPoint(171,0.4800000816,2.561835733e-12);
   graph->SetPoint(172,0.4999999184,1.805299293e-13);
   graph->SetPoint(173,0.5000000816,1.805259416e-13);
   graph->SetPoint(174,0.5199999184,1.141608147e-14);
   graph->SetPoint(175,0.5200000816,1.141581921e-14);
   graph->SetPoint(176,0.5399999184,6.478344376e-16);
   graph->SetPoint(177,0.5400000816,6.478189829e-16);
   graph->SetPoint(178,0.5599999184,3.299059326e-17);
   graph->SetPoint(179,0.5600000816,3.298977708e-17);
   graph->SetPoint(180,0.5799999184,1.50763199e-18);
   graph->SetPoint(181,0.5800000816,1.507593359e-18);
   graph->SetPoint(182,0.5999999184,6.182721529e-20);
   graph->SetPoint(183,0.6000000816,6.182557646e-20);
   graph->SetPoint(184,0.6199999184,2.2753235e-21);
   graph->SetPoint(185,0.6200000816,2.275261178e-21);
   graph->SetPoint(186,0.6399999184,7.514251766e-23);
   graph->SetPoint(187,0.6400000816,7.514039311e-23);
   graph->SetPoint(188,0.6599999184,2.226934562e-24);
   graph->SetPoint(189,0.6600000816,2.226869631e-24);
   graph->SetPoint(190,0.6799999184,5.92254396e-26);
   graph->SetPoint(191,0.6800000816,5.922366042e-26);
   graph->SetPoint(192,0.6999999184,1.413475398e-27);
   graph->SetPoint(193,0.7000000816,1.413431688e-27);
   graph->SetPoint(194,0.7199999184,3.027243384e-29);
   graph->SetPoint(195,0.7200000816,3.027147094e-29);
   graph->SetPoint(196,0.7399999184,5.818158487e-31);
   graph->SetPoint(197,0.7400000816,5.817968283e-31);
   graph->SetPoint(198,0.7599999184,1.003466502e-32);
   graph->SetPoint(199,0.7600000816,1.003432811e-32);
   graph->SetPoint(200,0.7799999184,1.553099699e-34);
   graph->SetPoint(201,0.7800000816,1.553046182e-34);
   graph->SetPoint(202,0.7999999184,2.157123029e-36);
   graph->SetPoint(203,0.8000000816,2.157046792e-36);
   graph->SetPoint(204,0.8199999184,2.6886212e-38);
   graph->SetPoint(205,0.8200000816,2.688523803e-38);
   graph->SetPoint(206,0.8399999184,3.007207848e-40);
   graph->SetPoint(207,0.8400000816,3.007096253e-40);
   graph->SetPoint(208,0.8599999184,3.018397253e-42);
   graph->SetPoint(209,0.8600000816,3.018282577e-42);
   graph->SetPoint(210,0.8799999184,2.718744976e-44);
   graph->SetPoint(211,0.8800000816,2.718639282e-44);
   graph->SetPoint(212,0.8999999184,2.19755458e-46);
   graph->SetPoint(213,0.9000000816,2.197467205e-46);
   graph->SetPoint(214,0.9199999184,1.594006149e-48);
   graph->SetPoint(215,0.9200000816,1.593941364e-48);
   graph->SetPoint(216,0.9399999184,1.037574855e-50);
   graph->SetPoint(217,0.9400000816,1.037531768e-50);
   graph->SetPoint(218,0.9599999184,6.060772858e-53);
   graph->SetPoint(219,0.9600000816,6.060515819e-53);
   graph->SetPoint(220,0.9799999184,3.17698893e-55);
   graph->SetPoint(221,0.9800000816,3.176851386e-55);
   graph->SetPoint(222,0.9999999184,1.494453886e-57);
   graph->SetPoint(223,1.000000082,1.494387865e-57);
   graph->SetPoint(224,1.019999918,6.308534169e-60);
   graph->SetPoint(225,1.020000082,6.308249901e-60);
   graph->SetPoint(226,1.039999918,2.3897558e-62);
   graph->SetPoint(227,1.040000082,2.389646004e-62);
   graph->SetPoint(228,1.059999918,8.123771751e-65);
   graph->SetPoint(229,1.060000082,8.123391332e-65);
   graph->SetPoint(230,1.079999918,2.478226662e-67);
   graph->SetPoint(231,1.080000082,2.478108422e-67);
   graph->SetPoint(232,1.099999918,6.784275269e-70);
   graph->SetPoint(233,1.100000082,6.783945587e-70);
   graph->SetPoint(234,1.119999918,1.666652356e-72);
   graph->SetPoint(235,1.120000082,1.666569892e-72);
   graph->SetPoint(236,1.139999918,3.674224629e-75);
   graph->SetPoint(237,1.140000082,3.674039587e-75);
   graph->SetPoint(238,1.159999918,7.268846724e-78);
   graph->SetPoint(239,1.160000082,7.268474228e-78);
   graph->SetPoint(240,1.179999918,1.290459687e-80);
   graph->SetPoint(241,1.180000082,1.290392416e-80);
   graph->SetPoint(242,1.199999918,2.055902415e-83);
   graph->SetPoint(243,1.200000082,2.055793426e-83);
   graph->SetPoint(244,1.219999918,2.939271306e-86);
   graph->SetPoint(245,1.220000082,2.939112891e-86);
   graph->SetPoint(246,1.239999918,3.770995178e-89);
   graph->SetPoint(247,1.240000082,3.770788605e-89);
   graph->SetPoint(248,1.259999918,4.341615939e-92);
   graph->SetPoint(249,1.260000082,4.341374271e-92);
   graph->SetPoint(250,1.279999918,4.485655872e-95);
   graph->SetPoint(251,1.280000082,4.485402224e-95);
   graph->SetPoint(252,1.299999918,4.158910994e-98);
   graph->SetPoint(253,1.300000082,4.158672147e-98);
   graph->SetPoint(254,1.319999918,3.460289406e-101);
   graph->SetPoint(255,1.320000082,3.460087623e-101);
   graph->SetPoint(256,1.339999918,2.583594456e-104);
   graph->SetPoint(257,1.340000082,2.583441514e-104);
   graph->SetPoint(258,1.359999918,1.731073023e-107);
   graph->SetPoint(259,1.360000082,1.730969019e-107);
   graph->SetPoint(260,1.379999918,1.040843793e-110);
   graph->SetPoint(261,1.380000082,1.040780339e-110);
   graph->SetPoint(262,1.399999918,5.616100216e-114);
   graph->SetPoint(263,1.400000082,5.615752873e-114);
   graph->SetPoint(264,1.419999918,2.719338458e-117);
   graph->SetPoint(265,1.420000082,2.719167871e-117);
   graph->SetPoint(266,1.439999918,1.181600876e-120);
   graph->SetPoint(267,1.440000082,1.181525709e-120);
   graph->SetPoint(268,1.459999918,4.60741644e-124);
   graph->SetPoint(269,1.460000082,4.607119269e-124);
   graph->SetPoint(270,1.479999918,1.612216103e-127);
   graph->SetPoint(271,1.480000082,1.612110694e-127);
   graph->SetPoint(272,1.499999918,5.062536477e-131);
   graph->SetPoint(273,1.500000082,5.062201007e-131);
   graph->SetPoint(274,1.519999918,1.426567087e-134);
   graph->SetPoint(275,1.520000082,1.426471295e-134);
   graph->SetPoint(276,1.539999918,3.607408782e-138);
   graph->SetPoint(277,1.540000082,3.607163362e-138);
   graph->SetPoint(278,1.559999918,8.186111209e-142);
   graph->SetPoint(279,1.560000082,8.185547057e-142);
   graph->SetPoint(280,1.579999918,1.667013228e-145);
   graph->SetPoint(281,1.580000082,1.666896872e-145);
   graph->SetPoint(282,1.599999918,3.046348435e-149);
   graph->SetPoint(283,1.600000082,3.046133111e-149);
   graph->SetPoint(284,1.619999918,4.995733111e-153);
   graph->SetPoint(285,1.620000082,4.995375585e-153);
   graph->SetPoint(286,1.639999918,7.351873163e-157);
   graph->SetPoint(287,1.640000082,7.351340521e-157);
   graph->SetPoint(288,1.659999918,9.709031421e-161);
   graph->SetPoint(289,1.660000082,9.708319426e-161);
   graph->SetPoint(290,1.679999918,1.150622682e-164);
   graph->SetPoint(291,1.680000082,1.150537287e-164);
   graph->SetPoint(292,1.699999918,1.22368343e-168);
   graph->SetPoint(293,1.700000082,1.223591531e-168);
   graph->SetPoint(294,1.719999918,1.167842702e-172);
   graph->SetPoint(295,1.720000082,1.167753965e-172);
   graph->SetPoint(296,1.739999918,1.000181338e-176);
   graph->SetPoint(297,1.740000082,1.000104457e-176);
   graph->SetPoint(298,1.759999918,7.686918323e-181);
   graph->SetPoint(299,1.760000082,7.686320658e-181);
   graph->SetPoint(300,1.779999918,5.301575001e-185);
   graph->SetPoint(301,1.780000082,5.301158115e-185);
   graph->SetPoint(302,1.799999918,3.281230023e-189);
   graph->SetPoint(303,1.800000082,3.280969107e-189);
   graph->SetPoint(304,1.819999918,1.8224162e-193);
   graph->SetPoint(305,1.820000082,1.822269676e-193);
   graph->SetPoint(306,1.839999918,9.083172914e-198);
   graph->SetPoint(307,1.840000082,9.08243459e-198);
   graph->SetPoint(308,1.859999918,4.062624844e-202);
   graph->SetPoint(309,1.860000082,4.062291025e-202);
   graph->SetPoint(310,1.879999918,1.630628325e-206);
   graph->SetPoint(311,1.880000082,1.630492898e-206);
   graph->SetPoint(312,1.899999918,5.873302475e-211);
   graph->SetPoint(313,1.900000082,5.872809498e-211);
   graph->SetPoint(314,1.919999918,1.898405035e-215);
   graph->SetPoint(315,1.920000082,1.898244015e-215);
   graph->SetPoint(316,1.939999918,5.50648563e-220);
   graph->SetPoint(317,1.940000082,5.506013712e-220);
   graph->SetPoint(318,1.959999918,1.433307149e-224);
   graph->SetPoint(319,1.960000082,1.433183045e-224);
   graph->SetPoint(320,1.979999918,3.347982257e-229);
   graph->SetPoint(321,1.980000082,3.347689412e-229);
   graph->SetPoint(322,1.999999918,7.017883463e-234);
   graph->SetPoint(323,2.000000082,7.017263414e-234);
   graph->SetPoint(324,2.019999918,1.320104405e-238);
   graph->SetPoint(325,2.020000082,1.319986604e-238);
   graph->SetPoint(326,2.039999918,2.228381438e-243);
   graph->SetPoint(327,2.040000082,2.228180617e-243);
   graph->SetPoint(328,2.059999918,3.37559168e-248);
   graph->SetPoint(329,2.060000082,3.375284491e-248);
   graph->SetPoint(330,2.079999918,4.588697273e-253);
   graph->SetPoint(331,2.080000082,4.588275632e-253);
   graph->SetPoint(332,2.099999918,5.597679518e-258);
   graph->SetPoint(333,2.100000082,5.59716022e-258);
   graph->SetPoint(334,2.119999918,6.127816859e-263);
   graph->SetPoint(335,2.120000082,6.127242967e-263);
   graph->SetPoint(336,2.139999918,6.019808111e-268);
   graph->SetPoint(337,2.140000082,6.019239015e-268);
   graph->SetPoint(338,2.159999918,5.306872359e-273);
   graph->SetPoint(339,2.160000082,5.306365974e-273);
   graph->SetPoint(340,2.179999918,4.198302816e-278);
   graph->SetPoint(341,2.180000082,4.197898502e-278);
   graph->SetPoint(342,2.199999918,2.980492285e-283);
   graph->SetPoint(343,2.200000082,2.980202619e-283);
   graph->SetPoint(344,2.219999918,1.898809376e-288);
   graph->SetPoint(345,2.220000082,1.898623158e-288);
   graph->SetPoint(346,2.239999918,1.085560062e-293);
   graph->SetPoint(347,2.240000082,1.08545264e-293);
   graph->SetPoint(348,2.259999918,5.569362292e-299);
   graph->SetPoint(349,2.260000082,5.568806258e-299);
   graph->SetPoint(350,2.279999918,2.564107369e-304);
   graph->SetPoint(351,2.280000082,2.563849109e-304);
   graph->SetPoint(352,2.299999918,1.059366091e-309);
   graph->SetPoint(353,2.300000082,1.059258454e-309);
   graph->SetPoint(354,2.319999918,3.92767035e-315);
   graph->SetPoint(355,2.320000082,3.927257864e-315);
   graph->SetPoint(356,2.339999918,1.964405008e-320);
   graph->SetPoint(357,2.340000082,1.964405008e-320);
   graph->SetPoint(358,2.359999918,0);
   graph->SetPoint(359,2.360000082,0);
   graph->SetPoint(360,2.379999918,0);
   graph->SetPoint(361,2.380000082,0);
   graph->SetPoint(362,2.399999918,0);
   graph->SetPoint(363,2.400000082,0);
   graph->SetPoint(364,2.419999918,0);
   graph->SetPoint(365,2.420000082,0);
   graph->SetPoint(366,2.439999918,0);
   graph->SetPoint(367,2.440000082,0);
   graph->SetPoint(368,2.459999918,0);
   graph->SetPoint(369,2.460000082,0);
   graph->SetPoint(370,2.479999918,0);
   graph->SetPoint(371,2.480000082,0);
   graph->SetPoint(372,2.499999918,0);
   graph->SetPoint(373,2.500000082,0);
   graph->SetPoint(374,2.519999918,0);
   graph->SetPoint(375,2.520000082,0);
   graph->SetPoint(376,2.539999918,0);
   graph->SetPoint(377,2.540000082,0);
   graph->SetPoint(378,2.559999918,0);
   graph->SetPoint(379,2.560000082,0);
   graph->SetPoint(380,2.579999918,0);
   graph->SetPoint(381,2.580000082,0);
   graph->SetPoint(382,2.599999918,0);
   graph->SetPoint(383,2.600000082,0);
   graph->SetPoint(384,2.619999918,0);
   graph->SetPoint(385,2.620000082,0);
   graph->SetPoint(386,2.639999918,0);
   graph->SetPoint(387,2.640000082,0);
   graph->SetPoint(388,2.659999918,0);
   graph->SetPoint(389,2.660000082,0);
   graph->SetPoint(390,2.679999918,0);
   graph->SetPoint(391,2.680000082,0);
   graph->SetPoint(392,2.699999918,0);
   graph->SetPoint(393,2.700000082,0);
   graph->SetPoint(394,2.719999918,0);
   graph->SetPoint(395,2.720000082,0);
   graph->SetPoint(396,2.739999918,0);
   graph->SetPoint(397,2.740000082,0);
   graph->SetPoint(398,2.759999918,0);
   graph->SetPoint(399,2.760000082,0);
   graph->SetPoint(400,2.779999918,0);
   graph->SetPoint(401,2.780000082,0);
   graph->SetPoint(402,2.799999918,0);
   graph->SetPoint(403,2.800000082,0);
   graph->SetPoint(404,2.819999918,0);
   graph->SetPoint(405,2.820000082,0);
   graph->SetPoint(406,2.839999918,0);
   graph->SetPoint(407,2.840000082,0);
   graph->SetPoint(408,2.859999918,0);
   graph->SetPoint(409,2.860000082,0);
   graph->SetPoint(410,2.879999918,0);
   graph->SetPoint(411,2.880000082,0);
   graph->SetPoint(412,2.899999918,0);
   graph->SetPoint(413,2.900000082,0);
   graph->SetPoint(414,2.919999918,0);
   graph->SetPoint(415,2.920000082,0);
   graph->SetPoint(416,2.939999918,0);
   graph->SetPoint(417,2.940000082,0);
   graph->SetPoint(418,2.959999918,0);
   graph->SetPoint(419,2.960000082,0);
   graph->SetPoint(420,2.979999918,0);
   graph->SetPoint(421,2.980000082,0);
   graph->SetPoint(422,2.999999918,0);
   graph->SetPoint(423,3.000000082,0);
   graph->SetPoint(424,3.019999918,0);
   graph->SetPoint(425,3.020000082,0);
   graph->SetPoint(426,3.039999918,0);
   graph->SetPoint(427,3.040000082,0);
   graph->SetPoint(428,3.059999918,0);
   graph->SetPoint(429,3.060000082,0);
   graph->SetPoint(430,3.079999918,0);
   graph->SetPoint(431,3.080000082,0);
   graph->SetPoint(432,3.099999918,0);
   graph->SetPoint(433,3.100000082,0);
   graph->SetPoint(434,3.119999918,0);
   graph->SetPoint(435,3.120000082,0);
   graph->SetPoint(436,3.139999918,0);
   graph->SetPoint(437,3.140000082,0);
   graph->SetPoint(438,3.159999918,0);
   graph->SetPoint(439,3.160000082,0);
   graph->SetPoint(440,3.179999918,0);
   graph->SetPoint(441,3.180000082,0);
   graph->SetPoint(442,3.199999918,0);
   graph->SetPoint(443,3.200000082,0);
   graph->SetPoint(444,3.219999918,0);
   graph->SetPoint(445,3.220000082,0);
   graph->SetPoint(446,3.239999918,0);
   graph->SetPoint(447,3.240000082,0);
   graph->SetPoint(448,3.259999918,0);
   graph->SetPoint(449,3.260000082,0);
   graph->SetPoint(450,3.279999918,0);
   graph->SetPoint(451,3.280000082,0);
   graph->SetPoint(452,3.299999918,0);
   graph->SetPoint(453,3.300000082,0);
   graph->SetPoint(454,3.319999918,0);
   graph->SetPoint(455,3.320000082,0);
   graph->SetPoint(456,3.339999918,0);
   graph->SetPoint(457,3.340000082,0);
   graph->SetPoint(458,3.359999918,0);
   graph->SetPoint(459,3.360000082,0);
   graph->SetPoint(460,3.379999918,0);
   graph->SetPoint(461,3.380000082,0);
   graph->SetPoint(462,3.399999918,0);
   graph->SetPoint(463,3.400000082,0);
   graph->SetPoint(464,3.419999918,0);
   graph->SetPoint(465,3.420000082,0);
   graph->SetPoint(466,3.439999918,0);
   graph->SetPoint(467,3.440000082,0);
   graph->SetPoint(468,3.459999918,0);
   graph->SetPoint(469,3.460000082,0);
   graph->SetPoint(470,3.479999918,0);
   graph->SetPoint(471,3.480000082,0);
   graph->SetPoint(472,3.499999918,0);
   graph->SetPoint(473,3.500000082,0);
   graph->SetPoint(474,3.519999918,0);
   graph->SetPoint(475,3.520000082,0);
   graph->SetPoint(476,3.539999918,0);
   graph->SetPoint(477,3.540000082,0);
   graph->SetPoint(478,3.559999918,0);
   graph->SetPoint(479,3.560000082,0);
   graph->SetPoint(480,3.579999918,0);
   graph->SetPoint(481,3.580000082,0);
   graph->SetPoint(482,3.599999918,0);
   graph->SetPoint(483,3.600000082,0);
   graph->SetPoint(484,3.619999918,0);
   graph->SetPoint(485,3.620000082,0);
   graph->SetPoint(486,3.639999918,0);
   graph->SetPoint(487,3.640000082,0);
   graph->SetPoint(488,3.659999918,0);
   graph->SetPoint(489,3.660000082,0);
   graph->SetPoint(490,3.679999918,0);
   graph->SetPoint(491,3.680000082,0);
   graph->SetPoint(492,3.699999918,0);
   graph->SetPoint(493,3.700000082,0);
   graph->SetPoint(494,3.719999918,0);
   graph->SetPoint(495,3.720000082,0);
   graph->SetPoint(496,3.739999918,0);
   graph->SetPoint(497,3.740000082,0);
   graph->SetPoint(498,3.759999918,0);
   graph->SetPoint(499,3.760000082,0);
   graph->SetPoint(500,3.779999918,0);
   graph->SetPoint(501,3.780000082,0);
   graph->SetPoint(502,3.799999918,0);
   graph->SetPoint(503,3.800000082,0);
   graph->SetPoint(504,3.819999918,0);
   graph->SetPoint(505,3.820000082,0);
   graph->SetPoint(506,3.839999918,0);
   graph->SetPoint(507,3.840000082,0);
   graph->SetPoint(508,3.859999918,0);
   graph->SetPoint(509,3.860000082,0);
   graph->SetPoint(510,3.879999918,0);
   graph->SetPoint(511,3.880000082,0);
   graph->SetPoint(512,3.899999918,0);
   graph->SetPoint(513,3.900000082,0);
   graph->SetPoint(514,3.919999918,0);
   graph->SetPoint(515,3.920000082,0);
   graph->SetPoint(516,3.939999918,0);
   graph->SetPoint(517,3.940000082,0);
   graph->SetPoint(518,3.959999918,0);
   graph->SetPoint(519,3.960000082,0);
   graph->SetPoint(520,3.979999918,0);
   graph->SetPoint(521,3.980000082,0);
   graph->SetPoint(522,3.999999918,0);
   graph->SetPoint(523,4.000000082,0);
   graph->SetPoint(524,4.019999918,0);
   graph->SetPoint(525,4.020000082,0);
   graph->SetPoint(526,4.039999918,0);
   graph->SetPoint(527,4.040000082,0);
   graph->SetPoint(528,4.059999918,0);
   graph->SetPoint(529,4.060000082,0);
   graph->SetPoint(530,4.079999918,0);
   graph->SetPoint(531,4.080000082,0);
   graph->SetPoint(532,4.099999918,0);
   graph->SetPoint(533,4.100000082,0);
   graph->SetPoint(534,4.119999918,0);
   graph->SetPoint(535,4.120000082,0);
   graph->SetPoint(536,4.139999918,0);
   graph->SetPoint(537,4.140000082,0);
   graph->SetPoint(538,4.159999918,0);
   graph->SetPoint(539,4.160000082,0);
   graph->SetPoint(540,4.179999918,0);
   graph->SetPoint(541,4.180000082,0);
   graph->SetPoint(542,4.199999918,0);
   graph->SetPoint(543,4.200000082,0);
   graph->SetPoint(544,4.219999918,0);
   graph->SetPoint(545,4.220000082,0);
   graph->SetPoint(546,4.239999918,0);
   graph->SetPoint(547,4.240000082,0);
   graph->SetPoint(548,4.259999918,0);
   graph->SetPoint(549,4.260000082,0);
   graph->SetPoint(550,4.279999918,0);
   graph->SetPoint(551,4.280000082,0);
   graph->SetPoint(552,4.299999918,0);
   graph->SetPoint(553,4.300000082,0);
   graph->SetPoint(554,4.319999918,0);
   graph->SetPoint(555,4.320000082,0);
   graph->SetPoint(556,4.339999918,0);
   graph->SetPoint(557,4.340000082,0);
   graph->SetPoint(558,4.359999918,0);
   graph->SetPoint(559,4.360000082,0);
   graph->SetPoint(560,4.379999918,0);
   graph->SetPoint(561,4.380000082,0);
   graph->SetPoint(562,4.399999918,0);
   graph->SetPoint(563,4.400000082,0);
   graph->SetPoint(564,4.419999918,0);
   graph->SetPoint(565,4.420000082,0);
   graph->SetPoint(566,4.439999918,0);
   graph->SetPoint(567,4.440000082,0);
   graph->SetPoint(568,4.459999918,0);
   graph->SetPoint(569,4.460000082,0);
   graph->SetPoint(570,4.479999918,0);
   graph->SetPoint(571,4.480000082,0);
   graph->SetPoint(572,4.499999918,0);
   graph->SetPoint(573,4.500000082,0);
   graph->SetPoint(574,4.519999918,0);
   graph->SetPoint(575,4.520000082,0);
   graph->SetPoint(576,4.539999918,0);
   graph->SetPoint(577,4.540000082,0);
   graph->SetPoint(578,4.559999918,0);
   graph->SetPoint(579,4.560000082,0);
   graph->SetPoint(580,4.579999918,0);
   graph->SetPoint(581,4.580000082,0);
   graph->SetPoint(582,4.599999918,0);
   graph->SetPoint(583,4.600000082,0);
   graph->SetPoint(584,4.619999918,0);
   graph->SetPoint(585,4.620000082,0);
   graph->SetPoint(586,4.639999918,0);
   graph->SetPoint(587,4.640000082,0);
   graph->SetPoint(588,4.659999918,0);
   graph->SetPoint(589,4.660000082,0);
   graph->SetPoint(590,4.679999918,0);
   graph->SetPoint(591,4.680000082,0);
   graph->SetPoint(592,4.699999918,0);
   graph->SetPoint(593,4.700000082,0);
   graph->SetPoint(594,4.719999918,0);
   graph->SetPoint(595,4.720000082,0);
   graph->SetPoint(596,4.739999918,0);
   graph->SetPoint(597,4.740000082,0);
   graph->SetPoint(598,4.759999918,0);
   graph->SetPoint(599,4.760000082,0);
   graph->SetPoint(600,4.779999918,0);
   graph->SetPoint(601,4.780000082,0);
   graph->SetPoint(602,4.799999918,0);
   graph->SetPoint(603,4.800000082,0);
   graph->SetPoint(604,4.819999918,0);
   graph->SetPoint(605,4.820000082,0);
   graph->SetPoint(606,4.839999918,0);
   graph->SetPoint(607,4.840000082,0);
   graph->SetPoint(608,4.859999918,0);
   graph->SetPoint(609,4.860000082,0);
   graph->SetPoint(610,4.879999918,0);
   graph->SetPoint(611,4.880000082,0);
   graph->SetPoint(612,4.899999918,0);
   graph->SetPoint(613,4.900000082,0);
   graph->SetPoint(614,4.919999918,0);
   graph->SetPoint(615,4.920000082,0);
   graph->SetPoint(616,4.939999918,0);
   graph->SetPoint(617,4.940000082,0);
   graph->SetPoint(618,4.959999918,0);
   graph->SetPoint(619,4.960000082,0);
   graph->SetPoint(620,4.979999918,0);
   graph->SetPoint(621,4.980000082,0);
   graph->SetPoint(622,4.999999918,0);
   graph->SetPoint(623,5.000000082,0);
   graph->SetPoint(624,5.019999918,0);
   graph->SetPoint(625,5.020000082,0);
   graph->SetPoint(626,5.039999918,0);
   graph->SetPoint(627,5.040000082,0);
   graph->SetPoint(628,5.059999918,0);
   graph->SetPoint(629,5.060000082,0);
   graph->SetPoint(630,5.079999918,0);
   graph->SetPoint(631,5.080000082,0);
   graph->SetPoint(632,5.099999918,0);
   graph->SetPoint(633,5.100000082,0);
   graph->SetPoint(634,5.119999918,0);
   graph->SetPoint(635,5.120000082,0);
   graph->SetPoint(636,5.139999918,0);
   graph->SetPoint(637,5.140000082,0);
   graph->SetPoint(638,5.159999918,0);
   graph->SetPoint(639,5.160000082,0);
   graph->SetPoint(640,5.179999918,0);
   graph->SetPoint(641,5.180000082,0);
   graph->SetPoint(642,5.199999918,0);
   graph->SetPoint(643,5.200000082,0);
   graph->SetPoint(644,5.219999918,0);
   graph->SetPoint(645,5.220000082,0);
   graph->SetPoint(646,5.239999918,0);
   graph->SetPoint(647,5.240000082,0);
   graph->SetPoint(648,5.259999918,0);
   graph->SetPoint(649,5.260000082,0);
   graph->SetPoint(650,5.279999918,0);
   graph->SetPoint(651,5.280000082,0);
   graph->SetPoint(652,5.299999918,0);
   graph->SetPoint(653,5.300000082,0);
   graph->SetPoint(654,5.319999918,0);
   graph->SetPoint(655,5.320000082,0);
   graph->SetPoint(656,5.339999918,0);
   graph->SetPoint(657,5.340000082,0);
   graph->SetPoint(658,5.359999918,0);
   graph->SetPoint(659,5.360000082,0);
   graph->SetPoint(660,5.379999918,0);
   graph->SetPoint(661,5.380000082,0);
   graph->SetPoint(662,5.399999918,0);
   graph->SetPoint(663,5.400000082,0);
   graph->SetPoint(664,5.419999918,0);
   graph->SetPoint(665,5.420000082,0);
   graph->SetPoint(666,5.439999918,0);
   graph->SetPoint(667,5.440000082,0);
   graph->SetPoint(668,5.459999918,0);
   graph->SetPoint(669,5.460000082,0);
   graph->SetPoint(670,5.479999918,0);
   graph->SetPoint(671,5.480000082,0);
   graph->SetPoint(672,5.499999918,0);
   graph->SetPoint(673,5.500000082,0);
   graph->SetPoint(674,5.519999918,0);
   graph->SetPoint(675,5.520000082,0);
   graph->SetPoint(676,5.539999918,0);
   graph->SetPoint(677,5.540000082,0);
   graph->SetPoint(678,5.559999918,0);
   graph->SetPoint(679,5.560000082,0);
   graph->SetPoint(680,5.579999918,0);
   graph->SetPoint(681,5.580000082,0);
   graph->SetPoint(682,5.599999918,0);
   graph->SetPoint(683,5.600000082,0);
   graph->SetPoint(684,5.619999918,0);
   graph->SetPoint(685,5.620000082,0);
   graph->SetPoint(686,5.639999918,0);
   graph->SetPoint(687,5.640000082,0);
   graph->SetPoint(688,5.659999918,0);
   graph->SetPoint(689,5.660000082,0);
   graph->SetPoint(690,5.679999918,0);
   graph->SetPoint(691,5.680000082,0);
   graph->SetPoint(692,5.699999918,0);
   graph->SetPoint(693,5.700000082,0);
   graph->SetPoint(694,5.719999918,0);
   graph->SetPoint(695,5.720000082,0);
   graph->SetPoint(696,5.739999918,0);
   graph->SetPoint(697,5.740000082,0);
   graph->SetPoint(698,5.759999918,0);
   graph->SetPoint(699,5.760000082,0);
   graph->SetPoint(700,5.779999918,0);
   graph->SetPoint(701,5.780000082,0);
   graph->SetPoint(702,5.799999918,0);
   graph->SetPoint(703,5.800000082,0);
   graph->SetPoint(704,5.819999918,0);
   graph->SetPoint(705,5.820000082,0);
   graph->SetPoint(706,5.839999918,0);
   graph->SetPoint(707,5.840000082,0);
   graph->SetPoint(708,5.859999918,0);
   graph->SetPoint(709,5.860000082,0);
   graph->SetPoint(710,5.879999918,0);
   graph->SetPoint(711,5.880000082,0);
   graph->SetPoint(712,5.899999918,0);
   graph->SetPoint(713,5.900000082,0);
   graph->SetPoint(714,5.919999918,0);
   graph->SetPoint(715,5.920000082,0);
   graph->SetPoint(716,5.939999918,0);
   graph->SetPoint(717,5.940000082,0);
   graph->SetPoint(718,5.959999918,0);
   graph->SetPoint(719,5.960000082,0);
   graph->SetPoint(720,5.979999918,0);
   graph->SetPoint(721,5.980000082,0);
   graph->SetPoint(722,5.999999918,0);
   graph->SetPoint(723,6.000000082,0);
   graph->SetPoint(724,6.019999918,0);
   graph->SetPoint(725,6.020000082,0);
   graph->SetPoint(726,6.039999918,0);
   graph->SetPoint(727,6.040000082,0);
   graph->SetPoint(728,6.059999918,0);
   graph->SetPoint(729,6.060000082,0);
   graph->SetPoint(730,6.079999918,0);
   graph->SetPoint(731,6.080000082,0);
   graph->SetPoint(732,6.099999918,0);
   graph->SetPoint(733,6.100000082,0);
   graph->SetPoint(734,6.119999918,0);
   graph->SetPoint(735,6.120000082,0);
   graph->SetPoint(736,6.139999918,0);
   graph->SetPoint(737,6.140000082,0);
   graph->SetPoint(738,6.159999918,0);
   graph->SetPoint(739,6.160000082,0);
   graph->SetPoint(740,6.179999918,0);
   graph->SetPoint(741,6.180000082,0);
   graph->SetPoint(742,6.199999918,0);
   graph->SetPoint(743,6.200000082,0);
   graph->SetPoint(744,6.219999918,0);
   graph->SetPoint(745,6.220000082,0);
   graph->SetPoint(746,6.239999918,0);
   graph->SetPoint(747,6.240000082,0);
   graph->SetPoint(748,6.259999918,0);
   graph->SetPoint(749,6.260000082,0);
   graph->SetPoint(750,6.279999918,0);
   graph->SetPoint(751,6.280000082,0);
   graph->SetPoint(752,6.299999918,0);
   graph->SetPoint(753,6.300000082,0);
   graph->SetPoint(754,6.319999918,0);
   graph->SetPoint(755,6.320000082,0);
   graph->SetPoint(756,6.339999918,0);
   graph->SetPoint(757,6.340000082,0);
   graph->SetPoint(758,6.359999918,0);
   graph->SetPoint(759,6.360000082,0);
   graph->SetPoint(760,6.379999918,0);
   graph->SetPoint(761,6.380000082,0);
   graph->SetPoint(762,6.399999918,0);
   graph->SetPoint(763,6.400000082,0);
   graph->SetPoint(764,6.419999918,0);
   graph->SetPoint(765,6.420000082,0);
   graph->SetPoint(766,6.439999918,0);
   graph->SetPoint(767,6.440000082,0);
   graph->SetPoint(768,6.459999918,0);
   graph->SetPoint(769,6.460000082,0);
   graph->SetPoint(770,6.479999918,0);
   graph->SetPoint(771,6.480000082,0);
   graph->SetPoint(772,6.499999918,0);
   graph->SetPoint(773,6.500000082,0);
   graph->SetPoint(774,6.519999918,0);
   graph->SetPoint(775,6.520000082,0);
   graph->SetPoint(776,6.539999918,0);
   graph->SetPoint(777,6.540000082,0);
   graph->SetPoint(778,6.559999918,0);
   graph->SetPoint(779,6.560000082,0);
   graph->SetPoint(780,6.579999918,0);
   graph->SetPoint(781,6.580000082,0);
   graph->SetPoint(782,6.599999918,0);
   graph->SetPoint(783,6.600000082,0);
   graph->SetPoint(784,6.619999918,0);
   graph->SetPoint(785,6.620000082,0);
   graph->SetPoint(786,6.639999918,0);
   graph->SetPoint(787,6.640000082,0);
   graph->SetPoint(788,6.659999918,0);
   graph->SetPoint(789,6.660000082,0);
   graph->SetPoint(790,6.679999918,0);
   graph->SetPoint(791,6.680000082,0);
   graph->SetPoint(792,6.699999918,0);
   graph->SetPoint(793,6.700000082,0);
   graph->SetPoint(794,6.719999918,0);
   graph->SetPoint(795,6.720000082,0);
   graph->SetPoint(796,6.739999918,0);
   graph->SetPoint(797,6.740000082,0);
   graph->SetPoint(798,6.759999918,0);
   graph->SetPoint(799,6.760000082,0);
   graph->SetPoint(800,6.779999918,0);
   graph->SetPoint(801,6.780000082,0);
   graph->SetPoint(802,6.799999918,0);
   graph->SetPoint(803,6.800000082,0);
   graph->SetPoint(804,6.819999918,0);
   graph->SetPoint(805,6.820000082,0);
   graph->SetPoint(806,6.839999918,0);
   graph->SetPoint(807,6.840000082,0);
   graph->SetPoint(808,6.859999918,0);
   graph->SetPoint(809,6.860000082,0);
   graph->SetPoint(810,6.879999918,0);
   graph->SetPoint(811,6.880000082,0);
   graph->SetPoint(812,6.899999918,0);
   graph->SetPoint(813,6.900000082,0);
   graph->SetPoint(814,6.919999918,0);
   graph->SetPoint(815,6.920000082,0);
   graph->SetPoint(816,6.939999918,0);
   graph->SetPoint(817,6.940000082,0);
   graph->SetPoint(818,6.959999918,0);
   graph->SetPoint(819,6.960000082,0);
   graph->SetPoint(820,6.979999918,0);
   graph->SetPoint(821,6.980000082,0);
   graph->SetPoint(822,6.999999918,0);
   graph->SetPoint(823,7.000000082,0);
   graph->SetPoint(824,7.019999918,0);
   graph->SetPoint(825,7.020000082,0);
   graph->SetPoint(826,7.039999918,0);
   graph->SetPoint(827,7.040000082,0);
   graph->SetPoint(828,7.059999918,0);
   graph->SetPoint(829,7.060000082,0);
   graph->SetPoint(830,7.079999918,0);
   graph->SetPoint(831,7.080000082,0);
   graph->SetPoint(832,7,0);
   graph->SetPoint(833,7.009791922,0);
   graph->SetPoint(834,7.009791922,0);
   
   TH1F *Graph_prompt_x19 = new TH1F("Graph_prompt_x19","Projection of model2",835,-1.896,7.896);
   Graph_prompt_x19->SetMinimum(2.18005);
   Graph_prompt_x19->SetMaximum(2180.05);
   Graph_prompt_x19->SetDirectory(0);
   Graph_prompt_x19->SetStats(0);
   Graph_prompt_x19->SetLineWidth(2);
   Graph_prompt_x19->SetMarkerStyle(20);
   Graph_prompt_x19->GetXaxis()->SetNdivisions(505);
   Graph_prompt_x19->GetXaxis()->SetLabelFont(132);
   Graph_prompt_x19->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_x19->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_x19->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_x19->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_x19->GetXaxis()->SetTitleFont(132);
   Graph_prompt_x19->GetYaxis()->SetNdivisions(505);
   Graph_prompt_x19->GetYaxis()->SetLabelFont(132);
   Graph_prompt_x19->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_x19->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_x19->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_x19->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_x19->GetYaxis()->SetTitleFont(132);
   Graph_prompt_x19->GetZaxis()->SetLabelFont(132);
   Graph_prompt_x19->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_x19->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_x19->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_x19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_x19);
   
   graph->Draw("f");
   
   graph = new TGraph(833);
   graph->SetName("bdecay_x");
   graph->SetTitle("Projection of model2");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,1.345530155e-70);
   graph->SetPoint(2,-1,1.345530155e-70);
   graph->SetPoint(3,-1.079999918,1.345594556e-70);
   graph->SetPoint(4,-1.060000082,4.493230008e-68);
   graph->SetPoint(5,-1.059999918,4.493441112e-68);
   graph->SetPoint(6,-1.040000082,1.346957739e-65);
   graph->SetPoint(7,-1.039999918,1.347019837e-65);
   graph->SetPoint(8,-1.020000082,3.624809001e-63);
   graph->SetPoint(9,-1.019999918,3.62497292e-63);
   graph->SetPoint(10,-1.000000082,8.757057255e-61);
   graph->SetPoint(11,-0.9999999184,8.757445551e-61);
   graph->SetPoint(12,-0.9800000816,1.899238811e-58);
   graph->SetPoint(13,-0.9799999184,1.899321353e-58);
   graph->SetPoint(14,-0.9600000816,3.697907951e-56);
   graph->SetPoint(15,-0.9599999184,3.698065409e-56);
   graph->SetPoint(16,-0.9400000816,6.463905098e-54);
   graph->SetPoint(17,-0.9399999184,6.464174644e-54);
   graph->SetPoint(18,-0.9200000816,1.014387467e-51);
   graph->SetPoint(19,-0.9199999184,1.014428875e-51);
   graph->SetPoint(20,-0.9000000816,1.429193287e-49);
   graph->SetPoint(21,-0.8999999184,1.429250369e-49);
   graph->SetPoint(22,-0.8800000816,1.807860603e-47);
   graph->SetPoint(23,-0.8799999184,1.80793122e-47);
   graph->SetPoint(24,-0.8600000816,2.053217997e-45);
   graph->SetPoint(25,-0.8599999184,2.053296392e-45);
   graph->SetPoint(26,-0.8400000816,2.093684454e-43);
   graph->SetPoint(27,-0.8399999184,2.093762553e-43);
   graph->SetPoint(28,-0.8200000816,1.916920141e-41);
   graph->SetPoint(29,-0.8199999184,1.916989962e-41);
   graph->SetPoint(30,-0.8000000816,1.575885905e-39);
   graph->SetPoint(31,-0.7999999184,1.575941919e-39);
   graph->SetPoint(32,-0.7800000816,1.163283675e-37);
   graph->SetPoint(33,-0.7799999184,1.163324002e-37);
   graph->SetPoint(34,-0.7600000816,7.710803998e-36);
   graph->SetPoint(35,-0.7599999184,7.711064527e-36);
   graph->SetPoint(36,-0.7400000816,4.589664188e-34);
   graph->SetPoint(37,-0.7399999184,4.589815232e-34);
   graph->SetPoint(38,-0.7200000816,2.453265308e-32);
   graph->SetPoint(39,-0.7199999184,2.453343891e-32);
   graph->SetPoint(40,-0.7000000816,1.177624514e-30);
   graph->SetPoint(41,-0.6999999184,1.177661203e-30);
   graph->SetPoint(42,-0.6800000816,5.07674792e-29);
   graph->SetPoint(43,-0.6799999184,5.07690163e-29);
   graph->SetPoint(44,-0.6600000816,1.965621649e-27);
   graph->SetPoint(45,-0.6599999184,1.965679439e-27);
   graph->SetPoint(46,-0.6400000816,6.835506299e-26);
   graph->SetPoint(47,-0.6399999184,6.835701277e-26);
   graph->SetPoint(48,-0.6200000816,2.135111584e-24);
   graph->SetPoint(49,-0.6199999184,2.135170617e-24);
   graph->SetPoint(50,-0.6000000816,5.99065572e-23);
   graph->SetPoint(51,-0.5999999184,5.990816108e-23);
   graph->SetPoint(52,-0.5800000816,1.509938087e-21);
   graph->SetPoint(53,-0.5799999184,1.509977192e-21);
   graph->SetPoint(54,-0.5600000816,3.419043574e-20);
   graph->SetPoint(55,-0.5599999184,3.419129132e-20);
   graph->SetPoint(56,-0.5400000816,6.955743231e-19);
   graph->SetPoint(57,-0.5399999184,6.955911214e-19);
   graph->SetPoint(58,-0.5200000816,1.271486989e-17);
   graph->SetPoint(59,-0.5199999184,1.271516586e-17);
   graph->SetPoint(60,-0.5000000816,2.088573057e-16);
   graph->SetPoint(61,-0.4999999184,2.088619852e-16);
   graph->SetPoint(62,-0.4800000816,3.083195627e-15);
   graph->SetPoint(63,-0.4799999184,3.083262021e-15);
   graph->SetPoint(64,-0.4600000816,4.09086808e-14);
   graph->SetPoint(65,-0.4599999184,4.090952613e-14);
   graph->SetPoint(66,-0.4400000816,4.879192851e-13);
   graph->SetPoint(67,-0.4399999184,4.879289434e-13);
   graph->SetPoint(68,-0.4200000816,5.231912456e-12);
   graph->SetPoint(69,-0.4199999184,5.23201148e-12);
   graph->SetPoint(70,-0.4000000816,5.04455216e-11);
   graph->SetPoint(71,-0.3999999184,5.044643266e-11);
   graph->SetPoint(72,-0.3800000816,4.374347459e-10);
   graph->SetPoint(73,-0.3799999184,4.374422678e-10);
   graph->SetPoint(74,-0.3600000816,3.41210246e-09);
   graph->SetPoint(75,-0.3599999184,3.412158187e-09);
   graph->SetPoint(76,-0.3400000816,2.394701191e-08);
   graph->SetPoint(77,-0.3399999184,2.39473824e-08);
   graph->SetPoint(78,-0.3200000816,1.512580769e-07);
   graph->SetPoint(79,-0.3199999184,1.512602872e-07);
   graph->SetPoint(80,-0.3000000816,8.60120748e-07);
   graph->SetPoint(81,-0.2999999184,8.601325803e-07);
   graph->SetPoint(82,-0.2800000816,4.404852202e-06);
   graph->SetPoint(83,-0.2799999184,4.404909041e-06);
   graph->SetPoint(84,-0.2600000816,2.032442552e-05);
   graph->SetPoint(85,-0.2599999184,2.032467052e-05);
   graph->SetPoint(86,-0.2400000816,8.453503661e-05);
   graph->SetPoint(87,-0.2399999184,8.453598426e-05);
   graph->SetPoint(88,-0.2200000816,0.0003171359415);
   graph->SetPoint(89,-0.2199999184,0.0003171392305);
   graph->SetPoint(90,-0.2000000816,0.001073923233);
   graph->SetPoint(91,-0.1999999184,0.001073933477);
   graph->SetPoint(92,-0.1800000816,0.00328661341);
   graph->SetPoint(93,-0.1799999184,0.003286642073);
   graph->SetPoint(94,-0.1600000816,0.009117832648);
   graph->SetPoint(95,-0.1599999184,0.009117905087);
   graph->SetPoint(96,-0.1400000816,0.02315351404);
   graph->SetPoint(97,-0.1399999184,0.02315368309);
   graph->SetPoint(98,-0.1200000816,0.05533564692);
   graph->SetPoint(99,-0.1199999184,0.05533603418);
   graph->SetPoint(100,-0.1000000816,0.1316806483);
   graph->SetPoint(101,-0.09999991839,0.1316816025);
   graph->SetPoint(102,-0.09,0.2070860995);
   graph->SetPoint(103,-0.08000008161,0.3321862309);
   graph->SetPoint(104,-0.07999991839,0.3321888489);
   graph->SetPoint(105,-0.07,0.5435497384);
   graph->SetPoint(106,-0.06000008161,0.9030387118);
   graph->SetPoint(107,-0.05999991839,0.9030462646);
   graph->SetPoint(108,-0.05,1.508259852);
   graph->SetPoint(109,-0.04000008161,2.493518974);
   graph->SetPoint(110,-0.03999991839,2.493538973);
   graph->SetPoint(111,-0.03,4.003530267);
   graph->SetPoint(112,-0.02000008161,6.128182681);
   graph->SetPoint(113,-0.01999991839,6.128222359);
   graph->SetPoint(114,-0.01,8.819652555);
   graph->SetPoint(115,-8.1608e-08,11.8492957);
   graph->SetPoint(116,8.1608e-08,11.84934604);
   graph->SetPoint(117,0.01,14.85877945);
   graph->SetPoint(118,0.01999991839,17.4920297);
   graph->SetPoint(119,0.02000008161,17.49206815);
   graph->SetPoint(120,0.03,19.52698777);
   graph->SetPoint(121,0.03999991839,20.92389105);
   graph->SetPoint(122,0.04000008161,20.92390905);
   graph->SetPoint(123,0.05,21.78050586);
   graph->SetPoint(124,0.05999991839,22.24757377);
   graph->SetPoint(125,0.06000008161,22.24757901);
   graph->SetPoint(126,0.07,22.46359754);
   graph->SetPoint(127,0.07999991839,22.52875403);
   graph->SetPoint(128,0.08000008161,22.52875425);
   graph->SetPoint(129,0.09,22.50644668);
   graph->SetPoint(130,0.09999991839,22.43412337);
   graph->SetPoint(131,0.1000000816,22.43412191);
   graph->SetPoint(132,0.1199999184,22.2158639);
   graph->SetPoint(133,0.1200000816,22.21586189);
   graph->SetPoint(134,0.1399999184,21.95598244);
   graph->SetPoint(135,0.1400000816,21.95598024);
   graph->SetPoint(136,0.1599999184,21.68122178);
   graph->SetPoint(137,0.1600000816,21.68121951);
   graph->SetPoint(138,0.1799999184,21.40180938);
   graph->SetPoint(139,0.1800000816,21.4018071);
   graph->SetPoint(140,0.1999999184,21.1224326);
   graph->SetPoint(141,0.2000000816,21.12243033);
   graph->SetPoint(142,0.2199999184,20.84526901);
   graph->SetPoint(143,0.2200000816,20.84526676);
   graph->SetPoint(144,0.2399999184,20.57122622);
   graph->SetPoint(145,0.2400000816,20.571224);
   graph->SetPoint(146,0.2599999184,20.30062041);
   graph->SetPoint(147,0.2600000816,20.30061822);
   graph->SetPoint(148,0.2799999184,20.03352679);
   graph->SetPoint(149,0.2800000816,20.03352463);
   graph->SetPoint(150,0.2999999184,19.76993513);
   graph->SetPoint(151,0.3000000816,19.76993299);
   graph->SetPoint(152,0.3199999184,19.50980889);
   graph->SetPoint(153,0.3200000816,19.50980678);
   graph->SetPoint(154,0.3399999184,19.25310473);
   graph->SetPoint(155,0.3400000816,19.25310265);
   graph->SetPoint(156,0.3599999184,18.99977812);
   graph->SetPoint(157,0.3600000816,18.99977607);
   graph->SetPoint(158,0.3799999184,18.74978466);
   graph->SetPoint(159,0.3800000816,18.74978264);
   graph->SetPoint(160,0.3999999184,18.50308055);
   graph->SetPoint(161,0.4000000816,18.50307855);
   graph->SetPoint(162,0.4199999184,18.2596225);
   graph->SetPoint(163,0.4200000816,18.25962053);
   graph->SetPoint(164,0.4399999184,18.0193678);
   graph->SetPoint(165,0.4400000816,18.01936585);
   graph->SetPoint(166,0.4599999184,17.7822743);
   graph->SetPoint(167,0.4600000816,17.78227238);
   graph->SetPoint(168,0.4799999184,17.5483004);
   graph->SetPoint(169,0.4800000816,17.54829851);
   graph->SetPoint(170,0.4999999184,17.31740507);
   graph->SetPoint(171,0.5000000816,17.3174032);
   graph->SetPoint(172,0.5199999184,17.08954778);
   graph->SetPoint(173,0.5200000816,17.08954594);
   graph->SetPoint(174,0.5399999184,16.86468858);
   graph->SetPoint(175,0.5400000816,16.86468676);
   graph->SetPoint(176,0.5599999184,16.642788);
   graph->SetPoint(177,0.5600000816,16.64278621);
   graph->SetPoint(178,0.5799999184,16.42380713);
   graph->SetPoint(179,0.5800000816,16.42380536);
   graph->SetPoint(180,0.5999999184,16.20770754);
   graph->SetPoint(181,0.6000000816,16.20770579);
   graph->SetPoint(182,0.6199999184,15.99445133);
   graph->SetPoint(183,0.6200000816,15.9944496);
   graph->SetPoint(184,0.6399999184,15.78400108);
   graph->SetPoint(185,0.6400000816,15.78399938);
   graph->SetPoint(186,0.6599999184,15.57631987);
   graph->SetPoint(187,0.6600000816,15.57631819);
   graph->SetPoint(188,0.6799999184,15.37137127);
   graph->SetPoint(189,0.6800000816,15.37136961);
   graph->SetPoint(190,0.6999999184,15.16911932);
   graph->SetPoint(191,0.7000000816,15.16911768);
   graph->SetPoint(192,0.7199999184,14.96952855);
   graph->SetPoint(193,0.7200000816,14.96952693);
   graph->SetPoint(194,0.7399999184,14.77256393);
   graph->SetPoint(195,0.7400000816,14.77256233);
   graph->SetPoint(196,0.7599999184,14.57819091);
   graph->SetPoint(197,0.7600000816,14.57818933);
   graph->SetPoint(198,0.7799999184,14.38637539);
   graph->SetPoint(199,0.7800000816,14.38637384);
   graph->SetPoint(200,0.7999999184,14.19708373);
   graph->SetPoint(201,0.8000000816,14.19708219);
   graph->SetPoint(202,0.8199999184,14.01028271);
   graph->SetPoint(203,0.8200000816,14.01028119);
   graph->SetPoint(204,0.8399999184,13.82593956);
   graph->SetPoint(205,0.8400000816,13.82593807);
   graph->SetPoint(206,0.8599999184,13.64402195);
   graph->SetPoint(207,0.8600000816,13.64402047);
   graph->SetPoint(208,0.8799999184,13.46449795);
   graph->SetPoint(209,0.8800000816,13.46449649);
   graph->SetPoint(210,0.8999999184,13.28733607);
   graph->SetPoint(211,0.9000000816,13.28733464);
   graph->SetPoint(212,0.9199999184,13.11250524);
   graph->SetPoint(213,0.9200000816,13.11250383);
   graph->SetPoint(214,0.9399999184,12.93997479);
   graph->SetPoint(215,0.9400000816,12.93997339);
   graph->SetPoint(216,0.9599999184,12.76971443);
   graph->SetPoint(217,0.9600000816,12.76971305);
   graph->SetPoint(218,0.9799999184,12.60169431);
   graph->SetPoint(219,0.9800000816,12.60169295);
   graph->SetPoint(220,0.9999999184,12.43588496);
   graph->SetPoint(221,1.000000082,12.43588361);
   graph->SetPoint(222,1.019999918,12.27225727);
   graph->SetPoint(223,1.020000082,12.27225594);
   graph->SetPoint(224,1.039999918,12.11078254);
   graph->SetPoint(225,1.040000082,12.11078123);
   graph->SetPoint(226,1.059999918,11.95143245);
   graph->SetPoint(227,1.060000082,11.95143116);
   graph->SetPoint(228,1.079999918,11.79417905);
   graph->SetPoint(229,1.080000082,11.79417777);
   graph->SetPoint(230,1.099999918,11.63899474);
   graph->SetPoint(231,1.100000082,11.63899348);
   graph->SetPoint(232,1.119999918,11.48585229);
   graph->SetPoint(233,1.120000082,11.48585105);
   graph->SetPoint(234,1.139999918,11.33472485);
   graph->SetPoint(235,1.140000082,11.33472363);
   graph->SetPoint(236,1.159999918,11.1855859);
   graph->SetPoint(237,1.160000082,11.18558469);
   graph->SetPoint(238,1.179999918,11.03840928);
   graph->SetPoint(239,1.180000082,11.03840808);
   graph->SetPoint(240,1.199999918,10.89316916);
   graph->SetPoint(241,1.200000082,10.89316798);
   graph->SetPoint(242,1.219999918,10.74984007);
   graph->SetPoint(243,1.220000082,10.7498389);
   graph->SetPoint(244,1.239999918,10.60839686);
   graph->SetPoint(245,1.240000082,10.60839571);
   graph->SetPoint(246,1.259999918,10.46881471);
   graph->SetPoint(247,1.260000082,10.46881358);
   graph->SetPoint(248,1.279999918,10.33106915);
   graph->SetPoint(249,1.280000082,10.33106804);
   graph->SetPoint(250,1.299999918,10.19513601);
   graph->SetPoint(251,1.300000082,10.19513491);
   graph->SetPoint(252,1.319999918,10.06099143);
   graph->SetPoint(253,1.320000082,10.06099034);
   graph->SetPoint(254,1.339999918,9.928611885);
   graph->SetPoint(255,1.340000082,9.928610812);
   graph->SetPoint(256,1.359999918,9.797974152);
   graph->SetPoint(257,1.360000082,9.797973093);
   graph->SetPoint(258,1.379999918,9.669055312);
   graph->SetPoint(259,1.380000082,9.669054267);
   graph->SetPoint(260,1.399999918,9.541832748);
   graph->SetPoint(261,1.400000082,9.541831717);
   graph->SetPoint(262,1.419999918,9.41628414);
   graph->SetPoint(263,1.420000082,9.416283123);
   graph->SetPoint(264,1.439999918,9.292387464);
   graph->SetPoint(265,1.440000082,9.29238646);
   graph->SetPoint(266,1.459999918,9.170120984);
   graph->SetPoint(267,1.460000082,9.170119993);
   graph->SetPoint(268,1.479999918,9.049463249);
   graph->SetPoint(269,1.480000082,9.049462271);
   graph->SetPoint(270,1.499999918,8.930393094);
   graph->SetPoint(271,1.500000082,8.930392129);
   graph->SetPoint(272,1.519999918,8.812889628);
   graph->SetPoint(273,1.520000082,8.812888675);
   graph->SetPoint(274,1.539999918,8.696932238);
   graph->SetPoint(275,1.540000082,8.696931298);
   graph->SetPoint(276,1.559999918,8.582500581);
   graph->SetPoint(277,1.560000082,8.582499653);
   graph->SetPoint(278,1.579999918,8.469574582);
   graph->SetPoint(279,1.580000082,8.469573666);
   graph->SetPoint(280,1.599999918,8.358134429);
   graph->SetPoint(281,1.600000082,8.358133526);
   graph->SetPoint(282,1.619999918,8.248160574);
   graph->SetPoint(283,1.620000082,8.248159682);
   graph->SetPoint(284,1.639999918,8.139633721);
   graph->SetPoint(285,1.640000082,8.139632841);
   graph->SetPoint(286,1.659999918,8.032534833);
   graph->SetPoint(287,1.660000082,8.032533965);
   graph->SetPoint(288,1.679999918,7.92684512);
   graph->SetPoint(289,1.680000082,7.926844263);
   graph->SetPoint(290,1.699999918,7.822546041);
   graph->SetPoint(291,1.700000082,7.822545195);
   graph->SetPoint(292,1.719999918,7.719619298);
   graph->SetPoint(293,1.720000082,7.719618464);
   graph->SetPoint(294,1.739999918,7.618046835);
   graph->SetPoint(295,1.740000082,7.618046012);
   graph->SetPoint(296,1.759999918,7.517810833);
   graph->SetPoint(297,1.760000082,7.51781002);
   graph->SetPoint(298,1.779999918,7.418893706);
   graph->SetPoint(299,1.780000082,7.418892904);
   graph->SetPoint(300,1.799999918,7.321278101);
   graph->SetPoint(301,1.800000082,7.32127731);
   graph->SetPoint(302,1.819999918,7.224946893);
   graph->SetPoint(303,1.820000082,7.224946112);
   graph->SetPoint(304,1.839999918,7.129883183);
   graph->SetPoint(305,1.840000082,7.129882413);
   graph->SetPoint(306,1.859999918,7.036070293);
   graph->SetPoint(307,1.860000082,7.036069533);
   graph->SetPoint(308,1.879999918,6.943491766);
   graph->SetPoint(309,1.880000082,6.943491015);
   graph->SetPoint(310,1.899999918,6.852131359);
   graph->SetPoint(311,1.900000082,6.852130618);
   graph->SetPoint(312,1.919999918,6.761973045);
   graph->SetPoint(313,1.920000082,6.761972314);
   graph->SetPoint(314,1.939999918,6.673001008);
   graph->SetPoint(315,1.940000082,6.673000286);
   graph->SetPoint(316,1.959999918,6.585199638);
   graph->SetPoint(317,1.960000082,6.585198926);
   graph->SetPoint(318,1.979999918,6.498553533);
   graph->SetPoint(319,1.980000082,6.49855283);
   graph->SetPoint(320,1.999999918,6.413047491);
   graph->SetPoint(321,2.000000082,6.413046798);
   graph->SetPoint(322,2.019999918,6.328666513);
   graph->SetPoint(323,2.020000082,6.328665829);
   graph->SetPoint(324,2.039999918,6.245395794);
   graph->SetPoint(325,2.040000082,6.245395119);
   graph->SetPoint(326,2.059999918,6.163220727);
   graph->SetPoint(327,2.060000082,6.163220061);
   graph->SetPoint(328,2.079999918,6.082126895);
   graph->SetPoint(329,2.080000082,6.082126238);
   graph->SetPoint(330,2.099999918,6.002100072);
   graph->SetPoint(331,2.100000082,6.002099423);
   graph->SetPoint(332,2.119999918,5.923126218);
   graph->SetPoint(333,2.120000082,5.923125578);
   graph->SetPoint(334,2.139999918,5.845191479);
   graph->SetPoint(335,2.140000082,5.845190847);
   graph->SetPoint(336,2.159999918,5.768282181);
   graph->SetPoint(337,2.160000082,5.768281558);
   graph->SetPoint(338,2.179999918,5.692384834);
   graph->SetPoint(339,2.180000082,5.692384219);
   graph->SetPoint(340,2.199999918,5.617486121);
   graph->SetPoint(341,2.200000082,5.617485514);
   graph->SetPoint(342,2.219999918,5.543572904);
   graph->SetPoint(343,2.220000082,5.543572304);
   graph->SetPoint(344,2.239999918,5.470632214);
   graph->SetPoint(345,2.240000082,5.470631623);
   graph->SetPoint(346,2.259999918,5.398651257);
   graph->SetPoint(347,2.260000082,5.398650673);
   graph->SetPoint(348,2.279999918,5.327617403);
   graph->SetPoint(349,2.280000082,5.327616828);
   graph->SetPoint(350,2.299999918,5.257518192);
   graph->SetPoint(351,2.300000082,5.257517624);
   graph->SetPoint(352,2.319999918,5.188341326);
   graph->SetPoint(353,2.320000082,5.188340765);
   graph->SetPoint(354,2.339999918,5.120074669);
   graph->SetPoint(355,2.340000082,5.120074115);
   graph->SetPoint(356,2.359999918,5.052706243);
   graph->SetPoint(357,2.360000082,5.052705697);
   graph->SetPoint(358,2.379999918,4.986224232);
   graph->SetPoint(359,2.380000082,4.986223693);
   graph->SetPoint(360,2.399999918,4.920616971);
   graph->SetPoint(361,2.400000082,4.920616439);
   graph->SetPoint(362,2.419999918,4.855872951);
   graph->SetPoint(363,2.420000082,4.855872427);
   graph->SetPoint(364,2.439999918,4.791980814);
   graph->SetPoint(365,2.440000082,4.791980296);
   graph->SetPoint(366,2.459999918,4.728929351);
   graph->SetPoint(367,2.460000082,4.72892884);
   graph->SetPoint(368,2.479999918,4.6667075);
   graph->SetPoint(369,2.480000082,4.666706995);
   graph->SetPoint(370,2.499999918,4.605304346);
   graph->SetPoint(371,2.500000082,4.605303848);
   graph->SetPoint(372,2.519999918,4.544709116);
   graph->SetPoint(373,2.520000082,4.544708624);
   graph->SetPoint(374,2.539999918,4.48491118);
   graph->SetPoint(375,2.540000082,4.484910695);
   graph->SetPoint(376,2.559999918,4.425900048);
   graph->SetPoint(377,2.560000082,4.425899569);
   graph->SetPoint(378,2.579999918,4.367665367);
   graph->SetPoint(379,2.580000082,4.367664895);
   graph->SetPoint(380,2.599999918,4.31019692);
   graph->SetPoint(381,2.600000082,4.310196454);
   graph->SetPoint(382,2.619999918,4.253484626);
   graph->SetPoint(383,2.620000082,4.253484167);
   graph->SetPoint(384,2.639999918,4.197518536);
   graph->SetPoint(385,2.640000082,4.197518082);
   graph->SetPoint(386,2.659999918,4.142288831);
   graph->SetPoint(387,2.660000082,4.142288383);
   graph->SetPoint(388,2.679999918,4.087785822);
   graph->SetPoint(389,2.680000082,4.087785381);
   graph->SetPoint(390,2.699999918,4.033999948);
   graph->SetPoint(391,2.700000082,4.033999512);
   graph->SetPoint(392,2.719999918,3.980921772);
   graph->SetPoint(393,2.720000082,3.980921342);
   graph->SetPoint(394,2.739999918,3.928541983);
   graph->SetPoint(395,2.740000082,3.928541559);
   graph->SetPoint(396,2.759999918,3.876851392);
   graph->SetPoint(397,2.760000082,3.876850973);
   graph->SetPoint(398,2.779999918,3.82584093);
   graph->SetPoint(399,2.780000082,3.825840517);
   graph->SetPoint(400,2.799999918,3.775501649);
   graph->SetPoint(401,2.800000082,3.775501241);
   graph->SetPoint(402,2.819999918,3.725824717);
   graph->SetPoint(403,2.820000082,3.725824315);
   graph->SetPoint(404,2.839999918,3.67680142);
   graph->SetPoint(405,2.840000082,3.676801022);
   graph->SetPoint(406,2.859999918,3.628423156);
   graph->SetPoint(407,2.860000082,3.628422764);
   graph->SetPoint(408,2.879999918,3.58068144);
   graph->SetPoint(409,2.880000082,3.580681053);
   graph->SetPoint(410,2.899999918,3.533567895);
   graph->SetPoint(411,2.900000082,3.533567513);
   graph->SetPoint(412,2.919999918,3.487074255);
   graph->SetPoint(413,2.920000082,3.487073878);
   graph->SetPoint(414,2.939999918,3.441192366);
   graph->SetPoint(415,2.940000082,3.441191994);
   graph->SetPoint(416,2.959999918,3.395914176);
   graph->SetPoint(417,2.960000082,3.395913809);
   graph->SetPoint(418,2.979999918,3.351231744);
   graph->SetPoint(419,2.980000082,3.351231382);
   graph->SetPoint(420,2.999999918,3.30713723);
   graph->SetPoint(421,3.000000082,3.307136872);
   graph->SetPoint(422,3.019999918,3.263622898);
   graph->SetPoint(423,3.020000082,3.263622546);
   graph->SetPoint(424,3.039999918,3.220681115);
   graph->SetPoint(425,3.040000082,3.220680767);
   graph->SetPoint(426,3.059999918,3.178304348);
   graph->SetPoint(427,3.060000082,3.178304004);
   graph->SetPoint(428,3.079999918,3.136485161);
   graph->SetPoint(429,3.080000082,3.136484822);
   graph->SetPoint(430,3.099999918,3.095216219);
   graph->SetPoint(431,3.100000082,3.095215884);
   graph->SetPoint(432,3.119999918,3.054490281);
   graph->SetPoint(433,3.120000082,3.054489951);
   graph->SetPoint(434,3.139999918,3.014300203);
   graph->SetPoint(435,3.140000082,3.014299877);
   graph->SetPoint(436,3.159999918,2.974638934);
   graph->SetPoint(437,3.160000082,2.974638613);
   graph->SetPoint(438,3.179999918,2.935499517);
   graph->SetPoint(439,3.180000082,2.9354992);
   graph->SetPoint(440,3.199999918,2.896875084);
   graph->SetPoint(441,3.200000082,2.896874771);
   graph->SetPoint(442,3.219999918,2.85875886);
   graph->SetPoint(443,3.220000082,2.858758551);
   graph->SetPoint(444,3.239999918,2.821144158);
   graph->SetPoint(445,3.240000082,2.821143853);
   graph->SetPoint(446,3.259999918,2.78402438);
   graph->SetPoint(447,3.260000082,2.784024079);
   graph->SetPoint(448,3.279999918,2.747393012);
   graph->SetPoint(449,3.280000082,2.747392715);
   graph->SetPoint(450,3.299999918,2.711243629);
   graph->SetPoint(451,3.300000082,2.711243336);
   graph->SetPoint(452,3.319999918,2.675569889);
   graph->SetPoint(453,3.320000082,2.675569599);
   graph->SetPoint(454,3.339999918,2.640365533);
   graph->SetPoint(455,3.340000082,2.640365248);
   graph->SetPoint(456,3.359999918,2.605624386);
   graph->SetPoint(457,3.360000082,2.605624104);
   graph->SetPoint(458,3.379999918,2.571340352);
   graph->SetPoint(459,3.380000082,2.571340074);
   graph->SetPoint(460,3.399999918,2.537507418);
   graph->SetPoint(461,3.400000082,2.537507144);
   graph->SetPoint(462,3.419999918,2.504119647);
   graph->SetPoint(463,3.420000082,2.504119377);
   graph->SetPoint(464,3.439999918,2.471171183);
   graph->SetPoint(465,3.440000082,2.471170916);
   graph->SetPoint(466,3.459999918,2.438656245);
   graph->SetPoint(467,3.460000082,2.438655981);
   graph->SetPoint(468,3.479999918,2.406569129);
   graph->SetPoint(469,3.480000082,2.406568869);
   graph->SetPoint(470,3.499999918,2.374904205);
   graph->SetPoint(471,3.500000082,2.374903949);
   graph->SetPoint(472,3.519999918,2.34365592);
   graph->SetPoint(473,3.520000082,2.343655666);
   graph->SetPoint(474,3.539999918,2.31281879);
   graph->SetPoint(475,3.540000082,2.31281854);
   graph->SetPoint(476,3.559999918,2.282387405);
   graph->SetPoint(477,3.560000082,2.282387159);
   graph->SetPoint(478,3.579999918,2.252356428);
   graph->SetPoint(479,3.580000082,2.252356185);
   graph->SetPoint(480,3.599999918,2.22272059);
   graph->SetPoint(481,3.600000082,2.22272035);
   graph->SetPoint(482,3.619999918,2.193474691);
   graph->SetPoint(483,3.620000082,2.193474454);
   graph->SetPoint(484,3.639999918,2.164613601);
   graph->SetPoint(485,3.640000082,2.164613367);
   graph->SetPoint(486,3.659999918,2.136132257);
   graph->SetPoint(487,3.660000082,2.136132026);
   graph->SetPoint(488,3.679999918,2.108025662);
   graph->SetPoint(489,3.680000082,2.108025434);
   graph->SetPoint(490,3.699999918,2.080288885);
   graph->SetPoint(491,3.700000082,2.08028866);
   graph->SetPoint(492,3.719999918,2.05291706);
   graph->SetPoint(493,3.720000082,2.052916838);
   graph->SetPoint(494,3.739999918,2.025905386);
   graph->SetPoint(495,3.740000082,2.025905167);
   graph->SetPoint(496,3.759999918,1.999249123);
   graph->SetPoint(497,3.760000082,1.999248907);
   graph->SetPoint(498,3.779999918,1.972943596);
   graph->SetPoint(499,3.780000082,1.972943382);
   graph->SetPoint(500,3.799999918,1.946984189);
   graph->SetPoint(501,3.800000082,1.946983978);
   graph->SetPoint(502,3.819999918,1.921366348);
   graph->SetPoint(503,3.820000082,1.92136614);
   graph->SetPoint(504,3.839999918,1.896085579);
   graph->SetPoint(505,3.840000082,1.896085374);
   graph->SetPoint(506,3.859999918,1.871137446);
   graph->SetPoint(507,3.860000082,1.871137244);
   graph->SetPoint(508,3.879999918,1.846517574);
   graph->SetPoint(509,3.880000082,1.846517375);
   graph->SetPoint(510,3.899999918,1.822221643);
   graph->SetPoint(511,3.900000082,1.822221446);
   graph->SetPoint(512,3.919999918,1.798245391);
   graph->SetPoint(513,3.920000082,1.798245197);
   graph->SetPoint(514,3.939999918,1.774584611);
   graph->SetPoint(515,3.940000082,1.774584419);
   graph->SetPoint(516,3.959999918,1.751235153);
   graph->SetPoint(517,3.960000082,1.751234963);
   graph->SetPoint(518,3.979999918,1.72819292);
   graph->SetPoint(519,3.980000082,1.728192733);
   graph->SetPoint(520,3.999999918,1.705453869);
   graph->SetPoint(521,4.000000082,1.705453685);
   graph->SetPoint(522,4.019999918,1.683014013);
   graph->SetPoint(523,4.020000082,1.683013831);
   graph->SetPoint(524,4.039999918,1.660869413);
   graph->SetPoint(525,4.040000082,1.660869234);
   graph->SetPoint(526,4.059999918,1.639016186);
   graph->SetPoint(527,4.060000082,1.639016008);
   graph->SetPoint(528,4.079999918,1.617450496);
   graph->SetPoint(529,4.080000082,1.617450321);
   graph->SetPoint(530,4.099999918,1.596168562);
   graph->SetPoint(531,4.100000082,1.596168389);
   graph->SetPoint(532,4.119999918,1.575166649);
   graph->SetPoint(533,4.120000082,1.575166479);
   graph->SetPoint(534,4.139999918,1.554441073);
   graph->SetPoint(535,4.140000082,1.554440905);
   graph->SetPoint(536,4.159999918,1.533988198);
   graph->SetPoint(537,4.160000082,1.533988032);
   graph->SetPoint(538,4.179999918,1.513804436);
   graph->SetPoint(539,4.180000082,1.513804272);
   graph->SetPoint(540,4.199999918,1.493886246);
   graph->SetPoint(541,4.200000082,1.493886084);
   graph->SetPoint(542,4.219999918,1.474230133);
   graph->SetPoint(543,4.220000082,1.474229974);
   graph->SetPoint(544,4.239999918,1.45483265);
   graph->SetPoint(545,4.240000082,1.454832493);
   graph->SetPoint(546,4.259999918,1.435690393);
   graph->SetPoint(547,4.260000082,1.435690238);
   graph->SetPoint(548,4.279999918,1.416800005);
   graph->SetPoint(549,4.280000082,1.416799851);
   graph->SetPoint(550,4.299999918,1.39815817);
   graph->SetPoint(551,4.300000082,1.398158019);
   graph->SetPoint(552,4.319999918,1.379761619);
   graph->SetPoint(553,4.320000082,1.37976147);
   graph->SetPoint(554,4.339999918,1.361607125);
   graph->SetPoint(555,4.340000082,1.361606977);
   graph->SetPoint(556,4.359999918,1.343691502);
   graph->SetPoint(557,4.360000082,1.343691356);
   graph->SetPoint(558,4.379999918,1.326011607);
   graph->SetPoint(559,4.380000082,1.326011464);
   graph->SetPoint(560,4.399999918,1.308564339);
   graph->SetPoint(561,4.400000082,1.308564198);
   graph->SetPoint(562,4.419999918,1.291346638);
   graph->SetPoint(563,4.420000082,1.291346498);
   graph->SetPoint(564,4.439999918,1.274355481);
   graph->SetPoint(565,4.440000082,1.274355343);
   graph->SetPoint(566,4.459999918,1.257587889);
   graph->SetPoint(567,4.460000082,1.257587753);
   graph->SetPoint(568,4.479999918,1.241040921);
   graph->SetPoint(569,4.480000082,1.241040787);
   graph->SetPoint(570,4.499999918,1.224711672);
   graph->SetPoint(571,4.500000082,1.22471154);
   graph->SetPoint(572,4.519999918,1.208597279);
   graph->SetPoint(573,4.520000082,1.208597148);
   graph->SetPoint(574,4.539999918,1.192694914);
   graph->SetPoint(575,4.540000082,1.192694785);
   graph->SetPoint(576,4.559999918,1.177001788);
   graph->SetPoint(577,4.560000082,1.177001661);
   graph->SetPoint(578,4.579999918,1.161515147);
   graph->SetPoint(579,4.580000082,1.161515021);
   graph->SetPoint(580,4.599999918,1.146232275);
   graph->SetPoint(581,4.600000082,1.146232151);
   graph->SetPoint(582,4.619999918,1.13115049);
   graph->SetPoint(583,4.620000082,1.131150368);
   graph->SetPoint(584,4.639999918,1.116267147);
   graph->SetPoint(585,4.640000082,1.116267027);
   graph->SetPoint(586,4.659999918,1.101579635);
   graph->SetPoint(587,4.660000082,1.101579516);
   graph->SetPoint(588,4.679999918,1.087085377);
   graph->SetPoint(589,4.680000082,1.087085259);
   graph->SetPoint(590,4.699999918,1.072781829);
   graph->SetPoint(591,4.700000082,1.072781714);
   graph->SetPoint(592,4.719999918,1.058666484);
   graph->SetPoint(593,4.720000082,1.05866637);
   graph->SetPoint(594,4.739999918,1.044736864);
   graph->SetPoint(595,4.740000082,1.044736751);
   graph->SetPoint(596,4.759999918,1.030990526);
   graph->SetPoint(597,4.760000082,1.030990415);
   graph->SetPoint(598,4.779999918,1.017425058);
   graph->SetPoint(599,4.780000082,1.017424948);
   graph->SetPoint(600,4.799999918,1.004038081);
   graph->SetPoint(601,4.800000082,1.004037972);
   graph->SetPoint(602,4.819999918,0.9908272455);
   graph->SetPoint(603,4.820000082,0.9908271384);
   graph->SetPoint(604,4.839999918,0.9777902342);
   graph->SetPoint(605,4.840000082,0.9777901285);
   graph->SetPoint(606,4.859999918,0.9649247601);
   graph->SetPoint(607,4.860000082,0.9649246558);
   graph->SetPoint(608,4.879999918,0.952228566);
   graph->SetPoint(609,4.880000082,0.9522284631);
   graph->SetPoint(610,4.899999918,0.9396994248);
   graph->SetPoint(611,4.900000082,0.9396993232);
   graph->SetPoint(612,4.919999918,0.9273351382);
   graph->SetPoint(613,4.920000082,0.927335038);
   graph->SetPoint(614,4.939999918,0.9151335373);
   graph->SetPoint(615,4.940000082,0.9151334384);
   graph->SetPoint(616,4.959999918,0.9030924814);
   graph->SetPoint(617,4.960000082,0.9030923838);
   graph->SetPoint(618,4.979999918,0.8912098582);
   graph->SetPoint(619,4.980000082,0.8912097618);
   graph->SetPoint(620,4.999999918,0.879483583);
   graph->SetPoint(621,5.000000082,0.8794834879);
   graph->SetPoint(622,5.019999918,0.8679115986);
   graph->SetPoint(623,5.020000082,0.8679115048);
   graph->SetPoint(624,5.039999918,0.856491875);
   graph->SetPoint(625,5.040000082,0.8564917824);
   graph->SetPoint(626,5.059999918,0.8452224087);
   graph->SetPoint(627,5.060000082,0.8452223174);
   graph->SetPoint(628,5.079999918,0.8341012228);
   graph->SetPoint(629,5.080000082,0.8341011326);
   graph->SetPoint(630,5.099999918,0.8231263661);
   graph->SetPoint(631,5.100000082,0.8231262771);
   graph->SetPoint(632,5.119999918,0.8122959133);
   graph->SetPoint(633,5.120000082,0.8122958255);
   graph->SetPoint(634,5.139999918,0.8016079644);
   graph->SetPoint(635,5.140000082,0.8016078777);
   graph->SetPoint(636,5.159999918,0.7910606443);
   graph->SetPoint(637,5.160000082,0.7910605588);
   graph->SetPoint(638,5.179999918,0.7806521028);
   graph->SetPoint(639,5.180000082,0.7806520184);
   graph->SetPoint(640,5.199999918,0.7703805138);
   graph->SetPoint(641,5.200000082,0.7703804305);
   graph->SetPoint(642,5.219999918,0.7602440753);
   graph->SetPoint(643,5.220000082,0.7602439931);
   graph->SetPoint(644,5.239999918,0.7502410091);
   graph->SetPoint(645,5.240000082,0.750240928);
   graph->SetPoint(646,5.259999918,0.7403695602);
   graph->SetPoint(647,5.260000082,0.7403694802);
   graph->SetPoint(648,5.279999918,0.7306279969);
   graph->SetPoint(649,5.280000082,0.730627918);
   graph->SetPoint(650,5.299999918,0.7210146103);
   graph->SetPoint(651,5.300000082,0.7210145323);
   graph->SetPoint(652,5.319999918,0.7115277137);
   graph->SetPoint(653,5.320000082,0.7115276368);
   graph->SetPoint(654,5.339999918,0.7021656429);
   graph->SetPoint(655,5.340000082,0.702165567);
   graph->SetPoint(656,5.359999918,0.6929267555);
   graph->SetPoint(657,5.360000082,0.6929266806);
   graph->SetPoint(658,5.379999918,0.6838094306);
   graph->SetPoint(659,5.380000082,0.6838093567);
   graph->SetPoint(660,5.399999918,0.6748120687);
   graph->SetPoint(661,5.400000082,0.6748119958);
   graph->SetPoint(662,5.419999918,0.6659330915);
   graph->SetPoint(663,5.420000082,0.6659330195);
   graph->SetPoint(664,5.439999918,0.6571709412);
   graph->SetPoint(665,5.440000082,0.6571708702);
   graph->SetPoint(666,5.459999918,0.6485240808);
   graph->SetPoint(667,5.460000082,0.6485240107);
   graph->SetPoint(668,5.479999918,0.6399909931);
   graph->SetPoint(669,5.480000082,0.6399909239);
   graph->SetPoint(670,5.499999918,0.6315701813);
   graph->SetPoint(671,5.500000082,0.631570113);
   graph->SetPoint(672,5.519999918,0.623260168);
   graph->SetPoint(673,5.520000082,0.6232601006);
   graph->SetPoint(674,5.539999918,0.6150594954);
   graph->SetPoint(675,5.540000082,0.6150594289);
   graph->SetPoint(676,5.559999918,0.6069667248);
   graph->SetPoint(677,5.560000082,0.6069666592);
   graph->SetPoint(678,5.579999918,0.5989804365);
   graph->SetPoint(679,5.580000082,0.5989803718);
   graph->SetPoint(680,5.599999918,0.5910992295);
   graph->SetPoint(681,5.600000082,0.5910991656);
   graph->SetPoint(682,5.619999918,0.583321721);
   graph->SetPoint(683,5.620000082,0.5833216579);
   graph->SetPoint(684,5.639999918,0.5756465467);
   graph->SetPoint(685,5.640000082,0.5756464844);
   graph->SetPoint(686,5.659999918,0.56807236);
   graph->SetPoint(687,5.660000082,0.5680722986);
   graph->SetPoint(688,5.679999918,0.5605978322);
   graph->SetPoint(689,5.680000082,0.5605977716);
   graph->SetPoint(690,5.699999918,0.5532216521);
   graph->SetPoint(691,5.700000082,0.5532215923);
   graph->SetPoint(692,5.719999918,0.5459425255);
   graph->SetPoint(693,5.720000082,0.5459424665);
   graph->SetPoint(694,5.739999918,0.5387591756);
   graph->SetPoint(695,5.740000082,0.5387591173);
   graph->SetPoint(696,5.759999918,0.531670342);
   graph->SetPoint(697,5.760000082,0.5316702845);
   graph->SetPoint(698,5.779999918,0.5246747812);
   graph->SetPoint(699,5.780000082,0.5246747245);
   graph->SetPoint(700,5.799999918,0.5177712659);
   graph->SetPoint(701,5.800000082,0.51777121);
   graph->SetPoint(702,5.819999918,0.510958585);
   graph->SetPoint(703,5.820000082,0.5109585298);
   graph->SetPoint(704,5.839999918,0.5042355434);
   graph->SetPoint(705,5.840000082,0.5042354889);
   graph->SetPoint(706,5.859999918,0.4976009616);
   graph->SetPoint(707,5.860000082,0.4976009078);
   graph->SetPoint(708,5.879999918,0.4910536756);
   graph->SetPoint(709,5.880000082,0.4910536225);
   graph->SetPoint(710,5.899999918,0.4845925368);
   graph->SetPoint(711,5.900000082,0.4845924845);
   graph->SetPoint(712,5.919999918,0.4782164118);
   graph->SetPoint(713,5.920000082,0.4782163602);
   graph->SetPoint(714,5.939999918,0.471924182);
   graph->SetPoint(715,5.940000082,0.471924131);
   graph->SetPoint(716,5.959999918,0.4657147435);
   graph->SetPoint(717,5.960000082,0.4657146932);
   graph->SetPoint(718,5.979999918,0.4595870069);
   graph->SetPoint(719,5.980000082,0.4595869572);
   graph->SetPoint(720,5.999999918,0.4535398973);
   graph->SetPoint(721,6.000000082,0.4535398483);
   graph->SetPoint(722,6.019999918,0.4475723537);
   graph->SetPoint(723,6.020000082,0.4475723053);
   graph->SetPoint(724,6.039999918,0.4416833293);
   graph->SetPoint(725,6.040000082,0.4416832816);
   graph->SetPoint(726,6.059999918,0.435871791);
   graph->SetPoint(727,6.060000082,0.4358717439);
   graph->SetPoint(728,6.079999918,0.4301367191);
   graph->SetPoint(729,6.080000082,0.4301366726);
   graph->SetPoint(730,6.099999918,0.4244771076);
   graph->SetPoint(731,6.100000082,0.4244770618);
   graph->SetPoint(732,6.119999918,0.4188919637);
   graph->SetPoint(733,6.120000082,0.4188919184);
   graph->SetPoint(734,6.139999918,0.4133803073);
   graph->SetPoint(735,6.140000082,0.4133802627);
   graph->SetPoint(736,6.159999918,0.4079411718);
   graph->SetPoint(737,6.160000082,0.4079411277);
   graph->SetPoint(738,6.179999918,0.4025736027);
   graph->SetPoint(739,6.180000082,0.4025735592);
   graph->SetPoint(740,6.199999918,0.3972766586);
   graph->SetPoint(741,6.200000082,0.3972766156);
   graph->SetPoint(742,6.219999918,0.39204941);
   graph->SetPoint(743,6.220000082,0.3920493676);
   graph->SetPoint(744,6.239999918,0.3868909401);
   graph->SetPoint(745,6.240000082,0.3868908982);
   graph->SetPoint(746,6.259999918,0.3818003437);
   graph->SetPoint(747,6.260000082,0.3818003025);
   graph->SetPoint(748,6.279999918,0.376776728);
   graph->SetPoint(749,6.280000082,0.3767766872);
   graph->SetPoint(750,6.299999918,0.3718192114);
   graph->SetPoint(751,6.300000082,0.3718191712);
   graph->SetPoint(752,6.319999918,0.3669269244);
   graph->SetPoint(753,6.320000082,0.3669268848);
   graph->SetPoint(754,6.339999918,0.3620990087);
   graph->SetPoint(755,6.340000082,0.3620989696);
   graph->SetPoint(756,6.359999918,0.3573346173);
   graph->SetPoint(757,6.360000082,0.3573345786);
   graph->SetPoint(758,6.379999918,0.3526329143);
   graph->SetPoint(759,6.380000082,0.3526328761);
   graph->SetPoint(760,6.399999918,0.3479930749);
   graph->SetPoint(761,6.400000082,0.3479930373);
   graph->SetPoint(762,6.419999918,0.3434142851);
   graph->SetPoint(763,6.420000082,0.343414248);
   graph->SetPoint(764,6.439999918,0.3388957417);
   graph->SetPoint(765,6.440000082,0.3388957051);
   graph->SetPoint(766,6.459999918,0.334436652);
   graph->SetPoint(767,6.460000082,0.3344366158);
   graph->SetPoint(768,6.479999918,0.3300362336);
   graph->SetPoint(769,6.480000082,0.330036198);
   graph->SetPoint(770,6.499999918,0.3256937147);
   graph->SetPoint(771,6.500000082,0.3256936795);
   graph->SetPoint(772,6.519999918,0.3214083333);
   graph->SetPoint(773,6.520000082,0.3214082986);
   graph->SetPoint(774,6.539999918,0.3171793377);
   graph->SetPoint(775,6.540000082,0.3171793034);
   graph->SetPoint(776,6.559999918,0.313005986);
   graph->SetPoint(777,6.560000082,0.3130059521);
   graph->SetPoint(778,6.579999918,0.308887546);
   graph->SetPoint(779,6.580000082,0.3088875126);
   graph->SetPoint(780,6.599999918,0.3048232952);
   graph->SetPoint(781,6.600000082,0.3048232622);
   graph->SetPoint(782,6.619999918,0.3008125206);
   graph->SetPoint(783,6.620000082,0.3008124881);
   graph->SetPoint(784,6.639999918,0.2968545186);
   graph->SetPoint(785,6.640000082,0.2968544865);
   graph->SetPoint(786,6.659999918,0.2929485948);
   graph->SetPoint(787,6.660000082,0.2929485632);
   graph->SetPoint(788,6.679999918,0.289094064);
   graph->SetPoint(789,6.680000082,0.2890940328);
   graph->SetPoint(790,6.699999918,0.28529025);
   graph->SetPoint(791,6.700000082,0.2852902192);
   graph->SetPoint(792,6.719999918,0.2815364854);
   graph->SetPoint(793,6.720000082,0.281536455);
   graph->SetPoint(794,6.739999918,0.2778321118);
   graph->SetPoint(795,6.740000082,0.2778320818);
   graph->SetPoint(796,6.759999918,0.2741764792);
   graph->SetPoint(797,6.760000082,0.2741764496);
   graph->SetPoint(798,6.779999918,0.2705689463);
   graph->SetPoint(799,6.780000082,0.2705689171);
   graph->SetPoint(800,6.799999918,0.2670088803);
   graph->SetPoint(801,6.800000082,0.2670088515);
   graph->SetPoint(802,6.819999918,0.2634956566);
   graph->SetPoint(803,6.820000082,0.2634956281);
   graph->SetPoint(804,6.839999918,0.2600286589);
   graph->SetPoint(805,6.840000082,0.2600286307);
   graph->SetPoint(806,6.859999918,0.2566072788);
   graph->SetPoint(807,6.860000082,0.2566072511);
   graph->SetPoint(808,6.879999918,0.2532309163);
   graph->SetPoint(809,6.880000082,0.2532308889);
   graph->SetPoint(810,6.899999918,0.2498989789);
   graph->SetPoint(811,6.900000082,0.2498989519);
   graph->SetPoint(812,6.919999918,0.2466108822);
   graph->SetPoint(813,6.920000082,0.2466108556);
   graph->SetPoint(814,6.939999918,0.2433660493);
   graph->SetPoint(815,6.940000082,0.243366023);
   graph->SetPoint(816,6.959999918,0.240163911);
   graph->SetPoint(817,6.960000082,0.240163885);
   graph->SetPoint(818,6.979999918,0.2370039054);
   graph->SetPoint(819,6.980000082,0.2370038798);
   graph->SetPoint(820,6.999999918,0.2338854783);
   graph->SetPoint(821,7.000000082,0.233885453);
   graph->SetPoint(822,7.019999918,0.2308080824);
   graph->SetPoint(823,7.020000082,0.2308080575);
   graph->SetPoint(824,7.039999918,0.2277711781);
   graph->SetPoint(825,7.040000082,0.2277711535);
   graph->SetPoint(826,7.059999918,0.2247742324);
   graph->SetPoint(827,7.060000082,0.2247742081);
   graph->SetPoint(828,7.079999918,0.2218167197);
   graph->SetPoint(829,7.080000082,0.2218166957);
   graph->SetPoint(830,7,0.2218166957);
   graph->SetPoint(831,7.009791922,0.2218166957);
   graph->SetPoint(832,7.009791922,0);
   
   TH1F *Graph_bdecay_x20 = new TH1F("Graph_bdecay_x20","Projection of model2",833,-1.896,7.896);
   Graph_bdecay_x20->SetMinimum(0.02478163);
   Graph_bdecay_x20->SetMaximum(24.78163);
   Graph_bdecay_x20->SetDirectory(0);
   Graph_bdecay_x20->SetStats(0);
   Graph_bdecay_x20->SetLineWidth(2);
   Graph_bdecay_x20->SetMarkerStyle(20);
   Graph_bdecay_x20->GetXaxis()->SetNdivisions(505);
   Graph_bdecay_x20->GetXaxis()->SetLabelFont(132);
   Graph_bdecay_x20->GetXaxis()->SetLabelOffset(0.01);
   Graph_bdecay_x20->GetXaxis()->SetLabelSize(0.06);
   Graph_bdecay_x20->GetXaxis()->SetTitleSize(0.072);
   Graph_bdecay_x20->GetXaxis()->SetTitleOffset(0.95);
   Graph_bdecay_x20->GetXaxis()->SetTitleFont(132);
   Graph_bdecay_x20->GetYaxis()->SetNdivisions(505);
   Graph_bdecay_x20->GetYaxis()->SetLabelFont(132);
   Graph_bdecay_x20->GetYaxis()->SetLabelOffset(0.01);
   Graph_bdecay_x20->GetYaxis()->SetLabelSize(0.06);
   Graph_bdecay_x20->GetYaxis()->SetTitleSize(0.072);
   Graph_bdecay_x20->GetYaxis()->SetTitleOffset(0.95);
   Graph_bdecay_x20->GetYaxis()->SetTitleFont(132);
   Graph_bdecay_x20->GetZaxis()->SetLabelFont(132);
   Graph_bdecay_x20->GetZaxis()->SetLabelSize(0.06);
   Graph_bdecay_x20->GetZaxis()->SetTitleSize(0.072);
   Graph_bdecay_x20->GetZaxis()->SetTitleOffset(1.2);
   Graph_bdecay_x20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bdecay_x20);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(201);
   grae->SetName("h_fithist_2");
   grae->SetTitle("Histogram of fithist_2_plot__x_tz");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,-9.950249,0);
   grae->SetPointError(0,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(1,-9.850746,0);
   grae->SetPointError(1,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(2,-9.751244,0);
   grae->SetPointError(2,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(3,-9.651741,0);
   grae->SetPointError(3,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(4,-9.552239,0);
   grae->SetPointError(4,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(5,-9.452736,0);
   grae->SetPointError(5,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(6,-9.353234,0);
   grae->SetPointError(6,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(7,-9.253731,0);
   grae->SetPointError(7,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(8,-9.154229,0);
   grae->SetPointError(8,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(9,-9.054726,0);
   grae->SetPointError(9,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(10,-8.955224,0);
   grae->SetPointError(10,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(11,-8.855721,0);
   grae->SetPointError(11,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(12,-8.756219,0);
   grae->SetPointError(12,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(13,-8.656716,0);
   grae->SetPointError(13,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(14,-8.557214,0);
   grae->SetPointError(14,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(15,-8.457711,0);
   grae->SetPointError(15,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(16,-8.358209,0);
   grae->SetPointError(16,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(17,-8.258706,0);
   grae->SetPointError(17,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(18,-8.159204,0);
   grae->SetPointError(18,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(19,-8.059701,0);
   grae->SetPointError(19,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(20,-7.960199,0);
   grae->SetPointError(20,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(21,-7.860697,0);
   grae->SetPointError(21,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(22,-7.761194,0);
   grae->SetPointError(22,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(23,-7.661692,0);
   grae->SetPointError(23,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(24,-7.562189,0);
   grae->SetPointError(24,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(25,-7.462687,0);
   grae->SetPointError(25,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(26,-7.363184,0);
   grae->SetPointError(26,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(27,-7.263682,0);
   grae->SetPointError(27,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(28,-7.164179,0);
   grae->SetPointError(28,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(29,-7.064677,0);
   grae->SetPointError(29,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(30,-6.965174,0);
   grae->SetPointError(30,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(31,-6.865672,0);
   grae->SetPointError(31,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(32,-6.766169,0);
   grae->SetPointError(32,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(33,-6.666667,0);
   grae->SetPointError(33,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(34,-6.567164,0);
   grae->SetPointError(34,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(35,-6.467662,0);
   grae->SetPointError(35,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(36,-6.368159,0);
   grae->SetPointError(36,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(37,-6.268657,0);
   grae->SetPointError(37,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(38,-6.169154,0);
   grae->SetPointError(38,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(39,-6.069652,0);
   grae->SetPointError(39,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(40,-5.970149,0);
   grae->SetPointError(40,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(41,-5.870647,0);
   grae->SetPointError(41,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(42,-5.771144,0);
   grae->SetPointError(42,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(43,-5.671642,0);
   grae->SetPointError(43,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(44,-5.572139,0);
   grae->SetPointError(44,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(45,-5.472637,0);
   grae->SetPointError(45,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(46,-5.373134,0);
   grae->SetPointError(46,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(47,-5.273632,0);
   grae->SetPointError(47,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(48,-5.174129,0);
   grae->SetPointError(48,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(49,-5.074627,0);
   grae->SetPointError(49,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(50,-4.975124,0);
   grae->SetPointError(50,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(51,-4.875622,0);
   grae->SetPointError(51,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(52,-4.776119,0);
   grae->SetPointError(52,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(53,-4.676617,0);
   grae->SetPointError(53,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(54,-4.577114,0);
   grae->SetPointError(54,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(55,-4.477612,0);
   grae->SetPointError(55,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(56,-4.378109,0);
   grae->SetPointError(56,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(57,-4.278607,0);
   grae->SetPointError(57,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(58,-4.179104,0);
   grae->SetPointError(58,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(59,-4.079602,0);
   grae->SetPointError(59,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(60,-3.9801,0);
   grae->SetPointError(60,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(61,-3.880597,0);
   grae->SetPointError(61,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(62,-3.781095,0);
   grae->SetPointError(62,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(63,-3.681592,0);
   grae->SetPointError(63,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(64,-3.58209,0);
   grae->SetPointError(64,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(65,-3.482587,0);
   grae->SetPointError(65,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(66,-3.383085,0);
   grae->SetPointError(66,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(67,-3.283582,0);
   grae->SetPointError(67,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(68,-3.18408,0);
   grae->SetPointError(68,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(69,-3.084577,0);
   grae->SetPointError(69,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(70,-2.985075,0);
   grae->SetPointError(70,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(71,-2.885572,0);
   grae->SetPointError(71,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(72,-2.78607,0);
   grae->SetPointError(72,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(73,-2.686567,0);
   grae->SetPointError(73,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(74,-2.587065,0);
   grae->SetPointError(74,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(75,-2.487562,0);
   grae->SetPointError(75,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(76,-2.38806,0);
   grae->SetPointError(76,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(77,-2.288557,0);
   grae->SetPointError(77,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(78,-2.189055,0);
   grae->SetPointError(78,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(79,-2.089552,0);
   grae->SetPointError(79,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(80,-1.99005,0);
   grae->SetPointError(80,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(81,-1.890547,0);
   grae->SetPointError(81,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(82,-1.791045,0);
   grae->SetPointError(82,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(83,-1.691542,0);
   grae->SetPointError(83,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(84,-1.59204,0);
   grae->SetPointError(84,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(85,-1.492537,0);
   grae->SetPointError(85,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(86,-1.393035,0);
   grae->SetPointError(86,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(87,-1.293532,0);
   grae->SetPointError(87,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(88,-1.19403,0);
   grae->SetPointError(88,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(89,-1.094527,0);
   grae->SetPointError(89,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(90,-0.9950249,0);
   grae->SetPointError(90,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(91,-0.8955224,0);
   grae->SetPointError(91,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(92,-0.7960199,0);
   grae->SetPointError(92,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(93,-0.6965174,0);
   grae->SetPointError(93,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(94,-0.5970149,0);
   grae->SetPointError(94,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(95,-0.4975124,0);
   grae->SetPointError(95,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(96,-0.39801,1);
   grae->SetPointError(96,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(97,-0.2985075,4);
   grae->SetPointError(97,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(98,-0.199005,60);
   grae->SetPointError(98,0.04975124,0.04975124,7.724317,8.789023);
   grae->SetPoint(99,-0.09950249,3711);
   grae->SetPointError(99,0.04975124,0.04975124,60.42003,61.42003);
   grae->SetPoint(100,8.951173e-16,24885);
   grae->SetPointError(100,0.04975124,0.04975124,157.2506,158.2506);
   grae->SetPoint(101,0.09950249,5076);
   grae->SetPointError(101,0.04975124,0.04975124,70.74781,71.74781);
   grae->SetPoint(102,0.199005,1277);
   grae->SetPointError(102,0.04975124,0.04975124,35.23863,36.23863);
   grae->SetPoint(103,0.2985075,833);
   grae->SetPointError(103,0.04975124,0.04975124,28.36607,29.36607);
   grae->SetPoint(104,0.39801,519);
   grae->SetPointError(104,0.04975124,0.04975124,22.28706,23.28706);
   grae->SetPoint(105,0.4975124,407);
   grae->SetPointError(105,0.04975124,0.04975124,19.68044,20.68044);
   grae->SetPoint(106,0.5970149,311);
   grae->SetPointError(106,0.04975124,0.04975124,17.14228,18.14228);
   grae->SetPoint(107,0.6965174,248);
   grae->SetPointError(107,0.04975124,0.04975124,15.25595,16.25595);
   grae->SetPoint(108,0.7960199,201);
   grae->SetPointError(108,0.04975124,0.04975124,13.68626,14.68626);
   grae->SetPoint(109,0.8955224,171);
   grae->SetPointError(109,0.04975124,0.04975124,12.58625,13.58625);
   grae->SetPoint(110,0.9950249,170);
   grae->SetPointError(110,0.04975124,0.04975124,12.54799,13.54799);
   grae->SetPoint(111,1.094527,133);
   grae->SetPointError(111,0.04975124,0.04975124,11.0434,12.0434);
   grae->SetPoint(112,1.19403,125);
   grae->SetPointError(112,0.04975124,0.04975124,10.69151,11.69151);
   grae->SetPoint(113,1.293532,137);
   grae->SetPointError(113,0.04975124,0.04975124,11.21537,12.21537);
   grae->SetPoint(114,1.393035,113);
   grae->SetPointError(114,0.04975124,0.04975124,10.1419,11.1419);
   grae->SetPoint(115,1.492537,110);
   grae->SetPointError(115,0.04975124,0.04975124,10,11);
   grae->SetPoint(116,1.59204,94);
   grae->SetPointError(116,0.04975124,0.04975124,9.678086,10.72977);
   grae->SetPoint(117,1.691542,107);
   grae->SetPointError(117,0.04975124,0.04975124,9.856158,10.85616);
   grae->SetPoint(118,1.791045,98);
   grae->SetPointError(118,0.04975124,0.04975124,9.882579,10.93319);
   grae->SetPoint(119,1.890547,98);
   grae->SetPointError(119,0.04975124,0.04975124,9.882579,10.93319);
   grae->SetPoint(120,1.99005,79);
   grae->SetPointError(120,0.04975124,0.04975124,8.869343,9.925725);
   grae->SetPoint(121,2.089552,61);
   grae->SetPointError(121,0.04975124,0.04975124,7.788779,8.852952);
   grae->SetPoint(122,2.189055,66);
   grae->SetPointError(122,0.04975124,0.04975124,8.103403,9.165094);
   grae->SetPoint(123,2.288557,65);
   grae->SetPointError(123,0.04975124,0.04975124,8.041463,9.103628);
   grae->SetPoint(124,2.38806,46);
   grae->SetPointError(124,0.04975124,0.04975124,6.757581,7.831489);
   grae->SetPoint(125,2.487562,54);
   grae->SetPointError(125,0.04975124,0.04975124,7.32564,8.39385);
   grae->SetPoint(126,2.587065,45);
   grae->SetPointError(126,0.04975124,0.04975124,6.683179,7.757905);
   grae->SetPoint(127,2.686567,60);
   grae->SetPointError(127,0.04975124,0.04975124,7.724317,8.789023);
   grae->SetPoint(128,2.78607,46);
   grae->SetPointError(128,0.04975124,0.04975124,6.757581,7.831489);
   grae->SetPoint(129,2.885572,37);
   grae->SetPointError(129,0.04975124,0.04975124,6.055143,7.137555);
   grae->SetPoint(130,2.985075,32);
   grae->SetPointError(130,0.04975124,0.04975124,5.627135,6.715753);
   grae->SetPoint(131,3.084577,30);
   grae->SetPointError(131,0.04975124,0.04975124,5.446522,6.538046);
   grae->SetPoint(132,3.18408,29);
   grae->SetPointError(132,0.04975124,0.04975124,5.353932,6.44702);
   grae->SetPoint(133,3.283582,27);
   grae->SetPointError(133,0.04975124,0.04975124,5.163771,6.260244);
   grae->SetPoint(134,3.383085,19);
   grae->SetPointError(134,0.04975124,0.04975124,4.320219,5.435196);
   grae->SetPoint(135,3.482587,24);
   grae->SetPointError(135,0.04975124,0.04975124,4.864612,5.966932);
   grae->SetPoint(136,3.58209,19);
   grae->SetPointError(136,0.04975124,0.04975124,4.320219,5.435196);
   grae->SetPoint(137,3.681592,24);
   grae->SetPointError(137,0.04975124,0.04975124,4.864612,5.966932);
   grae->SetPoint(138,3.781095,28);
   grae->SetPointError(138,0.04975124,0.04975124,5.259711,6.354446);
   grae->SetPoint(139,3.880597,21);
   grae->SetPointError(139,0.04975124,0.04975124,4.545807,5.655182);
   grae->SetPoint(140,3.9801,9);
   grae->SetPointError(140,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(141,4.079602,12);
   grae->SetPointError(141,0.04975124,0.04975124,3.415266,4.559819);
   grae->SetPoint(142,4.179104,29);
   grae->SetPointError(142,0.04975124,0.04975124,5.353932,6.44702);
   grae->SetPoint(143,4.278607,10);
   grae->SetPointError(143,0.04975124,0.04975124,3.108694,4.26695);
   grae->SetPoint(144,4.378109,20);
   grae->SetPointError(144,0.04975124,0.04975124,4.434448,5.546519);
   grae->SetPoint(145,4.477612,16);
   grae->SetPointError(145,0.04975124,0.04975124,3.957801,5.083066);
   grae->SetPoint(146,4.577114,13);
   grae->SetPointError(146,0.04975124,0.04975124,3.558662,4.697573);
   grae->SetPoint(147,4.676617,5);
   grae->SetPointError(147,0.04975124,0.04975124,2.159691,3.382473);
   grae->SetPoint(148,4.776119,8);
   grae->SetPointError(148,0.04975124,0.04975124,2.768386,3.945142);
   grae->SetPoint(149,4.875622,10);
   grae->SetPointError(149,0.04975124,0.04975124,3.108694,4.26695);
   grae->SetPoint(150,4.975124,9);
   grae->SetPointError(150,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(151,5.074627,9);
   grae->SetPointError(151,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(152,5.174129,7);
   grae->SetPointError(152,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(153,5.273632,8);
   grae->SetPointError(153,0.04975124,0.04975124,2.768386,3.945142);
   grae->SetPoint(154,5.373134,10);
   grae->SetPointError(154,0.04975124,0.04975124,3.108694,4.26695);
   grae->SetPoint(155,5.472637,5);
   grae->SetPointError(155,0.04975124,0.04975124,2.159691,3.382473);
   grae->SetPoint(156,5.572139,4);
   grae->SetPointError(156,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(157,5.671642,1);
   grae->SetPointError(157,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(158,5.771144,7);
   grae->SetPointError(158,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(159,5.870647,3);
   grae->SetPointError(159,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(160,5.970149,2);
   grae->SetPointError(160,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(161,6.069652,7);
   grae->SetPointError(161,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(162,6.169154,1);
   grae->SetPointError(162,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(163,6.268657,7);
   grae->SetPointError(163,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(164,6.368159,4);
   grae->SetPointError(164,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(165,6.467662,3);
   grae->SetPointError(165,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(166,6.567164,4);
   grae->SetPointError(166,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(167,6.666667,3);
   grae->SetPointError(167,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(168,6.766169,2);
   grae->SetPointError(168,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(169,6.865672,3);
   grae->SetPointError(169,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(170,6.965174,4);
   grae->SetPointError(170,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(171,7.064677,1);
   grae->SetPointError(171,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(172,7.164179,0);
   grae->SetPointError(172,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(173,7.263682,3);
   grae->SetPointError(173,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(174,7.363184,1);
   grae->SetPointError(174,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(175,7.462687,2);
   grae->SetPointError(175,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(176,7.562189,0);
   grae->SetPointError(176,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(177,7.661692,1);
   grae->SetPointError(177,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(178,7.761194,0);
   grae->SetPointError(178,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(179,7.860697,0);
   grae->SetPointError(179,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(180,7.960199,0);
   grae->SetPointError(180,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(181,8.059701,1);
   grae->SetPointError(181,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(182,8.159204,0);
   grae->SetPointError(182,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(183,8.258706,0);
   grae->SetPointError(183,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(184,8.358209,1);
   grae->SetPointError(184,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(185,8.457711,0);
   grae->SetPointError(185,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(186,8.557214,2);
   grae->SetPointError(186,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(187,8.656716,1);
   grae->SetPointError(187,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(188,8.756219,1);
   grae->SetPointError(188,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(189,8.855721,1);
   grae->SetPointError(189,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(190,8.955224,0);
   grae->SetPointError(190,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(191,9.054726,1);
   grae->SetPointError(191,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(192,9.154229,0);
   grae->SetPointError(192,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(193,9.253731,0);
   grae->SetPointError(193,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(194,9.353234,0);
   grae->SetPointError(194,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(195,9.452736,0);
   grae->SetPointError(195,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(196,9.552239,0);
   grae->SetPointError(196,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(197,9.651741,0);
   grae->SetPointError(197,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(198,9.751244,1);
   grae->SetPointError(198,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(199,9.850746,2);
   grae->SetPointError(199,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(200,9.950249,0);
   grae->SetPointError(200,0.04975124,0.04975124,0,1.147874);
   
   TH1F *Graph_h_fithist_28 = new TH1F("Graph_h_fithist_28","Histogram of fithist_2_plot__x_tz",201,-12,12);
   Graph_h_fithist_28->SetMinimum(27.54758);
   Graph_h_fithist_28->SetMaximum(27547.58);
   Graph_h_fithist_28->SetDirectory(0);
   Graph_h_fithist_28->SetStats(0);
   Graph_h_fithist_28->SetLineWidth(2);
   Graph_h_fithist_28->SetMarkerStyle(20);
   Graph_h_fithist_28->GetXaxis()->SetNdivisions(505);
   Graph_h_fithist_28->GetXaxis()->SetLabelFont(132);
   Graph_h_fithist_28->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_28->GetXaxis()->SetLabelSize(0.06);
   Graph_h_fithist_28->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fithist_28->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_28->GetXaxis()->SetTitleFont(132);
   Graph_h_fithist_28->GetYaxis()->SetNdivisions(505);
   Graph_h_fithist_28->GetYaxis()->SetLabelFont(132);
   Graph_h_fithist_28->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_28->GetYaxis()->SetLabelSize(0.06);
   Graph_h_fithist_28->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fithist_28->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_28->GetYaxis()->SetTitleFont(132);
   Graph_h_fithist_28->GetZaxis()->SetLabelFont(132);
   Graph_h_fithist_28->GetZaxis()->SetLabelSize(0.06);
   Graph_h_fithist_28->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fithist_28->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fithist_28->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fithist_28);
   
   grae->Draw("p");
   
   TH1D *frame_334c660__8 = new TH1D("frame_334c660__8","",201,-1,7);
   frame_334c660__8->SetBinContent(1,40035.87);
   frame_334c660__8->SetMinimum(1);
   frame_334c660__8->SetMaximum(40035.87);
   frame_334c660__8->SetEntries(2);
   frame_334c660__8->SetDirectory(0);
   frame_334c660__8->SetStats(0);
   frame_334c660__8->SetLineWidth(2);
   frame_334c660__8->SetMarkerStyle(20);
   frame_334c660__8->GetXaxis()->SetTitle("#it{t_{z}} [ps]");
   frame_334c660__8->GetXaxis()->SetNdivisions(505);
   frame_334c660__8->GetXaxis()->SetLabelFont(132);
   frame_334c660__8->GetXaxis()->SetLabelOffset(0.01);
   frame_334c660__8->GetXaxis()->SetLabelSize(0.06);
   frame_334c660__8->GetXaxis()->SetTitleSize(0.072);
   frame_334c660__8->GetXaxis()->SetTitleOffset(0.95);
   frame_334c660__8->GetXaxis()->SetTitleFont(132);
   frame_334c660__8->GetYaxis()->SetTitle("Candidates / (0.1 ps)");
   frame_334c660__8->GetYaxis()->SetNdivisions(505);
   frame_334c660__8->GetYaxis()->SetLabelFont(132);
   frame_334c660__8->GetYaxis()->SetLabelOffset(0.01);
   frame_334c660__8->GetYaxis()->SetLabelSize(0.06);
   frame_334c660__8->GetYaxis()->SetTitleSize(0.072);
   frame_334c660__8->GetYaxis()->SetTitleOffset(0.95);
   frame_334c660__8->GetYaxis()->SetTitleFont(132);
   frame_334c660__8->GetZaxis()->SetLabelFont(132);
   frame_334c660__8->GetZaxis()->SetLabelSize(0.06);
   frame_334c660__8->GetZaxis()->SetTitleSize(0.072);
   frame_334c660__8->GetZaxis()->SetTitleOffset(1.2);
   frame_334c660__8->GetZaxis()->SetTitleFont(132);
   frame_334c660__8->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.3,0.8,"12<#font[12]{p}_{T}<14 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.31,0.73,"2.0<#font[12]{y}<3.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.73,"#sqrt{#it{s}} = 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.66,"1.7 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.59,"#chi_{c1}(3872)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   ca4->Modified();
   ca4->cd();
   ca4->SetSelected(ca4);
}


==> figs/Fig1topleft.C <==
{
//=========Macro generated from canvas: ca1/ca1
//=========  (Mon Sep 13 17:26:50 2021) by ROOT version5.34/20
   TCanvas *ca1 = new TCanvas("ca1", "ca1",20,43,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   ca1->Range(3637.901,-823.6512,3724.321,4324.169);
   ca1->SetFillColor(0);
   ca1->SetBorderMode(0);
   ca1->SetBorderSize(2);
   ca1->SetTickx(1);
   ca1->SetTicky(1);
   ca1->SetLeftMargin(0.14);
   ca1->SetRightMargin(0.05);
   ca1->SetTopMargin(0.08);
   ca1->SetBottomMargin(0.16);
   ca1->SetFrameLineWidth(2);
   ca1->SetFrameBorderMode(0);
   ca1->SetFrameLineWidth(2);
   ca1->SetFrameBorderMode(0);
   
   TH1D *frame_3733920__1 = new TH1D("frame_3733920__1","A RooPlot of \"m1\"",70,3650,3720);
   frame_3733920__1->SetBinContent(1,3912.343);
   frame_3733920__1->SetMaximum(3912.343);
   frame_3733920__1->SetEntries(1);
   frame_3733920__1->SetDirectory(0);
   frame_3733920__1->SetStats(0);
   frame_3733920__1->SetLineWidth(2);
   frame_3733920__1->SetMarkerStyle(20);
   frame_3733920__1->GetXaxis()->SetTitle("#it{M_{J/#psi#pi^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_3733920__1->GetXaxis()->SetNdivisions(505);
   frame_3733920__1->GetXaxis()->SetLabelFont(132);
   frame_3733920__1->GetXaxis()->SetLabelOffset(0.01);
   frame_3733920__1->GetXaxis()->SetLabelSize(0.06);
   frame_3733920__1->GetXaxis()->SetTitleSize(0.072);
   frame_3733920__1->GetXaxis()->SetTitleOffset(0.95);
   frame_3733920__1->GetXaxis()->SetTitleFont(132);
   frame_3733920__1->GetYaxis()->SetTitle("Candidates / (1.0 MeV/#it{c^{2}})");
   frame_3733920__1->GetYaxis()->SetNdivisions(505);
   frame_3733920__1->GetYaxis()->SetLabelFont(132);
   frame_3733920__1->GetYaxis()->SetLabelOffset(0.01);
   frame_3733920__1->GetYaxis()->SetLabelSize(0.06);
   frame_3733920__1->GetYaxis()->SetTitleSize(0.072);
   frame_3733920__1->GetYaxis()->SetTitleOffset(0.95);
   frame_3733920__1->GetYaxis()->SetTitleFont(132);
   frame_3733920__1->GetZaxis()->SetLabelFont(132);
   frame_3733920__1->GetZaxis()->SetLabelSize(0.06);
   frame_3733920__1->GetZaxis()->SetTitleSize(0.072);
   frame_3733920__1->GetZaxis()->SetTitleOffset(1.2);
   frame_3733920__1->GetZaxis()->SetTitleFont(132);
   frame_3733920__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70);
   grae->SetName("h_fithist_1");
   grae->SetTitle("Histogram of fithist_1_plot__m1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,3650.5,475);
   grae->SetPointError(0,0.5,0.5,21.30023,22.30023);
   grae->SetPoint(1,3651.5,414);
   grae->SetPointError(1,0.5,0.5,19.85313,20.85313);
   grae->SetPoint(2,3652.5,479);
   grae->SetPointError(2,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(3,3653.5,428);
   grae->SetPointError(3,0.5,0.5,20.1942,21.1942);
   grae->SetPoint(4,3654.5,465);
   grae->SetPointError(4,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(5,3655.5,468);
   grae->SetPointError(5,0.5,0.5,21.13909,22.13909);
   grae->SetPoint(6,3656.5,450);
   grae->SetPointError(6,0.5,0.5,20.7191,21.7191);
   grae->SetPoint(7,3657.5,464);
   grae->SetPointError(7,0.5,0.5,21.04646,22.04646);
   grae->SetPoint(8,3658.5,473);
   grae->SetPointError(8,0.5,0.5,21.25431,22.25431);
   grae->SetPoint(9,3659.5,435);
   grae->SetPointError(9,0.5,0.5,20.36265,21.36265);
   grae->SetPoint(10,3660.5,512);
   grae->SetPointError(10,0.5,0.5,22.13294,23.13294);
   grae->SetPoint(11,3661.5,451);
   grae->SetPointError(11,0.5,0.5,20.74265,21.74265);
   grae->SetPoint(12,3662.5,479);
   grae->SetPointError(12,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(13,3663.5,476);
   grae->SetPointError(13,0.5,0.5,21.32315,22.32315);
   grae->SetPoint(14,3664.5,468);
   grae->SetPointError(14,0.5,0.5,21.13909,22.13909);
   grae->SetPoint(15,3665.5,479);
   grae->SetPointError(15,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(16,3666.5,489);
   grae->SetPointError(16,0.5,0.5,21.619,22.619);
   grae->SetPoint(17,3667.5,493);
   grae->SetPointError(17,0.5,0.5,21.70923,22.70923);
   grae->SetPoint(18,3668.5,513);
   grae->SetPointError(18,0.5,0.5,22.15502,23.15502);
   grae->SetPoint(19,3669.5,489);
   grae->SetPointError(19,0.5,0.5,21.619,22.619);
   grae->SetPoint(20,3670.5,530);
   grae->SetPointError(20,0.5,0.5,22.52716,23.52716);
   grae->SetPoint(21,3671.5,466);
   grae->SetPointError(21,0.5,0.5,21.09282,22.09282);
   grae->SetPoint(22,3672.5,487);
   grae->SetPointError(22,0.5,0.5,21.57374,22.57374);
   grae->SetPoint(23,3673.5,520);
   grae->SetPointError(23,0.5,0.5,22.30899,23.30899);
   grae->SetPoint(24,3674.5,485);
   grae->SetPointError(24,0.5,0.5,21.52839,22.52839);
   grae->SetPoint(25,3675.5,508);
   grae->SetPointError(25,0.5,0.5,22.0444,23.0444);
   grae->SetPoint(26,3676.5,559);
   grae->SetPointError(26,0.5,0.5,23.14847,24.14847);
   grae->SetPoint(27,3677.5,552);
   grae->SetPointError(27,0.5,0.5,23,24);
   grae->SetPoint(28,3678.5,614);
   grae->SetPointError(28,0.5,0.5,24.28407,25.28407);
   grae->SetPoint(29,3679.5,665);
   grae->SetPointError(29,0.5,0.5,25.29244,26.29244);
   grae->SetPoint(30,3680.5,827);
   grae->SetPointError(30,0.5,0.5,28.26195,29.26195);
   grae->SetPoint(31,3681.5,1075);
   grae->SetPointError(31,0.5,0.5,32.291,33.291);
   grae->SetPoint(32,3682.5,1508);
   grae->SetPointError(32,0.5,0.5,38.33619,39.33619);
   grae->SetPoint(33,3683.5,2123);
   grae->SetPointError(33,0.5,0.5,45.57874,46.57874);
   grae->SetPoint(34,3684.5,2831);
   grae->SetPointError(34,0.5,0.5,52.70949,53.70949);
   grae->SetPoint(35,3685.5,3639);
   grae->SetPointError(35,0.5,0.5,59.8262,60.8262);
   grae->SetPoint(36,3686.5,3665);
   grae->SetPointError(36,0.5,0.5,60.04131,61.04131);
   grae->SetPoint(37,3687.5,3205);
   grae->SetPointError(37,0.5,0.5,56.11493,57.11493);
   grae->SetPoint(38,3688.5,2373);
   grae->SetPointError(38,0.5,0.5,48.21601,49.21601);
   grae->SetPoint(39,3689.5,1623);
   grae->SetPointError(39,0.5,0.5,39.78958,40.78958);
   grae->SetPoint(40,3690.5,1130);
   grae->SetPointError(40,0.5,0.5,33.11919,34.11919);
   grae->SetPoint(41,3691.5,887);
   grae->SetPointError(41,0.5,0.5,29.28674,30.28674);
   grae->SetPoint(42,3692.5,698);
   grae->SetPointError(42,0.5,0.5,25.92442,26.92442);
   grae->SetPoint(43,3693.5,621);
   grae->SetPointError(43,0.5,0.5,24.42489,25.42489);
   grae->SetPoint(44,3694.5,557);
   grae->SetPointError(44,0.5,0.5,23.10614,24.10614);
   grae->SetPoint(45,3695.5,550);
   grae->SetPointError(45,0.5,0.5,22.95741,23.95741);
   grae->SetPoint(46,3696.5,562);
   grae->SetPointError(46,0.5,0.5,23.21181,24.21181);
   grae->SetPoint(47,3697.5,487);
   grae->SetPointError(47,0.5,0.5,21.57374,22.57374);
   grae->SetPoint(48,3698.5,529);
   grae->SetPointError(48,0.5,0.5,22.50543,23.50543);
   grae->SetPoint(49,3699.5,516);
   grae->SetPointError(49,0.5,0.5,22.22114,23.22114);
   grae->SetPoint(50,3700.5,485);
   grae->SetPointError(50,0.5,0.5,21.52839,22.52839);
   grae->SetPoint(51,3701.5,499);
   grae->SetPointError(51,0.5,0.5,21.8439,22.8439);
   grae->SetPoint(52,3702.5,544);
   grae->SetPointError(52,0.5,0.5,22.82917,23.82917);
   grae->SetPoint(53,3703.5,488);
   grae->SetPointError(53,0.5,0.5,21.59638,22.59638);
   grae->SetPoint(54,3704.5,581);
   grae->SetPointError(54,0.5,0.5,23.60913,24.60913);
   grae->SetPoint(55,3705.5,493);
   grae->SetPointError(55,0.5,0.5,21.70923,22.70923);
   grae->SetPoint(56,3706.5,525);
   grae->SetPointError(56,0.5,0.5,22.41833,23.41833);
   grae->SetPoint(57,3707.5,520);
   grae->SetPointError(57,0.5,0.5,22.30899,23.30899);
   grae->SetPoint(58,3708.5,522);
   grae->SetPointError(58,0.5,0.5,22.35279,23.35279);
   grae->SetPoint(59,3709.5,495);
   grae->SetPointError(59,0.5,0.5,21.75421,22.75421);
   grae->SetPoint(60,3710.5,541);
   grae->SetPointError(60,0.5,0.5,22.76478,23.76478);
   grae->SetPoint(61,3711.5,479);
   grae->SetPointError(61,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(62,3712.5,544);
   grae->SetPointError(62,0.5,0.5,22.82917,23.82917);
   grae->SetPoint(63,3713.5,543);
   grae->SetPointError(63,0.5,0.5,22.80772,23.80772);
   grae->SetPoint(64,3714.5,523);
   grae->SetPointError(64,0.5,0.5,22.37466,23.37466);
   grae->SetPoint(65,3715.5,535);
   grae->SetPointError(65,0.5,0.5,22.63547,23.63547);
   grae->SetPoint(66,3716.5,506);
   grae->SetPointError(66,0.5,0.5,22,23);
   grae->SetPoint(67,3717.5,521);
   grae->SetPointError(67,0.5,0.5,22.3309,23.3309);
   grae->SetPoint(68,3718.5,532);
   grae->SetPointError(68,0.5,0.5,22.57054,23.57054);
   grae->SetPoint(69,3719.5,538);
   grae->SetPointError(69,0.5,0.5,22.70022,23.70022);
   
   TH1F *Graph_h_fithist_11 = new TH1F("Graph_h_fithist_11","Histogram of fithist_1_plot__m1",100,3643,3727);
   Graph_h_fithist_11->SetMinimum(60.95742);
   Graph_h_fithist_11->SetMaximum(4059.231);
   Graph_h_fithist_11->SetDirectory(0);
   Graph_h_fithist_11->SetStats(0);
   Graph_h_fithist_11->SetLineWidth(2);
   Graph_h_fithist_11->SetMarkerStyle(20);
   Graph_h_fithist_11->GetXaxis()->SetNdivisions(505);
   Graph_h_fithist_11->GetXaxis()->SetLabelFont(132);
   Graph_h_fithist_11->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_11->GetXaxis()->SetLabelSize(0.06);
   Graph_h_fithist_11->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fithist_11->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_11->GetXaxis()->SetTitleFont(132);
   Graph_h_fithist_11->GetYaxis()->SetNdivisions(505);
   Graph_h_fithist_11->GetYaxis()->SetLabelFont(132);
   Graph_h_fithist_11->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_11->GetYaxis()->SetLabelSize(0.06);
   Graph_h_fithist_11->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fithist_11->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_11->GetYaxis()->SetTitleFont(132);
   Graph_h_fithist_11->GetZaxis()->SetLabelFont(132);
   Graph_h_fithist_11->GetZaxis()->SetLabelSize(0.06);
   Graph_h_fithist_11->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fithist_11->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fithist_11->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fithist_11);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(122);
   graph->SetName("model1");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3649,0);
   graph->SetPoint(1,3649,456.1559827);
   graph->SetPoint(2,3650,456.1559827);
   graph->SetPoint(3,3651,457.2712963);
   graph->SetPoint(4,3652,458.3958765);
   graph->SetPoint(5,3653,459.530534);
   graph->SetPoint(6,3654,460.6762112);
   graph->SetPoint(7,3655,461.8340111);
   graph->SetPoint(8,3656,463.005234);
   graph->SetPoint(9,3657,464.1914252);
   graph->SetPoint(10,3658,465.3944387);
   graph->SetPoint(11,3659,466.6165207);
   graph->SetPoint(12,3660,467.8604252);
   graph->SetPoint(13,3661,469.1295734);
   graph->SetPoint(14,3662,470.4282818);
   graph->SetPoint(15,3663,471.7620965);
   graph->SetPoint(16,3664,473.1382998);
   graph->SetPoint(17,3665,474.5667119);
   graph->SetPoint(18,3666,476.0610196);
   graph->SetPoint(19,3667,477.6411234);
   graph->SetPoint(20,3668,479.3376146);
   graph->SetPoint(21,3669,481.2012211);
   graph->SetPoint(22,3670,483.3256294);
   graph->SetPoint(23,3671,485.9143016);
   graph->SetPoint(24,3672,489.5444867);
   graph->SetPoint(25,3673,495.7173826);
   graph->SetPoint(26,3674,504.9473084);
   graph->SetPoint(27,3675,518.4301368);
   graph->SetPoint(28,3676,537.7064261);
   graph->SetPoint(29,3677,564.4931301);
   graph->SetPoint(30,3678,600.7192633);
   graph->SetPoint(31,3679,649.3758023);
   graph->SetPoint(32,3679.5,680.7533058);
   graph->SetPoint(33,3680,721.3304032);
   graph->SetPoint(34,3680.25,748.6751451);
   graph->SetPoint(35,3680.5,785.7256192);
   graph->SetPoint(36,3680.75,831.4807546);
   graph->SetPoint(37,3681,886.1904256);
   graph->SetPoint(38,3681.25,951.3300096);
   graph->SetPoint(39,3681.5,1028.381215);
   graph->SetPoint(40,3681.75,1118.743841);
   graph->SetPoint(41,3682,1223.627586);
   graph->SetPoint(42,3682.25,1343.927847);
   graph->SetPoint(43,3682.5,1480.092142);
   graph->SetPoint(44,3682.75,1631.986479);
   graph->SetPoint(45,3683,1798.773226);
   graph->SetPoint(46,3683.25,1978.813497);
   graph->SetPoint(47,3683.5,2169.607362);
   graph->SetPoint(48,3684,2569.151129);
   graph->SetPoint(49,3684.25,2768.809043);
   graph->SetPoint(50,3684.5,2961.328548);
   graph->SetPoint(51,3684.75,3140.986576);
   graph->SetPoint(52,3685,3302.046419);
   graph->SetPoint(53,3685.125,3373.880815);
   graph->SetPoint(54,3685.25,3439.064232);
   graph->SetPoint(55,3685.375,3497.012915);
   graph->SetPoint(56,3685.5,3547.199246);
   graph->SetPoint(57,3685.625,3589.159898);
   graph->SetPoint(58,3685.75,3622.503114);
   graph->SetPoint(59,3685.875,3646.914932);
   graph->SetPoint(60,3686,3662.164215);
   graph->SetPoint(61,3686.125,3668.106389);
   graph->SetPoint(62,3686.25,3664.685783);
   graph->SetPoint(63,3686.375,3651.936541);
   graph->SetPoint(64,3686.5,3629.982059);
   graph->SetPoint(65,3686.625,3599.03299);
   graph->SetPoint(66,3686.75,3559.383829);
   graph->SetPoint(67,3686.875,3511.408188);
   graph->SetPoint(68,3687,3455.552841);
   graph->SetPoint(69,3687.125,3392.330693);
   graph->SetPoint(70,3687.25,3322.31281);
   graph->SetPoint(71,3687.5,3164.41202);
   graph->SetPoint(72,3687.75,2987.238146);
   graph->SetPoint(73,3688,2796.509231);
   graph->SetPoint(74,3688.5,2397.084816);
   graph->SetPoint(75,3688.75,2198.841119);
   graph->SetPoint(76,3689,2007.518848);
   graph->SetPoint(77,3689.25,1826.591261);
   graph->SetPoint(78,3689.5,1658.663372);
   graph->SetPoint(79,3689.75,1505.475115);
   graph->SetPoint(80,3690,1367.955743);
   graph->SetPoint(81,3690.25,1246.317596);
   graph->SetPoint(82,3690.5,1140.175993);
   graph->SetPoint(83,3690.75,1048.682134);
   graph->SetPoint(84,3691,970.6572192);
   graph->SetPoint(85,3691.25,904.7181887);
   graph->SetPoint(86,3691.5,849.3880882);
   graph->SetPoint(87,3691.75,803.1868278);
   graph->SetPoint(88,3692,764.7006011);
   graph->SetPoint(89,3692.5,705.8211486);
   graph->SetPoint(90,3693,664.1547355);
   graph->SetPoint(91,3693.5,633.5644518);
   graph->SetPoint(92,3694,610.0522043);
   graph->SetPoint(93,3695,575.6834959);
   graph->SetPoint(94,3696,551.9203878);
   graph->SetPoint(95,3697,535.2628408);
   graph->SetPoint(96,3698,524.2222165);
   graph->SetPoint(97,3699,517.4276545);
   graph->SetPoint(98,3700,513.6473567);
   graph->SetPoint(99,3701,511.8812589);
   graph->SetPoint(100,3702,511.3860405);
   graph->SetPoint(101,3703,511.6500822);
   graph->SetPoint(102,3704,512.3447541);
   graph->SetPoint(103,3705,513.2720034);
   graph->SetPoint(104,3706,514.3194106);
   graph->SetPoint(105,3707,515.4266976);
   graph->SetPoint(106,3708,516.5632617);
   graph->SetPoint(107,3709,517.7143607);
   graph->SetPoint(108,3710,518.8732413);
   graph->SetPoint(109,3711,520.0369529);
   graph->SetPoint(110,3712,521.2042603);
   graph->SetPoint(111,3713,522.3746634);
   graph->SetPoint(112,3714,523.5479634);
   graph->SetPoint(113,3715,524.7240829);
   graph->SetPoint(114,3716,525.9029815);
   graph->SetPoint(115,3717,527.0846428);
   graph->SetPoint(116,3718,528.2690585);
   graph->SetPoint(117,3719,529.4562227);
   graph->SetPoint(118,3720,530.6461318);
   graph->SetPoint(119,3720,530.6461318);
   graph->SetPoint(120,3721,530.6461318);
   graph->SetPoint(121,3721,0);
   
   TH1F *Graph_model11 = new TH1F("Graph_model11","Projection of model1",122,3641.8,3728.2);
   Graph_model11->SetMinimum(0);
   Graph_model11->SetMaximum(4034.917);
   Graph_model11->SetDirectory(0);
   Graph_model11->SetStats(0);
   Graph_model11->SetLineWidth(2);
   Graph_model11->SetMarkerStyle(20);
   Graph_model11->GetXaxis()->SetNdivisions(505);
   Graph_model11->GetXaxis()->SetLabelFont(132);
   Graph_model11->GetXaxis()->SetLabelOffset(0.01);
   Graph_model11->GetXaxis()->SetLabelSize(0.06);
   Graph_model11->GetXaxis()->SetTitleSize(0.072);
   Graph_model11->GetXaxis()->SetTitleOffset(0.95);
   Graph_model11->GetXaxis()->SetTitleFont(132);
   Graph_model11->GetYaxis()->SetNdivisions(505);
   Graph_model11->GetYaxis()->SetLabelFont(132);
   Graph_model11->GetYaxis()->SetLabelOffset(0.01);
   Graph_model11->GetYaxis()->SetLabelSize(0.06);
   Graph_model11->GetYaxis()->SetTitleSize(0.072);
   Graph_model11->GetYaxis()->SetTitleOffset(0.95);
   Graph_model11->GetYaxis()->SetTitleFont(132);
   Graph_model11->GetZaxis()->SetLabelFont(132);
   Graph_model11->GetZaxis()->SetLabelSize(0.06);
   Graph_model11->GetZaxis()->SetTitleSize(0.072);
   Graph_model11->GetZaxis()->SetTitleOffset(1.2);
   Graph_model11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model11);
   
   graph->Draw("l");
   
   graph = new TGraph(76);
   graph->SetName("bkg_psi");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(3);
   graph->SetFillStyle(3244);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3649,0);
   graph->SetPoint(1,3649,453.4081169);
   graph->SetPoint(2,3650,453.4081169);
   graph->SetPoint(3,3651,454.4278932);
   graph->SetPoint(4,3652,455.4499632);
   graph->SetPoint(5,3653,456.4743319);
   graph->SetPoint(6,3654,457.5010045);
   graph->SetPoint(7,3655,458.5299862);
   graph->SetPoint(8,3656,459.5612823);
   graph->SetPoint(9,3657,460.5948979);
   graph->SetPoint(10,3658,461.6308383);
   graph->SetPoint(11,3659,462.6691086);
   graph->SetPoint(12,3660,463.7097141);
   graph->SetPoint(13,3661,464.7526601);
   graph->SetPoint(14,3662,465.7979518);
   graph->SetPoint(15,3663,466.8455945);
   graph->SetPoint(16,3664,467.8955935);
   graph->SetPoint(17,3665,468.9479541);
   graph->SetPoint(18,3666,470.0026816);
   graph->SetPoint(19,3667,471.0597814);
   graph->SetPoint(20,3668,472.1192587);
   graph->SetPoint(21,3669,473.1811188);
   graph->SetPoint(22,3670,474.2453673);
   graph->SetPoint(23,3671,475.3120094);
   graph->SetPoint(24,3672,476.3810505);
   graph->SetPoint(25,3673,477.4524961);
   graph->SetPoint(26,3674,478.5263514);
   graph->SetPoint(27,3675,479.6026221);
   graph->SetPoint(28,3676,480.6813133);
   graph->SetPoint(29,3677,481.7624308);
   graph->SetPoint(30,3678,482.8459798);
   graph->SetPoint(31,3679,483.9319658);
   graph->SetPoint(32,3680,485.0203944);
   graph->SetPoint(33,3681,486.111271);
   graph->SetPoint(34,3682,487.2046011);
   graph->SetPoint(35,3683,488.3003903);
   graph->SetPoint(36,3684,489.398644);
   graph->SetPoint(37,3685,490.4993679);
   graph->SetPoint(38,3686,491.6025674);
   graph->SetPoint(39,3687,492.7082482);
   graph->SetPoint(40,3688,493.8164159);
   graph->SetPoint(41,3689,494.9270759);
   graph->SetPoint(42,3690,496.040234);
   graph->SetPoint(43,3691,497.1558957);
   graph->SetPoint(44,3692,498.2740667);
   graph->SetPoint(45,3693,499.3947526);
   graph->SetPoint(46,3694,500.517959);
   graph->SetPoint(47,3695,501.6436918);
   graph->SetPoint(48,3696,502.7719564);
   graph->SetPoint(49,3697,503.9027587);
   graph->SetPoint(50,3698,505.0361043);
   graph->SetPoint(51,3699,506.1719989);
   graph->SetPoint(52,3700,507.3104483);
   graph->SetPoint(53,3701,508.4514583);
   graph->SetPoint(54,3702,509.5950345);
   graph->SetPoint(55,3703,510.7411828);
   graph->SetPoint(56,3704,511.8899089);
   graph->SetPoint(57,3705,513.0412187);
   graph->SetPoint(58,3706,514.1951179);
   graph->SetPoint(59,3707,515.3516124);
   graph->SetPoint(60,3708,516.5107081);
   graph->SetPoint(61,3709,517.6724106);
   graph->SetPoint(62,3710,518.836726);
   graph->SetPoint(63,3711,520.0036602);
   graph->SetPoint(64,3712,521.1732189);
   graph->SetPoint(65,3713,522.3454081);
   graph->SetPoint(66,3714,523.5202337);
   graph->SetPoint(67,3715,524.6977016);
   graph->SetPoint(68,3716,525.8778179);
   graph->SetPoint(69,3717,527.0605883);
   graph->SetPoint(70,3718,528.246019);
   graph->SetPoint(71,3719,529.4341159);
   graph->SetPoint(72,3720,530.624885);
   graph->SetPoint(73,3720,530.624885);
   graph->SetPoint(74,3721,530.624885);
   graph->SetPoint(75,3721,0);
   
   TH1F *Graph_bkg_psi2 = new TH1F("Graph_bkg_psi2","Projection of model1",100,3641.8,3728.2);
   Graph_bkg_psi2->SetMinimum(0);
   Graph_bkg_psi2->SetMaximum(583.6874);
   Graph_bkg_psi2->SetDirectory(0);
   Graph_bkg_psi2->SetStats(0);
   Graph_bkg_psi2->SetLineWidth(2);
   Graph_bkg_psi2->SetMarkerStyle(20);
   Graph_bkg_psi2->GetXaxis()->SetNdivisions(505);
   Graph_bkg_psi2->GetXaxis()->SetLabelFont(132);
   Graph_bkg_psi2->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg_psi2->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg_psi2->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg_psi2->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg_psi2->GetXaxis()->SetTitleFont(132);
   Graph_bkg_psi2->GetYaxis()->SetNdivisions(505);
   Graph_bkg_psi2->GetYaxis()->SetLabelFont(132);
   Graph_bkg_psi2->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg_psi2->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg_psi2->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg_psi2->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg_psi2->GetYaxis()->SetTitleFont(132);
   Graph_bkg_psi2->GetZaxis()->SetLabelFont(132);
   Graph_bkg_psi2->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg_psi2->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg_psi2->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg_psi2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg_psi2);
   
   graph->Draw("f");
   
   graph = new TGraph(122);
   graph->SetName("tztail_psi");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(6);
   graph->SetFillStyle(3022);
   graph->SetLineColor(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3649,0);
   graph->SetPoint(1,3649,0.0005144558582);
   graph->SetPoint(2,3650,0.0005144558582);
   graph->SetPoint(3,3651,0.0005323423576);
   graph->SetPoint(4,3652,0.0005515343461);
   graph->SetPoint(5,3653,0.0005721826362);
   graph->SetPoint(6,3654,0.0005944627);
   graph->SetPoint(7,3655,0.000618580054);
   graph->SetPoint(8,3656,0.0006447771629);
   graph->SetPoint(9,3657,0.000673342402);
   graph->SetPoint(10,3658,0.000704621858);
   graph->SetPoint(11,3659,0.0007390351177);
   graph->SetPoint(12,3660,0.000777096781);
   graph->SetPoint(13,3661,0.0008194463921);
   graph->SetPoint(14,3662,0.0008668911048);
   graph->SetPoint(15,3663,0.0009204682566);
   graph->SetPoint(16,3664,0.0009815402892);
   graph->SetPoint(17,3665,0.001051944702);
   graph->SetPoint(18,3666,0.001134242966);
   graph->SetPoint(19,3667,0.001232159882);
   graph->SetPoint(20,3668,0.001351421729);
   graph->SetPoint(21,3669,0.001501524783);
   graph->SetPoint(22,3670,0.001700008088);
   graph->SetPoint(23,3671,0.001984962791);
   graph->SetPoint(24,3672,0.002464460559);
   graph->SetPoint(25,3673,0.003419554888);
   graph->SetPoint(26,3674,0.004946535674);
   graph->SetPoint(27,3675,0.007269293347);
   graph->SetPoint(28,3676,0.01067625047);
   graph->SetPoint(29,3677,0.01548885438);
   graph->SetPoint(30,3678,0.02206825447);
   graph->SetPoint(31,3679,0.03097442078);
   graph->SetPoint(32,3679.5,0.03674709121);
   graph->SetPoint(33,3680,0.04424199657);
   graph->SetPoint(34,3680.25,0.04931046789);
   graph->SetPoint(35,3680.5,0.05619601924);
   graph->SetPoint(36,3680.75,0.06471122994);
   graph->SetPoint(37,3681,0.0749028815);
   graph->SetPoint(38,3681.25,0.0870471943);
   graph->SetPoint(39,3681.5,0.101421574);
   graph->SetPoint(40,3681.75,0.1182880911);
   graph->SetPoint(41,3682,0.1378732257);
   graph->SetPoint(42,3682.25,0.1603446139);
   graph->SetPoint(43,3682.5,0.1857860404);
   graph->SetPoint(44,3682.75,0.214172419);
   graph->SetPoint(45,3683,0.2453469279);
   graph->SetPoint(46,3683.25,0.279002735);
   graph->SetPoint(47,3683.5,0.3146718027);
   graph->SetPoint(48,3684,0.3893715835);
   graph->SetPoint(49,3684.25,0.4267000932);
   graph->SetPoint(50,3684.5,0.4626921198);
   graph->SetPoint(51,3684.75,0.4962761899);
   graph->SetPoint(52,3685,0.5263782759);
   graph->SetPoint(53,3685.125,0.5398013304);
   graph->SetPoint(54,3685.25,0.5519791802);
   graph->SetPoint(55,3685.375,0.5628025351);
   graph->SetPoint(56,3685.5,0.5721726136);
   graph->SetPoint(57,3685.625,0.5800026721);
   graph->SetPoint(58,3685.75,0.5862193657);
   graph->SetPoint(59,3685.875,0.5907639143);
   graph->SetPoint(60,3686,0.5935930445);
   graph->SetPoint(61,3686.125,0.5946796888);
   graph->SetPoint(62,3686.25,0.594013425);
   graph->SetPoint(63,3686.375,0.591600645);
   graph->SetPoint(64,3686.5,0.5874644515);
   graph->SetPoint(65,3686.625,0.5816442826);
   graph->SetPoint(66,3686.75,0.5741952739);
   graph->SetPoint(67,3686.875,0.565187373);
   graph->SetPoint(68,3687,0.5547042252);
   graph->SetPoint(69,3687.125,0.5428418564);
   graph->SetPoint(70,3687.25,0.5297071817);
   graph->SetPoint(71,3687.5,0.500093118);
   graph->SetPoint(72,3687.75,0.4668707153);
   graph->SetPoint(73,3688,0.4311105067);
   graph->SetPoint(74,3688.5,0.3562262951);
   graph->SetPoint(75,3688.75,0.3190590802);
   graph->SetPoint(76,3689,0.2831876667);
   graph->SetPoint(77,3689.25,0.2492623181);
   graph->SetPoint(78,3689.5,0.2177707459);
   graph->SetPoint(79,3689.75,0.1890387006);
   graph->SetPoint(80,3690,0.1632401571);
   graph->SetPoint(81,3690.25,0.1404148697);
   graph->SetPoint(82,3690.5,0.1204908185);
   graph->SetPoint(83,3690.75,0.1033090906);
   graph->SetPoint(84,3691,0.08864899138);
   graph->SetPoint(85,3691.25,0.07625158389);
   graph->SetPoint(86,3691.5,0.06584035253);
   graph->SetPoint(87,3691.75,0.05713819466);
   graph->SetPoint(88,3692,0.04988041718);
   graph->SetPoint(89,3692.5,0.03875214836);
   graph->SetPoint(90,3693,0.0308463896);
   graph->SetPoint(91,3693.5,0.02501418755);
   graph->SetPoint(92,3694,0.02050701843);
   graph->SetPoint(93,3695,0.01386174364);
   graph->SetPoint(94,3696,0.009201576968);
   graph->SetPoint(95,3697,0.005871239443);
   graph->SetPoint(96,3698,0.003592026919);
   graph->SetPoint(97,3699,0.002107285594);
   graph->SetPoint(98,3700,0.001186396962);
   graph->SetPoint(99,3701,0.0006421278012);
   graph->SetPoint(100,3702,0.0003353124115);
   graph->SetPoint(101,3703,0.0001701642857);
   graph->SetPoint(102,3704,8.515617873e-05);
   graph->SetPoint(103,3705,4.320754498e-05);
   graph->SetPoint(104,3706,2.327008993e-05);
   graph->SetPoint(105,3707,1.405745132e-05);
   graph->SetPoint(106,3708,9.839093923e-06);
   graph->SetPoint(107,3709,7.853899765e-06);
   graph->SetPoint(108,3710,6.836396742e-06);
   graph->SetPoint(109,3711,6.233077262e-06);
   graph->SetPoint(110,3712,5.811576423e-06);
   graph->SetPoint(111,3713,5.477196908e-06);
   graph->SetPoint(112,3714,5.191571285e-06);
   graph->SetPoint(113,3715,4.939108583e-06);
   graph->SetPoint(114,3716,4.711133661e-06);
   graph->SetPoint(115,3717,4.503489202e-06);
   graph->SetPoint(116,3718,4.313450451e-06);
   graph->SetPoint(117,3719,4.138834165e-06);
   graph->SetPoint(118,3720,3.977822663e-06);
   graph->SetPoint(119,3720,3.977822663e-06);
   graph->SetPoint(120,3721,3.977822663e-06);
   graph->SetPoint(121,3721,0);
   
   TH1F *Graph_tztail_psi3 = new TH1F("Graph_tztail_psi3","Projection of model1",122,3641.8,3728.2);
   Graph_tztail_psi3->SetMinimum(0);
   Graph_tztail_psi3->SetMaximum(0.6541477);
   Graph_tztail_psi3->SetDirectory(0);
   Graph_tztail_psi3->SetStats(0);
   Graph_tztail_psi3->SetLineWidth(2);
   Graph_tztail_psi3->SetMarkerStyle(20);
   Graph_tztail_psi3->GetXaxis()->SetNdivisions(505);
   Graph_tztail_psi3->GetXaxis()->SetLabelFont(132);
   Graph_tztail_psi3->GetXaxis()->SetLabelOffset(0.01);
   Graph_tztail_psi3->GetXaxis()->SetLabelSize(0.06);
   Graph_tztail_psi3->GetXaxis()->SetTitleSize(0.072);
   Graph_tztail_psi3->GetXaxis()->SetTitleOffset(0.95);
   Graph_tztail_psi3->GetXaxis()->SetTitleFont(132);
   Graph_tztail_psi3->GetYaxis()->SetNdivisions(505);
   Graph_tztail_psi3->GetYaxis()->SetLabelFont(132);
   Graph_tztail_psi3->GetYaxis()->SetLabelOffset(0.01);
   Graph_tztail_psi3->GetYaxis()->SetLabelSize(0.06);
   Graph_tztail_psi3->GetYaxis()->SetTitleSize(0.072);
   Graph_tztail_psi3->GetYaxis()->SetTitleOffset(0.95);
   Graph_tztail_psi3->GetYaxis()->SetTitleFont(132);
   Graph_tztail_psi3->GetZaxis()->SetLabelFont(132);
   Graph_tztail_psi3->GetZaxis()->SetLabelSize(0.06);
   Graph_tztail_psi3->GetZaxis()->SetTitleSize(0.072);
   Graph_tztail_psi3->GetZaxis()->SetTitleOffset(1.2);
   Graph_tztail_psi3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tztail_psi3);
   
   graph->Draw("f");
   
   graph = new TGraph(122);
   graph->SetName("prompt_psi");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(4);
   graph->SetFillStyle(3008);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3649,0);
   graph->SetPoint(1,3649,1.734875761);
   graph->SetPoint(2,3650,1.734875761);
   graph->SetPoint(3,3651,1.795193579);
   graph->SetPoint(4,3652,1.859913836);
   graph->SetPoint(5,3653,1.929545113);
   graph->SetPoint(6,3654,2.004679144);
   graph->SetPoint(7,3655,2.086008984);
   graph->SetPoint(8,3656,2.174352286);
   graph->SetPoint(9,3657,2.270681525);
   graph->SetPoint(10,3658,2.376163791);
   graph->SetPoint(11,3659,2.49221404);
   graph->SetPoint(12,3660,2.620567632);
   graph->SetPoint(13,3661,2.763381272);
   graph->SetPoint(14,3662,2.923376888);
   graph->SetPoint(15,3663,3.104052645);
   graph->SetPoint(16,3664,3.310003044);
   graph->SetPoint(17,3665,3.547424598);
   graph->SetPoint(18,3666,3.824955239);
   graph->SetPoint(19,3667,4.155155937);
   graph->SetPoint(20,3668,4.557337162);
   graph->SetPoint(21,3669,5.063522769);
   graph->SetPoint(22,3670,5.732858864);
   graph->SetPoint(23,3671,6.693798465);
   graph->SetPoint(24,3672,8.310786671);
   graph->SetPoint(25,3673,11.53160722);
   graph->SetPoint(26,3674,16.6809741);
   graph->SetPoint(27,3675,24.51390266);
   graph->SetPoint(28,3676,36.00302702);
   graph->SetPoint(29,3677,52.23234922);
   graph->SetPoint(30,3678,74.41975665);
   graph->SetPoint(31,3679,104.4536105);
   graph->SetPoint(32,3679.5,123.9205208);
   graph->SetPoint(33,3680,149.1952444);
   graph->SetPoint(34,3680.25,166.2874165);
   graph->SetPoint(35,3680.5,189.5072437);
   graph->SetPoint(36,3680.75,218.222696);
   graph->SetPoint(37,3681,252.5915324);
   graph->SetPoint(38,3681.25,293.5452383);
   graph->SetPoint(39,3681.5,342.0192962);
   graph->SetPoint(40,3681.75,398.8974738);
   graph->SetPoint(41,3682,464.9435196);
   graph->SetPoint(42,3682.25,540.7227458);
   graph->SetPoint(43,3682.5,626.5176949);
   graph->SetPoint(44,3682.75,722.2437701);
   graph->SetPoint(45,3683,827.3721286);
   graph->SetPoint(46,3683.25,940.8680545);
   graph->SetPoint(47,3683.5,1061.153206);
   graph->SetPoint(48,3684,1313.059832);
   graph->SetPoint(49,3684.25,1438.941043);
   graph->SetPoint(50,3684.5,1560.315294);
   graph->SetPoint(51,3684.75,1673.569305);
   graph->SetPoint(52,3685,1775.081181);
   graph->SetPoint(53,3685.125,1820.347129);
   graph->SetPoint(54,3685.25,1861.41393);
   graph->SetPoint(55,3685.375,1897.91303);
   graph->SetPoint(56,3685.5,1929.511314);
   graph->SetPoint(57,3685.625,1955.916259);
   graph->SetPoint(58,3685.75,1976.880528);
   graph->SetPoint(59,3685.875,1992.205899);
   graph->SetPoint(60,3686,2001.746445);
   graph->SetPoint(61,3686.125,2005.410885);
   graph->SetPoint(62,3686.25,2003.164074);
   graph->SetPoint(63,3686.375,1995.027568);
   graph->SetPoint(64,3686.5,1981.079273);
   graph->SetPoint(65,3686.625,1961.452186);
   graph->SetPoint(66,3686.75,1936.332238);
   graph->SetPoint(67,3686.875,1905.955309);
   graph->SetPoint(68,3687,1870.603473);
   graph->SetPoint(69,3687.125,1830.600554);
   graph->SetPoint(70,3687.25,1786.307097);
   graph->SetPoint(71,3687.5,1686.440955);
   graph->SetPoint(72,3687.75,1574.406579);
   graph->SetPoint(73,3688,1453.814077);
   graph->SetPoint(74,3688.5,1201.285504);
   graph->SetPoint(75,3688.75,1075.94822);
   graph->SetPoint(76,3689,954.9807064);
   graph->SetPoint(77,3689.25,840.5758182);
   graph->SetPoint(78,3689.5,734.378242);
   graph->SetPoint(79,3689.75,637.4864908);
   graph->SetPoint(80,3690,550.4872524);
   graph->SetPoint(81,3690.25,473.5145886);
   graph->SetPoint(82,3690.5,406.3256296);
   graph->SetPoint(83,3690.75,348.3844812);
   graph->SetPoint(84,3691,298.9469048);
   graph->SetPoint(85,3691.25,257.1396993);
   graph->SetPoint(86,3691.5,222.030384);
   graph->SetPoint(87,3691.75,192.6844984);
   graph->SetPoint(88,3692,168.2094302);
   graph->SetPoint(89,3692.5,130.6820825);
   graph->SetPoint(90,3693,104.0218569);
   graph->SetPoint(91,3693.5,84.3541909);
   graph->SetPoint(92,3694,69.15487237);
   graph->SetPoint(93,3695,46.74531871);
   graph->SetPoint(94,3696,31.03005359);
   graph->SetPoint(95,3697,19.79930997);
   graph->SetPoint(96,3698,12.1132267);
   graph->SetPoint(97,3699,7.106302012);
   graph->SetPoint(98,3700,4.000831753);
   graph->SetPoint(99,3701,2.165417966);
   graph->SetPoint(100,3702,1.130758579);
   graph->SetPoint(101,3703,0.573837172);
   graph->SetPoint(102,3704,0.2871682538);
   graph->SetPoint(103,3705,0.145706811);
   graph->SetPoint(104,3706,0.07847265094);
   graph->SetPoint(105,3707,0.04740529468);
   graph->SetPoint(106,3708,0.03317992261);
   graph->SetPoint(107,3709,0.02648534392);
   graph->SetPoint(108,3710,0.02305406541);
   graph->SetPoint(109,3711,0.02101951895);
   graph->SetPoint(110,3712,0.01959811111);
   graph->SetPoint(111,3713,0.0184704985);
   graph->SetPoint(112,3714,0.01750729639);
   graph->SetPoint(113,3715,0.01665592806);
   graph->SetPoint(114,3716,0.01588713875);
   graph->SetPoint(115,3717,0.01518690892);
   graph->SetPoint(116,3718,0.01454605);
   graph->SetPoint(117,3719,0.01395719955);
   graph->SetPoint(118,3720,0.01341422789);
   graph->SetPoint(119,3720,0.01341422789);
   graph->SetPoint(120,3721,0.01341422789);
   graph->SetPoint(121,3721,0);
   
   TH1F *Graph_prompt_psi4 = new TH1F("Graph_prompt_psi4","Projection of model1",122,3641.8,3728.2);
   Graph_prompt_psi4->SetMinimum(0);
   Graph_prompt_psi4->SetMaximum(2205.952);
   Graph_prompt_psi4->SetDirectory(0);
   Graph_prompt_psi4->SetStats(0);
   Graph_prompt_psi4->SetLineWidth(2);
   Graph_prompt_psi4->SetMarkerStyle(20);
   Graph_prompt_psi4->GetXaxis()->SetNdivisions(505);
   Graph_prompt_psi4->GetXaxis()->SetLabelFont(132);
   Graph_prompt_psi4->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_psi4->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_psi4->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_psi4->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_psi4->GetXaxis()->SetTitleFont(132);
   Graph_prompt_psi4->GetYaxis()->SetNdivisions(505);
   Graph_prompt_psi4->GetYaxis()->SetLabelFont(132);
   Graph_prompt_psi4->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_psi4->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_psi4->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_psi4->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_psi4->GetYaxis()->SetTitleFont(132);
   Graph_prompt_psi4->GetZaxis()->SetLabelFont(132);
   Graph_prompt_psi4->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_psi4->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_psi4->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_psi4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_psi4);
   
   graph->Draw("f");
   
   graph = new TGraph(122);
   graph->SetName("bdecay_psi");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,3649,0);
   graph->SetPoint(1,3649,1.012475561);
   graph->SetPoint(2,3650,1.012475561);
   graph->SetPoint(3,3651,1.047677111);
   graph->SetPoint(4,3652,1.085447931);
   graph->SetPoint(5,3653,1.126084827);
   graph->SetPoint(6,3654,1.169933137);
   graph->SetPoint(7,3655,1.217397329);
   graph->SetPoint(8,3656,1.268954585);
   graph->SetPoint(9,3657,1.325172443);
   graph->SetPoint(10,3658,1.38673202);
   graph->SetPoint(11,3659,1.454459083);
   graph->SetPoint(12,3660,1.529366392);
   graph->SetPoint(13,3661,1.612712603);
   graph->SetPoint(14,3662,1.706086235);
   graph->SetPoint(15,3663,1.811528822);
   graph->SetPoint(16,3664,1.93172172);
   graph->SetPoint(17,3665,2.070281222);
   graph->SetPoint(18,3666,2.232248435);
   graph->SetPoint(19,3667,2.424953955);
   graph->SetPoint(20,3668,2.659667397);
   graph->SetPoint(21,3669,2.955077921);
   graph->SetPoint(22,3670,3.345703264);
   graph->SetPoint(23,3671,3.906508759);
   graph->SetPoint(24,3672,4.850185003);
   graph->SetPoint(25,3673,6.729859714);
   graph->SetPoint(26,3674,9.735036358);
   graph->SetPoint(27,3675,14.3063428);
   graph->SetPoint(28,3676,21.01140947);
   graph->SetPoint(29,3677,30.48286124);
   graph->SetPoint(30,3678,43.43145865);
   graph->SetPoint(31,3679,60.95925155);
   graph->SetPoint(32,3679.5,72.32016356);
   graph->SetPoint(33,3680,87.0705224);
   graph->SetPoint(34,3680.25,97.04553437);
   graph->SetPoint(35,3680.5,110.5966532);
   graph->SetPoint(36,3680.75,127.3550254);
   graph->SetPoint(37,3681,147.4127193);
   graph->SetPoint(38,3681.25,171.3133508);
   graph->SetPoint(39,3681.5,199.6028687);
   graph->SetPoint(40,3681.75,232.797041);
   graph->SetPoint(41,3682,271.341592);
   graph->SetPoint(42,3682.25,315.5664387);
   graph->SetPoint(43,3682.5,365.6364732);
   graph->SetPoint(44,3682.75,421.5023248);
   graph->SetPoint(45,3683,482.8553601);
   graph->SetPoint(46,3683.25,549.0917176);
   graph->SetPoint(47,3683.5,619.2902755);
   graph->SetPoint(48,3684,766.3032822);
   graph->SetPoint(49,3684.25,839.7677071);
   graph->SetPoint(50,3684.5,910.6018648);
   graph->SetPoint(51,3684.75,976.6970402);
   graph->SetPoint(52,3685,1035.939492);
   graph->SetPoint(53,3685.125,1062.356753);
   graph->SetPoint(54,3685.25,1086.323387);
   graph->SetPoint(55,3685.375,1107.624306);
   graph->SetPoint(56,3685.5,1126.065102);
   graph->SetPoint(57,3685.625,1141.475059);
   graph->SetPoint(58,3685.75,1153.709832);
   graph->SetPoint(59,3685.875,1162.653737);
   graph->SetPoint(60,3686,1168.22161);
   graph->SetPoint(61,3686.125,1170.360182);
   graph->SetPoint(62,3686.25,1169.048941);
   graph->SetPoint(63,3686.375,1164.300466);
   graph->SetPoint(64,3686.5,1156.160224);
   graph->SetPoint(65,3686.625,1144.705833);
   graph->SetPoint(66,3686.75,1130.045801);
   graph->SetPoint(67,3686.875,1112.317789);
   graph->SetPoint(68,3687,1091.686416);
   graph->SetPoint(69,3687.125,1068.340664);
   graph->SetPoint(70,3687.25,1042.49095);
   graph->SetPoint(71,3687.5,984.2089508);
   graph->SetPoint(72,3687.75,918.8255555);
   graph->SetPoint(73,3688,848.4476274);
   graph->SetPoint(74,3688.5,701.0716515);
   graph->SetPoint(75,3688.75,627.924663);
   graph->SetPoint(76,3689,557.3278781);
   graph->SetPoint(77,3689.25,490.561049);
   graph->SetPoint(78,3689.5,428.584017);
   graph->SetPoint(79,3689.75,372.0378756);
   graph->SetPoint(80,3690,321.2650164);
   graph->SetPoint(81,3690.25,276.3436781);
   graph->SetPoint(82,3690.5,237.1321215);
   graph->SetPoint(83,3690.75,203.3175983);
   graph->SetPoint(84,3691,174.4657698);
   graph->SetPoint(85,3691.25,150.0670349);
   graph->SetPoint(86,3691.5,129.5771966);
   graph->SetPoint(87,3691.75,112.4509028);
   graph->SetPoint(88,3692,98.16722386);
   graph->SetPoint(89,3692.5,76.26621905);
   graph->SetPoint(90,3693,60.70727961);
   graph->SetPoint(91,3693.5,49.22920631);
   graph->SetPoint(92,3694,40.35886591);
   graph->SetPoint(93,3695,27.28062369);
   graph->SetPoint(94,3696,18.10917625);
   graph->SetPoint(95,3697,11.55490089);
   graph->SetPoint(96,3698,7.069293534);
   graph->SetPoint(97,3699,4.147246321);
   graph->SetPoint(98,3700,2.334890178);
   graph->SetPoint(99,3701,1.263740505);
   graph->SetPoint(100,3702,0.6599120541);
   graph->SetPoint(101,3703,0.3348920573);
   graph->SetPoint(102,3704,0.167591735);
   graph->SetPoint(103,3705,0.08503466851);
   graph->SetPoint(104,3706,0.04579673259);
   graph->SetPoint(105,3707,0.02766578646);
   graph->SetPoint(106,3708,0.01936384237);
   graph->SetPoint(107,3709,0.01545687827);
   graph->SetPoint(108,3710,0.01345438004);
   graph->SetPoint(109,3711,0.0122670163);
   graph->SetPoint(110,3712,0.011437481);
   graph->SetPoint(111,3713,0.01077940493);
   graph->SetPoint(112,3714,0.01021727903);
   graph->SetPoint(113,3715,0.009720419462);
   graph->SetPoint(114,3716,0.009271753102);
   graph->SetPoint(115,3717,0.008863098138);
   graph->SetPoint(116,3718,0.008489092111);
   graph->SetPoint(117,3719,0.008145438289);
   graph->SetPoint(118,3720,0.007828559381);
   graph->SetPoint(119,3720,0.007828559381);
   graph->SetPoint(120,3721,0.007828559381);
   graph->SetPoint(121,3721,0);
   
   TH1F *Graph_bdecay_psi5 = new TH1F("Graph_bdecay_psi5","Projection of model1",122,3641.8,3728.2);
   Graph_bdecay_psi5->SetMinimum(0);
   Graph_bdecay_psi5->SetMaximum(1287.396);
   Graph_bdecay_psi5->SetDirectory(0);
   Graph_bdecay_psi5->SetStats(0);
   Graph_bdecay_psi5->SetLineWidth(2);
   Graph_bdecay_psi5->SetMarkerStyle(20);
   Graph_bdecay_psi5->GetXaxis()->SetNdivisions(505);
   Graph_bdecay_psi5->GetXaxis()->SetLabelFont(132);
   Graph_bdecay_psi5->GetXaxis()->SetLabelOffset(0.01);
   Graph_bdecay_psi5->GetXaxis()->SetLabelSize(0.06);
   Graph_bdecay_psi5->GetXaxis()->SetTitleSize(0.072);
   Graph_bdecay_psi5->GetXaxis()->SetTitleOffset(0.95);
   Graph_bdecay_psi5->GetXaxis()->SetTitleFont(132);
   Graph_bdecay_psi5->GetYaxis()->SetNdivisions(505);
   Graph_bdecay_psi5->GetYaxis()->SetLabelFont(132);
   Graph_bdecay_psi5->GetYaxis()->SetLabelOffset(0.01);
   Graph_bdecay_psi5->GetYaxis()->SetLabelSize(0.06);
   Graph_bdecay_psi5->GetYaxis()->SetTitleSize(0.072);
   Graph_bdecay_psi5->GetYaxis()->SetTitleOffset(0.95);
   Graph_bdecay_psi5->GetYaxis()->SetTitleFont(132);
   Graph_bdecay_psi5->GetZaxis()->SetLabelFont(132);
   Graph_bdecay_psi5->GetZaxis()->SetLabelSize(0.06);
   Graph_bdecay_psi5->GetZaxis()->SetTitleSize(0.072);
   Graph_bdecay_psi5->GetZaxis()->SetTitleOffset(1.2);
   Graph_bdecay_psi5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bdecay_psi5);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(70);
   grae->SetName("h_fithist_1");
   grae->SetTitle("Histogram of fithist_1_plot__m1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,3650.5,475);
   grae->SetPointError(0,0.5,0.5,21.30023,22.30023);
   grae->SetPoint(1,3651.5,414);
   grae->SetPointError(1,0.5,0.5,19.85313,20.85313);
   grae->SetPoint(2,3652.5,479);
   grae->SetPointError(2,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(3,3653.5,428);
   grae->SetPointError(3,0.5,0.5,20.1942,21.1942);
   grae->SetPoint(4,3654.5,465);
   grae->SetPointError(4,0.5,0.5,21.06965,22.06965);
   grae->SetPoint(5,3655.5,468);
   grae->SetPointError(5,0.5,0.5,21.13909,22.13909);
   grae->SetPoint(6,3656.5,450);
   grae->SetPointError(6,0.5,0.5,20.7191,21.7191);
   grae->SetPoint(7,3657.5,464);
   grae->SetPointError(7,0.5,0.5,21.04646,22.04646);
   grae->SetPoint(8,3658.5,473);
   grae->SetPointError(8,0.5,0.5,21.25431,22.25431);
   grae->SetPoint(9,3659.5,435);
   grae->SetPointError(9,0.5,0.5,20.36265,21.36265);
   grae->SetPoint(10,3660.5,512);
   grae->SetPointError(10,0.5,0.5,22.13294,23.13294);
   grae->SetPoint(11,3661.5,451);
   grae->SetPointError(11,0.5,0.5,20.74265,21.74265);
   grae->SetPoint(12,3662.5,479);
   grae->SetPointError(12,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(13,3663.5,476);
   grae->SetPointError(13,0.5,0.5,21.32315,22.32315);
   grae->SetPoint(14,3664.5,468);
   grae->SetPointError(14,0.5,0.5,21.13909,22.13909);
   grae->SetPoint(15,3665.5,479);
   grae->SetPointError(15,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(16,3666.5,489);
   grae->SetPointError(16,0.5,0.5,21.619,22.619);
   grae->SetPoint(17,3667.5,493);
   grae->SetPointError(17,0.5,0.5,21.70923,22.70923);
   grae->SetPoint(18,3668.5,513);
   grae->SetPointError(18,0.5,0.5,22.15502,23.15502);
   grae->SetPoint(19,3669.5,489);
   grae->SetPointError(19,0.5,0.5,21.619,22.619);
   grae->SetPoint(20,3670.5,530);
   grae->SetPointError(20,0.5,0.5,22.52716,23.52716);
   grae->SetPoint(21,3671.5,466);
   grae->SetPointError(21,0.5,0.5,21.09282,22.09282);
   grae->SetPoint(22,3672.5,487);
   grae->SetPointError(22,0.5,0.5,21.57374,22.57374);
   grae->SetPoint(23,3673.5,520);
   grae->SetPointError(23,0.5,0.5,22.30899,23.30899);
   grae->SetPoint(24,3674.5,485);
   grae->SetPointError(24,0.5,0.5,21.52839,22.52839);
   grae->SetPoint(25,3675.5,508);
   grae->SetPointError(25,0.5,0.5,22.0444,23.0444);
   grae->SetPoint(26,3676.5,559);
   grae->SetPointError(26,0.5,0.5,23.14847,24.14847);
   grae->SetPoint(27,3677.5,552);
   grae->SetPointError(27,0.5,0.5,23,24);
   grae->SetPoint(28,3678.5,614);
   grae->SetPointError(28,0.5,0.5,24.28407,25.28407);
   grae->SetPoint(29,3679.5,665);
   grae->SetPointError(29,0.5,0.5,25.29244,26.29244);
   grae->SetPoint(30,3680.5,827);
   grae->SetPointError(30,0.5,0.5,28.26195,29.26195);
   grae->SetPoint(31,3681.5,1075);
   grae->SetPointError(31,0.5,0.5,32.291,33.291);
   grae->SetPoint(32,3682.5,1508);
   grae->SetPointError(32,0.5,0.5,38.33619,39.33619);
   grae->SetPoint(33,3683.5,2123);
   grae->SetPointError(33,0.5,0.5,45.57874,46.57874);
   grae->SetPoint(34,3684.5,2831);
   grae->SetPointError(34,0.5,0.5,52.70949,53.70949);
   grae->SetPoint(35,3685.5,3639);
   grae->SetPointError(35,0.5,0.5,59.8262,60.8262);
   grae->SetPoint(36,3686.5,3665);
   grae->SetPointError(36,0.5,0.5,60.04131,61.04131);
   grae->SetPoint(37,3687.5,3205);
   grae->SetPointError(37,0.5,0.5,56.11493,57.11493);
   grae->SetPoint(38,3688.5,2373);
   grae->SetPointError(38,0.5,0.5,48.21601,49.21601);
   grae->SetPoint(39,3689.5,1623);
   grae->SetPointError(39,0.5,0.5,39.78958,40.78958);
   grae->SetPoint(40,3690.5,1130);
   grae->SetPointError(40,0.5,0.5,33.11919,34.11919);
   grae->SetPoint(41,3691.5,887);
   grae->SetPointError(41,0.5,0.5,29.28674,30.28674);
   grae->SetPoint(42,3692.5,698);
   grae->SetPointError(42,0.5,0.5,25.92442,26.92442);
   grae->SetPoint(43,3693.5,621);
   grae->SetPointError(43,0.5,0.5,24.42489,25.42489);
   grae->SetPoint(44,3694.5,557);
   grae->SetPointError(44,0.5,0.5,23.10614,24.10614);
   grae->SetPoint(45,3695.5,550);
   grae->SetPointError(45,0.5,0.5,22.95741,23.95741);
   grae->SetPoint(46,3696.5,562);
   grae->SetPointError(46,0.5,0.5,23.21181,24.21181);
   grae->SetPoint(47,3697.5,487);
   grae->SetPointError(47,0.5,0.5,21.57374,22.57374);
   grae->SetPoint(48,3698.5,529);
   grae->SetPointError(48,0.5,0.5,22.50543,23.50543);
   grae->SetPoint(49,3699.5,516);
   grae->SetPointError(49,0.5,0.5,22.22114,23.22114);
   grae->SetPoint(50,3700.5,485);
   grae->SetPointError(50,0.5,0.5,21.52839,22.52839);
   grae->SetPoint(51,3701.5,499);
   grae->SetPointError(51,0.5,0.5,21.8439,22.8439);
   grae->SetPoint(52,3702.5,544);
   grae->SetPointError(52,0.5,0.5,22.82917,23.82917);
   grae->SetPoint(53,3703.5,488);
   grae->SetPointError(53,0.5,0.5,21.59638,22.59638);
   grae->SetPoint(54,3704.5,581);
   grae->SetPointError(54,0.5,0.5,23.60913,24.60913);
   grae->SetPoint(55,3705.5,493);
   grae->SetPointError(55,0.5,0.5,21.70923,22.70923);
   grae->SetPoint(56,3706.5,525);
   grae->SetPointError(56,0.5,0.5,22.41833,23.41833);
   grae->SetPoint(57,3707.5,520);
   grae->SetPointError(57,0.5,0.5,22.30899,23.30899);
   grae->SetPoint(58,3708.5,522);
   grae->SetPointError(58,0.5,0.5,22.35279,23.35279);
   grae->SetPoint(59,3709.5,495);
   grae->SetPointError(59,0.5,0.5,21.75421,22.75421);
   grae->SetPoint(60,3710.5,541);
   grae->SetPointError(60,0.5,0.5,22.76478,23.76478);
   grae->SetPoint(61,3711.5,479);
   grae->SetPointError(61,0.5,0.5,21.39178,22.39178);
   grae->SetPoint(62,3712.5,544);
   grae->SetPointError(62,0.5,0.5,22.82917,23.82917);
   grae->SetPoint(63,3713.5,543);
   grae->SetPointError(63,0.5,0.5,22.80772,23.80772);
   grae->SetPoint(64,3714.5,523);
   grae->SetPointError(64,0.5,0.5,22.37466,23.37466);
   grae->SetPoint(65,3715.5,535);
   grae->SetPointError(65,0.5,0.5,22.63547,23.63547);
   grae->SetPoint(66,3716.5,506);
   grae->SetPointError(66,0.5,0.5,22,23);
   grae->SetPoint(67,3717.5,521);
   grae->SetPointError(67,0.5,0.5,22.3309,23.3309);
   grae->SetPoint(68,3718.5,532);
   grae->SetPointError(68,0.5,0.5,22.57054,23.57054);
   grae->SetPoint(69,3719.5,538);
   grae->SetPointError(69,0.5,0.5,22.70022,23.70022);
   
   TH1F *Graph_h_fithist_12 = new TH1F("Graph_h_fithist_12","Histogram of fithist_1_plot__m1",100,3643,3727);
   Graph_h_fithist_12->SetMinimum(60.95742);
   Graph_h_fithist_12->SetMaximum(4059.231);
   Graph_h_fithist_12->SetDirectory(0);
   Graph_h_fithist_12->SetStats(0);
   Graph_h_fithist_12->SetLineWidth(2);
   Graph_h_fithist_12->SetMarkerStyle(20);
   Graph_h_fithist_12->GetXaxis()->SetNdivisions(505);
   Graph_h_fithist_12->GetXaxis()->SetLabelFont(132);
   Graph_h_fithist_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_12->GetXaxis()->SetLabelSize(0.06);
   Graph_h_fithist_12->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fithist_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_12->GetXaxis()->SetTitleFont(132);
   Graph_h_fithist_12->GetYaxis()->SetNdivisions(505);
   Graph_h_fithist_12->GetYaxis()->SetLabelFont(132);
   Graph_h_fithist_12->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_12->GetYaxis()->SetLabelSize(0.06);
   Graph_h_fithist_12->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fithist_12->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_12->GetYaxis()->SetTitleFont(132);
   Graph_h_fithist_12->GetZaxis()->SetLabelFont(132);
   Graph_h_fithist_12->GetZaxis()->SetLabelSize(0.06);
   Graph_h_fithist_12->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fithist_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fithist_12->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fithist_12);
   
   grae->Draw("p");
   
   TH1D *frame_3733920__2 = new TH1D("frame_3733920__2","A RooPlot of \"m1\"",70,3650,3720);
   frame_3733920__2->SetBinContent(1,3912.343);
   frame_3733920__2->SetMaximum(3912.343);
   frame_3733920__2->SetEntries(1);
   frame_3733920__2->SetDirectory(0);
   frame_3733920__2->SetStats(0);
   frame_3733920__2->SetLineWidth(2);
   frame_3733920__2->SetMarkerStyle(20);
   frame_3733920__2->GetXaxis()->SetTitle("#it{M_{J/#psi#pi^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_3733920__2->GetXaxis()->SetNdivisions(505);
   frame_3733920__2->GetXaxis()->SetLabelFont(132);
   frame_3733920__2->GetXaxis()->SetLabelOffset(0.01);
   frame_3733920__2->GetXaxis()->SetLabelSize(0.06);
   frame_3733920__2->GetXaxis()->SetTitleSize(0.072);
   frame_3733920__2->GetXaxis()->SetTitleOffset(0.95);
   frame_3733920__2->GetXaxis()->SetTitleFont(132);
   frame_3733920__2->GetYaxis()->SetTitle("Candidates / (1.0 MeV/#it{c^{2}})");
   frame_3733920__2->GetYaxis()->SetNdivisions(505);
   frame_3733920__2->GetYaxis()->SetLabelFont(132);
   frame_3733920__2->GetYaxis()->SetLabelOffset(0.01);
   frame_3733920__2->GetYaxis()->SetLabelSize(0.06);
   frame_3733920__2->GetYaxis()->SetTitleSize(0.072);
   frame_3733920__2->GetYaxis()->SetTitleOffset(0.95);
   frame_3733920__2->GetYaxis()->SetTitleFont(132);
   frame_3733920__2->GetZaxis()->SetLabelFont(132);
   frame_3733920__2->GetZaxis()->SetLabelSize(0.06);
   frame_3733920__2->GetZaxis()->SetTitleSize(0.072);
   frame_3733920__2->GetZaxis()->SetTitleOffset(1.2);
   frame_3733920__2->GetZaxis()->SetTitleFont(132);
   frame_3733920__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.8,"12<#font[12]{p}_{T}<14 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.73,"2.0<#font[12]{y}<3.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.73,"#sqrt{#it{s}} = 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.66,"1.7 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.59,"#font[152]{y}(2#font[12]{S})");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.4,0.35,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Data ","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model1","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("prompt_psi","Prompt","f");
   entry->SetFillColor(4);
   entry->SetFillStyle(3008);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bdecay_psi","Nonprompt","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tztail_psi","Wrong PV","f");
   entry->SetFillColor(6);
   entry->SetFillStyle(3022);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_psi","Background","f");
   entry->SetFillColor(3);
   entry->SetFillStyle(3244);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   ca1->Modified();
   ca1->cd();
   ca1->SetSelected(ca1);
}


==> figs/Fig1topright.C <==
{
//=========Macro generated from canvas: ca2/ca2
//=========  (Mon Sep 13 17:27:10 2021) by ROOT version5.34/20
   TCanvas *ca2 = new TCanvas("ca2", "ca2",40,63,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   ca2->Range(-2.382716,-0.9891961,7.493827,5.19328);
   ca2->SetFillColor(0);
   ca2->SetBorderMode(0);
   ca2->SetBorderSize(2);
   ca2->SetLogy();
   ca2->SetTickx(1);
   ca2->SetTicky(1);
   ca2->SetLeftMargin(0.14);
   ca2->SetRightMargin(0.05);
   ca2->SetTopMargin(0.08);
   ca2->SetBottomMargin(0.16);
   ca2->SetFrameLineWidth(2);
   ca2->SetFrameBorderMode(0);
   ca2->SetFrameLineWidth(2);
   ca2->SetFrameBorderMode(0);
   
   TH1D *frame_3358aa0__3 = new TH1D("frame_3358aa0__3","",201,-1,7);
   frame_3358aa0__3->SetBinContent(1,49966.84);
   frame_3358aa0__3->SetMinimum(1);
   frame_3358aa0__3->SetMaximum(49966.84);
   frame_3358aa0__3->SetEntries(2);
   frame_3358aa0__3->SetDirectory(0);
   frame_3358aa0__3->SetStats(0);
   frame_3358aa0__3->SetLineWidth(2);
   frame_3358aa0__3->SetMarkerStyle(20);
   frame_3358aa0__3->GetXaxis()->SetTitle("#it{t_{z}} [ps]");
   frame_3358aa0__3->GetXaxis()->SetNdivisions(505);
   frame_3358aa0__3->GetXaxis()->SetLabelFont(132);
   frame_3358aa0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_3358aa0__3->GetXaxis()->SetLabelSize(0.06);
   frame_3358aa0__3->GetXaxis()->SetTitleSize(0.072);
   frame_3358aa0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_3358aa0__3->GetXaxis()->SetTitleFont(132);
   frame_3358aa0__3->GetYaxis()->SetTitle("Candidates / (0.1 ps)");
   frame_3358aa0__3->GetYaxis()->SetNdivisions(505);
   frame_3358aa0__3->GetYaxis()->SetLabelFont(132);
   frame_3358aa0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_3358aa0__3->GetYaxis()->SetLabelSize(0.06);
   frame_3358aa0__3->GetYaxis()->SetTitleSize(0.072);
   frame_3358aa0__3->GetYaxis()->SetTitleOffset(0.95);
   frame_3358aa0__3->GetYaxis()->SetTitleFont(132);
   frame_3358aa0__3->GetZaxis()->SetLabelFont(132);
   frame_3358aa0__3->GetZaxis()->SetLabelSize(0.06);
   frame_3358aa0__3->GetZaxis()->SetTitleSize(0.072);
   frame_3358aa0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_3358aa0__3->GetZaxis()->SetTitleFont(132);
   frame_3358aa0__3->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(201);
   grae->SetName("h_fithist_1");
   grae->SetTitle("Histogram of fithist_1_plot__psi_tz");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,-9.950249,0);
   grae->SetPointError(0,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(1,-9.850746,0);
   grae->SetPointError(1,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(2,-9.751244,0);
   grae->SetPointError(2,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(3,-9.651741,0);
   grae->SetPointError(3,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(4,-9.552239,0);
   grae->SetPointError(4,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(5,-9.452736,0);
   grae->SetPointError(5,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(6,-9.353234,0);
   grae->SetPointError(6,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(7,-9.253731,0);
   grae->SetPointError(7,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(8,-9.154229,0);
   grae->SetPointError(8,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(9,-9.054726,0);
   grae->SetPointError(9,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(10,-8.955224,0);
   grae->SetPointError(10,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(11,-8.855721,0);
   grae->SetPointError(11,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(12,-8.756219,0);
   grae->SetPointError(12,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(13,-8.656716,0);
   grae->SetPointError(13,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(14,-8.557214,0);
   grae->SetPointError(14,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(15,-8.457711,1);
   grae->SetPointError(15,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(16,-8.358209,0);
   grae->SetPointError(16,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(17,-8.258706,0);
   grae->SetPointError(17,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(18,-8.159204,0);
   grae->SetPointError(18,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(19,-8.059701,0);
   grae->SetPointError(19,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(20,-7.960199,0);
   grae->SetPointError(20,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(21,-7.860697,0);
   grae->SetPointError(21,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(22,-7.761194,0);
   grae->SetPointError(22,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(23,-7.661692,0);
   grae->SetPointError(23,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(24,-7.562189,0);
   grae->SetPointError(24,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(25,-7.462687,0);
   grae->SetPointError(25,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(26,-7.363184,0);
   grae->SetPointError(26,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(27,-7.263682,0);
   grae->SetPointError(27,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(28,-7.164179,0);
   grae->SetPointError(28,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(29,-7.064677,0);
   grae->SetPointError(29,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(30,-6.965174,0);
   grae->SetPointError(30,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(31,-6.865672,0);
   grae->SetPointError(31,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(32,-6.766169,0);
   grae->SetPointError(32,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(33,-6.666667,0);
   grae->SetPointError(33,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(34,-6.567164,0);
   grae->SetPointError(34,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(35,-6.467662,0);
   grae->SetPointError(35,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(36,-6.368159,0);
   grae->SetPointError(36,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(37,-6.268657,0);
   grae->SetPointError(37,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(38,-6.169154,0);
   grae->SetPointError(38,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(39,-6.069652,0);
   grae->SetPointError(39,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(40,-5.970149,0);
   grae->SetPointError(40,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(41,-5.870647,0);
   grae->SetPointError(41,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(42,-5.771144,0);
   grae->SetPointError(42,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(43,-5.671642,0);
   grae->SetPointError(43,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(44,-5.572139,0);
   grae->SetPointError(44,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(45,-5.472637,0);
   grae->SetPointError(45,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(46,-5.373134,0);
   grae->SetPointError(46,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(47,-5.273632,0);
   grae->SetPointError(47,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(48,-5.174129,0);
   grae->SetPointError(48,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(49,-5.074627,0);
   grae->SetPointError(49,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(50,-4.975124,0);
   grae->SetPointError(50,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(51,-4.875622,0);
   grae->SetPointError(51,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(52,-4.776119,0);
   grae->SetPointError(52,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(53,-4.676617,0);
   grae->SetPointError(53,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(54,-4.577114,0);
   grae->SetPointError(54,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(55,-4.477612,0);
   grae->SetPointError(55,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(56,-4.378109,0);
   grae->SetPointError(56,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(57,-4.278607,0);
   grae->SetPointError(57,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(58,-4.179104,0);
   grae->SetPointError(58,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(59,-4.079602,0);
   grae->SetPointError(59,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(60,-3.9801,0);
   grae->SetPointError(60,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(61,-3.880597,0);
   grae->SetPointError(61,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(62,-3.781095,0);
   grae->SetPointError(62,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(63,-3.681592,0);
   grae->SetPointError(63,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(64,-3.58209,0);
   grae->SetPointError(64,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(65,-3.482587,0);
   grae->SetPointError(65,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(66,-3.383085,0);
   grae->SetPointError(66,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(67,-3.283582,0);
   grae->SetPointError(67,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(68,-3.18408,0);
   grae->SetPointError(68,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(69,-3.084577,0);
   grae->SetPointError(69,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(70,-2.985075,0);
   grae->SetPointError(70,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(71,-2.885572,0);
   grae->SetPointError(71,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(72,-2.78607,0);
   grae->SetPointError(72,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(73,-2.686567,0);
   grae->SetPointError(73,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(74,-2.587065,0);
   grae->SetPointError(74,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(75,-2.487562,0);
   grae->SetPointError(75,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(76,-2.38806,0);
   grae->SetPointError(76,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(77,-2.288557,0);
   grae->SetPointError(77,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(78,-2.189055,0);
   grae->SetPointError(78,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(79,-2.089552,0);
   grae->SetPointError(79,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(80,-1.99005,0);
   grae->SetPointError(80,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(81,-1.890547,0);
   grae->SetPointError(81,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(82,-1.791045,0);
   grae->SetPointError(82,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(83,-1.691542,0);
   grae->SetPointError(83,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(84,-1.59204,0);
   grae->SetPointError(84,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(85,-1.492537,0);
   grae->SetPointError(85,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(86,-1.393035,0);
   grae->SetPointError(86,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(87,-1.293532,1);
   grae->SetPointError(87,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(88,-1.19403,0);
   grae->SetPointError(88,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(89,-1.094527,0);
   grae->SetPointError(89,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(90,-0.9950249,0);
   grae->SetPointError(90,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(91,-0.8955224,0);
   grae->SetPointError(91,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(92,-0.7960199,0);
   grae->SetPointError(92,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(93,-0.6965174,0);
   grae->SetPointError(93,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(94,-0.5970149,0);
   grae->SetPointError(94,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(95,-0.4975124,1);
   grae->SetPointError(95,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(96,-0.39801,0);
   grae->SetPointError(96,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(97,-0.2985075,6);
   grae->SetPointError(97,0.04975124,0.04975124,2.379931,3.583642);
   grae->SetPoint(98,-0.199005,76);
   grae->SetPointError(98,0.04975124,0.04975124,8.698576,9.756061);
   grae->SetPoint(99,-0.09950249,4458);
   grae->SetPointError(99,0.04975124,0.04975124,66.27013,67.27013);
   grae->SetPoint(100,8.951173e-16,30712);
   grae->SetPointError(100,0.04975124,0.04975124,174.7491,175.7491);
   grae->SetPoint(101,0.09950249,6010);
   grae->SetPointError(101,0.04975124,0.04975124,77.0258,78.0258);
   grae->SetPoint(102,0.199005,1720);
   grae->SetPointError(102,0.04975124,0.04975124,40.9759,41.9759);
   grae->SetPoint(103,0.2985075,1374);
   grae->SetPointError(103,0.04975124,0.04975124,36.57088,37.57088);
   grae->SetPoint(104,0.39801,1001);
   grae->SetPointError(104,0.04975124,0.04975124,31.14253,32.14253);
   grae->SetPoint(105,0.4975124,839);
   grae->SetPointError(105,0.04975124,0.04975124,28.46981,29.46981);
   grae->SetPoint(106,0.5970149,738);
   grae->SetPointError(106,0.04975124,0.04975124,26.67076,27.67076);
   grae->SetPoint(107,0.6965174,599);
   grae->SetPointError(107,0.04975124,0.04975124,23.97958,24.97958);
   grae->SetPoint(108,0.7960199,552);
   grae->SetPointError(108,0.04975124,0.04975124,23,24);
   grae->SetPoint(109,0.8955224,453);
   grae->SetPointError(109,0.04975124,0.04975124,20.78967,21.78967);
   grae->SetPoint(110,0.9950249,449);
   grae->SetPointError(110,0.04975124,0.04975124,20.69552,21.69552);
   grae->SetPoint(111,1.094527,406);
   grae->SetPointError(111,0.04975124,0.04975124,19.65564,20.65564);
   grae->SetPoint(112,1.19403,395);
   grae->SetPointError(112,0.04975124,0.04975124,19.3809,20.3809);
   grae->SetPoint(113,1.293532,396);
   grae->SetPointError(113,0.04975124,0.04975124,19.40603,20.40603);
   grae->SetPoint(114,1.393035,342);
   grae->SetPointError(114,0.04975124,0.04975124,18,19);
   grae->SetPoint(115,1.492537,287);
   grae->SetPointError(115,0.04975124,0.04975124,16.44845,17.44845);
   grae->SetPoint(116,1.59204,294);
   grae->SetPointError(116,0.04975124,0.04975124,16.65372,17.65372);
   grae->SetPoint(117,1.691542,264);
   grae->SetPointError(117,0.04975124,0.04975124,15.75577,16.75577);
   grae->SetPoint(118,1.791045,231);
   grae->SetPointError(118,0.04975124,0.04975124,14.70691,15.70691);
   grae->SetPoint(119,1.890547,174);
   grae->SetPointError(119,0.04975124,0.04975124,12.70038,13.70038);
   grae->SetPoint(120,1.99005,212);
   grae->SetPointError(120,0.04975124,0.04975124,14.0688,15.0688);
   grae->SetPoint(121,2.089552,190);
   grae->SetPointError(121,0.04975124,0.04975124,13.29311,14.29311);
   grae->SetPoint(122,2.189055,163);
   grae->SetPointError(122,0.04975124,0.04975124,12.27693,13.27693);
   grae->SetPoint(123,2.288557,148);
   grae->SetPointError(123,0.04975124,0.04975124,11.6758,12.6758);
   grae->SetPoint(124,2.38806,141);
   grae->SetPointError(124,0.04975124,0.04975124,11.38486,12.38486);
   grae->SetPoint(125,2.487562,141);
   grae->SetPointError(125,0.04975124,0.04975124,11.38486,12.38486);
   grae->SetPoint(126,2.587065,124);
   grae->SetPointError(126,0.04975124,0.04975124,10.64675,11.64675);
   grae->SetPoint(127,2.686567,109);
   grae->SetPointError(127,0.04975124,0.04975124,9.952272,10.95227);
   grae->SetPoint(128,2.78607,105);
   grae->SetPointError(128,0.04975124,0.04975124,9.759142,10.75914);
   grae->SetPoint(129,2.885572,102);
   grae->SetPointError(129,0.04975124,0.04975124,9.611874,10.61187);
   grae->SetPoint(130,2.985075,111);
   grae->SetPointError(130,0.04975124,0.04975124,10.04751,11.04751);
   grae->SetPoint(131,3.084577,87);
   grae->SetPointError(131,0.04975124,0.04975124,9.30942,10.36314);
   grae->SetPoint(132,3.18408,91);
   grae->SetPointError(132,0.04975124,0.04975124,9.521834,10.57436);
   grae->SetPoint(133,3.283582,65);
   grae->SetPointError(133,0.04975124,0.04975124,8.041463,9.103628);
   grae->SetPoint(134,3.383085,78);
   grae->SetPointError(134,0.04975124,0.04975124,8.812788,9.869531);
   grae->SetPoint(135,3.482587,68);
   grae->SetPointError(135,0.04975124,0.04975124,8.225883,9.28666);
   grae->SetPoint(136,3.58209,67);
   grae->SetPointError(136,0.04975124,0.04975124,8.164873,9.226102);
   grae->SetPoint(137,3.681592,60);
   grae->SetPointError(137,0.04975124,0.04975124,7.724317,8.789023);
   grae->SetPoint(138,3.781095,46);
   grae->SetPointError(138,0.04975124,0.04975124,6.757581,7.831489);
   grae->SetPoint(139,3.880597,56);
   grae->SetPointError(139,0.04975124,0.04975124,7.4609,8.527879);
   grae->SetPoint(140,3.9801,34);
   grae->SetPointError(140,0.04975124,0.04975124,5.802128,6.888101);
   grae->SetPoint(141,4.079602,45);
   grae->SetPointError(141,0.04975124,0.04975124,6.683179,7.757905);
   grae->SetPoint(142,4.179104,45);
   grae->SetPointError(142,0.04975124,0.04975124,6.683179,7.757905);
   grae->SetPoint(143,4.278607,37);
   grae->SetPointError(143,0.04975124,0.04975124,6.055143,7.137555);
   grae->SetPoint(144,4.378109,36);
   grae->SetPointError(144,0.04975124,0.04975124,5.971996,7.055545);
   grae->SetPoint(145,4.477612,33);
   grae->SetPointError(145,0.04975124,0.04975124,5.715302,6.802567);
   grae->SetPoint(146,4.577114,35);
   grae->SetPointError(146,0.04975124,0.04975124,5.887675,6.97241);
   grae->SetPoint(147,4.676617,20);
   grae->SetPointError(147,0.04975124,0.04975124,4.434448,5.546519);
   grae->SetPoint(148,4.776119,24);
   grae->SetPointError(148,0.04975124,0.04975124,4.864612,5.966932);
   grae->SetPoint(149,4.875622,25);
   grae->SetPointError(149,0.04975124,0.04975124,4.966335,6.066589);
   grae->SetPoint(150,4.975124,29);
   grae->SetPointError(150,0.04975124,0.04975124,5.353932,6.44702);
   grae->SetPoint(151,5.074627,26);
   grae->SetPointError(151,0.04975124,0.04975124,5.066015,6.164324);
   grae->SetPoint(152,5.174129,19);
   grae->SetPointError(152,0.04975124,0.04975124,4.320219,5.435196);
   grae->SetPoint(153,5.273632,20);
   grae->SetPointError(153,0.04975124,0.04975124,4.434448,5.546519);
   grae->SetPoint(154,5.373134,13);
   grae->SetPointError(154,0.04975124,0.04975124,3.558662,4.697573);
   grae->SetPoint(155,5.472637,16);
   grae->SetPointError(155,0.04975124,0.04975124,3.957801,5.083066);
   grae->SetPoint(156,5.572139,21);
   grae->SetPointError(156,0.04975124,0.04975124,4.545807,5.655182);
   grae->SetPoint(157,5.671642,8);
   grae->SetPointError(157,0.04975124,0.04975124,2.768386,3.945142);
   grae->SetPoint(158,5.771144,17);
   grae->SetPointError(158,0.04975124,0.04975124,4.082184,5.203719);
   grae->SetPoint(159,5.870647,19);
   grae->SetPointError(159,0.04975124,0.04975124,4.320219,5.435196);
   grae->SetPoint(160,5.970149,9);
   grae->SetPointError(160,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(161,6.069652,14);
   grae->SetPointError(161,0.04975124,0.04975124,3.6965,4.830381);
   grae->SetPoint(162,6.169154,7);
   grae->SetPointError(162,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(163,6.268657,13);
   grae->SetPointError(163,0.04975124,0.04975124,3.558662,4.697573);
   grae->SetPoint(164,6.368159,8);
   grae->SetPointError(164,0.04975124,0.04975124,2.768386,3.945142);
   grae->SetPoint(165,6.467662,7);
   grae->SetPointError(165,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(166,6.567164,9);
   grae->SetPointError(166,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(167,6.666667,7);
   grae->SetPointError(167,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(168,6.766169,9);
   grae->SetPointError(168,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(169,6.865672,4);
   grae->SetPointError(169,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(170,6.965174,3);
   grae->SetPointError(170,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(171,7.064677,4);
   grae->SetPointError(171,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(172,7.164179,6);
   grae->SetPointError(172,0.04975124,0.04975124,2.379931,3.583642);
   grae->SetPoint(173,7.263682,2);
   grae->SetPointError(173,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(174,7.363184,3);
   grae->SetPointError(174,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(175,7.462687,1);
   grae->SetPointError(175,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(176,7.562189,3);
   grae->SetPointError(176,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(177,7.661692,5);
   grae->SetPointError(177,0.04975124,0.04975124,2.159691,3.382473);
   grae->SetPoint(178,7.761194,2);
   grae->SetPointError(178,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(179,7.860697,2);
   grae->SetPointError(179,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(180,7.960199,0);
   grae->SetPointError(180,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(181,8.059701,1);
   grae->SetPointError(181,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(182,8.159204,3);
   grae->SetPointError(182,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(183,8.258706,3);
   grae->SetPointError(183,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(184,8.358209,2);
   grae->SetPointError(184,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(185,8.457711,1);
   grae->SetPointError(185,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(186,8.557214,0);
   grae->SetPointError(186,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(187,8.656716,3);
   grae->SetPointError(187,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(188,8.756219,1);
   grae->SetPointError(188,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(189,8.855721,4);
   grae->SetPointError(189,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(190,8.955224,0);
   grae->SetPointError(190,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(191,9.054726,0);
   grae->SetPointError(191,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(192,9.154229,2);
   grae->SetPointError(192,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(193,9.253731,0);
   grae->SetPointError(193,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(194,9.353234,1);
   grae->SetPointError(194,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(195,9.452736,0);
   grae->SetPointError(195,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(196,9.552239,0);
   grae->SetPointError(196,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(197,9.651741,1);
   grae->SetPointError(197,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(198,9.751244,0);
   grae->SetPointError(198,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(199,9.850746,1);
   grae->SetPointError(199,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(200,9.950249,0);
   grae->SetPointError(200,0.04975124,0.04975124,0,1.147874);
   
   TH1F *Graph_h_fithist_13 = new TH1F("Graph_h_fithist_13","Histogram of fithist_1_plot__psi_tz",201,-12,12);
   Graph_h_fithist_13->SetMinimum(33.97652);
   Graph_h_fithist_13->SetMaximum(33976.52);
   Graph_h_fithist_13->SetDirectory(0);
   Graph_h_fithist_13->SetStats(0);
   Graph_h_fithist_13->SetLineWidth(2);
   Graph_h_fithist_13->SetMarkerStyle(20);
   Graph_h_fithist_13->GetXaxis()->SetNdivisions(505);
   Graph_h_fithist_13->GetXaxis()->SetLabelFont(132);
   Graph_h_fithist_13->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_13->GetXaxis()->SetLabelSize(0.06);
   Graph_h_fithist_13->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fithist_13->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_13->GetXaxis()->SetTitleFont(132);
   Graph_h_fithist_13->GetYaxis()->SetNdivisions(505);
   Graph_h_fithist_13->GetYaxis()->SetLabelFont(132);
   Graph_h_fithist_13->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_13->GetYaxis()->SetLabelSize(0.06);
   Graph_h_fithist_13->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fithist_13->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_13->GetYaxis()->SetTitleFont(132);
   Graph_h_fithist_13->GetZaxis()->SetLabelFont(132);
   Graph_h_fithist_13->GetZaxis()->SetLabelSize(0.06);
   Graph_h_fithist_13->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fithist_13->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fithist_13->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fithist_13);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(833);
   graph->SetName("model1");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,0.0263946377);
   graph->SetPoint(2,-1,0.0263946377);
   graph->SetPoint(3,-1.079999918,0.02206764791);
   graph->SetPoint(4,-1.060000082,0.02206764791);
   graph->SetPoint(5,-1.059999918,0.02336574485);
   graph->SetPoint(6,-1.040000082,0.02336574485);
   graph->SetPoint(7,-1.039999918,0.03115432646);
   graph->SetPoint(8,-1.020000082,0.03115432646);
   graph->SetPoint(9,-1.019999918,0.03158702544);
   graph->SetPoint(10,-1.000000082,0.03158702544);
   graph->SetPoint(11,-0.9999999184,0.02552923974);
   graph->SetPoint(12,-0.9800000816,0.02552923974);
   graph->SetPoint(13,-0.9799999184,0.0181733571);
   graph->SetPoint(14,-0.9600000816,0.0181733571);
   graph->SetPoint(15,-0.9599999184,0.02682733667);
   graph->SetPoint(16,-0.9400000816,0.02682733667);
   graph->SetPoint(17,-0.9399999184,0.02596193872);
   graph->SetPoint(18,-0.9200000816,0.02596193872);
   graph->SetPoint(19,-0.9199999184,0.02293304587);
   graph->SetPoint(20,-0.9000000816,0.02293304587);
   graph->SetPoint(21,-0.8999999184,0.0242311428);
   graph->SetPoint(22,-0.8800000816,0.0242311428);
   graph->SetPoint(23,-0.8799999184,0.02033685199);
   graph->SetPoint(24,-0.8600000816,0.02033685199);
   graph->SetPoint(25,-0.8599999184,0.02899083157);
   graph->SetPoint(26,-0.8400000816,0.02899083157);
   graph->SetPoint(27,-0.8399999184,0.0263946377);
   graph->SetPoint(28,-0.8200000816,0.0263946377);
   graph->SetPoint(29,-0.8199999184,0.02076955097);
   graph->SetPoint(30,-0.8000000816,0.02076955097);
   graph->SetPoint(31,-0.7999999184,0.02812543361);
   graph->SetPoint(32,-0.7800000816,0.02812543361);
   graph->SetPoint(33,-0.7799999184,0.02120224995);
   graph->SetPoint(34,-0.7600000816,0.02120224995);
   graph->SetPoint(35,-0.7599999184,0.02076955097);
   graph->SetPoint(36,-0.7400000816,0.02076955097);
   graph->SetPoint(37,-0.7399999184,0.02726003565);
   graph->SetPoint(38,-0.7200000816,0.02726003565);
   graph->SetPoint(39,-0.7199999184,0.01990415302);
   graph->SetPoint(40,-0.7000000816,0.01990415302);
   graph->SetPoint(41,-0.6999999184,0.02336574485);
   graph->SetPoint(42,-0.6800000816,0.02336574485);
   graph->SetPoint(43,-0.6799999184,0.02466384178);
   graph->SetPoint(44,-0.6600000816,0.02466384178);
   graph->SetPoint(45,-0.6599999184,0.02509654076);
   graph->SetPoint(46,-0.6400000816,0.02509654076);
   graph->SetPoint(47,-0.6399999184,0.03072162748);
   graph->SetPoint(48,-0.6200000816,0.03072162748);
   graph->SetPoint(49,-0.6199999184,0.0302889285);
   graph->SetPoint(50,-0.6000000816,0.0302889285);
   graph->SetPoint(51,-0.5999999184,0.0263946377);
   graph->SetPoint(52,-0.5800000816,0.0263946377);
   graph->SetPoint(53,-0.5799999184,0.02206764791);
   graph->SetPoint(54,-0.5600000816,0.02206764791);
   graph->SetPoint(55,-0.5599999184,0.0242311428);
   graph->SetPoint(56,-0.5400000816,0.0242311428);
   graph->SetPoint(57,-0.5399999184,0.02596193872);
   graph->SetPoint(58,-0.5200000816,0.02596193872);
   graph->SetPoint(59,-0.5199999184,0.02682733667);
   graph->SetPoint(60,-0.5000000816,0.02682733668);
   graph->SetPoint(61,-0.4999999184,0.02509654076);
   graph->SetPoint(62,-0.4800000816,0.02509654078);
   graph->SetPoint(63,-0.4799999184,0.02726003567);
   graph->SetPoint(64,-0.4600000816,0.02726003593);
   graph->SetPoint(65,-0.4599999184,0.97929893);
   graph->SetPoint(66,-0.4400000816,0.9792989328);
   graph->SetPoint(67,-0.4399999184,0.02076955412);
   graph->SetPoint(68,-0.4200000816,0.02076958327);
   graph->SetPoint(69,-0.4199999184,0.02336577714);
   graph->SetPoint(70,-0.4000000816,0.02336604209);
   graph->SetPoint(71,-0.3999999184,0.01903905231);
   graph->SetPoint(72,-0.3800000816,0.01904121036);
   graph->SetPoint(73,-0.3799999184,0.02293550121);
   graph->SetPoint(74,-0.3600000816,0.02295124641);
   graph->SetPoint(75,-0.3599999184,0.02641283853);
   graph->SetPoint(76,-0.3400000816,0.02651571228);
   graph->SetPoint(77,-0.3399999184,0.028679209);
   graph->SetPoint(78,-0.3200000816,0.02928092298);
   graph->SetPoint(79,-0.3199999184,1.573711972);
   graph->SetPoint(80,-0.3000000816,1.576861432);
   graph->SetPoint(81,-0.2999999184,0.02550726108);
   graph->SetPoint(82,-0.2800000816,0.04025205715);
   graph->SetPoint(83,-0.2799999184,6.265974636);
   graph->SetPoint(84,-0.2600000816,6.327683729);
   graph->SetPoint(85,-0.2599999184,10.93225273);
   graph->SetPoint(86,-0.2400000816,11.16295955);
   graph->SetPoint(87,-0.2399999184,11.8103295);
   graph->SetPoint(88,-0.2200000816,12.58016327);
   graph->SetPoint(89,-0.2199999184,43.20096827);
   graph->SetPoint(90,-0.2000000816,45.49162642);
   graph->SetPoint(91,-0.1999999184,29.77080128);
   graph->SetPoint(92,-0.1800000816,35.84906324);
   graph->SetPoint(93,-0.1799999184,67.87549622);
   graph->SetPoint(94,-0.1600000816,82.35480435);
   graph->SetPoint(95,-0.1599999184,207.2465808);
   graph->SetPoint(96,-0.1400000816,239.269353);
   graph->SetPoint(97,-0.1399999184,338.9524191);
   graph->SetPoint(98,-0.1200000816,411.3091807);
   graph->SetPoint(99,-0.1199999184,701.7634111);
   graph->SetPoint(100,-0.1000000816,889.3342137);
   graph->SetPoint(101,-0.09999991839,1678.713988);
   graph->SetPoint(102,-0.09,1879.578231);
   graph->SetPoint(103,-0.08000008161,2227.80762);
   graph->SetPoint(104,-0.07999991839,4777.169534);
   graph->SetPoint(105,-0.07,5380.140061);
   graph->SetPoint(106,-0.06000008161,6404.395018);
   graph->SetPoint(107,-0.05999991839,11876.50892);
   graph->SetPoint(108,-0.05,13534.09302);
   graph->SetPoint(109,-0.04000008161,15989.30289);
   graph->SetPoint(110,-0.03999991839,26281.06817);
   graph->SetPoint(111,-0.03,29457.84209);
   graph->SetPoint(112,-0.02000008161,32848.64927);
   graph->SetPoint(113,-0.01999991839,43812.44245);
   graph->SetPoint(114,-0.01,46509.119);
   graph->SetPoint(115,-8.1608e-08,47587.46364);
   graph->SetPoint(116,8.1608e-08,47161.58906);
   graph->SetPoint(117,0.01,46221.32493);
   graph->SetPoint(118,0.01999991839,43646.34402);
   graph->SetPoint(119,0.02000008161,33933.51771);
   graph->SetPoint(120,0.03,30637.68448);
   graph->SetPoint(121,0.03999991839,27527.15528);
   graph->SetPoint(122,0.04000008161,17040.32727);
   graph->SetPoint(123,0.05,14626.93762);
   graph->SetPoint(124,0.05999991839,12993.52691);
   graph->SetPoint(125,0.06000008161,7641.041763);
   graph->SetPoint(126,0.07,6629.571003);
   graph->SetPoint(127,0.07999991839,6032.532272);
   graph->SetPoint(128,0.08000008161,4269.190989);
   graph->SetPoint(129,0.09,3922.914317);
   graph->SetPoint(130,0.09999991839,3721.721401);
   graph->SetPoint(131,0.1000000816,2904.174246);
   graph->SetPoint(132,0.1199999184,2712.56673);
   graph->SetPoint(133,0.1200000816,2187.717527);
   graph->SetPoint(134,0.1399999184,2109.378925);
   graph->SetPoint(135,0.1400000816,1939.117892);
   graph->SetPoint(136,0.1599999184,1900.377897);
   graph->SetPoint(137,0.1600000816,1926.981061);
   graph->SetPoint(138,0.1799999184,1905.51134);
   graph->SetPoint(139,0.1800000816,1761.555754);
   graph->SetPoint(140,0.1999999184,1748.426143);
   graph->SetPoint(141,0.2000000816,1628.20521);
   graph->SetPoint(142,0.2199999184,1618.901369);
   graph->SetPoint(143,0.2200000816,1506.34393);
   graph->SetPoint(144,0.2399999184,1498.640825);
   graph->SetPoint(145,0.2400000816,1504.890961);
   graph->SetPoint(146,0.2599999184,1497.821871);
   graph->SetPoint(147,0.2600000816,1380.590118);
   graph->SetPoint(148,0.2799999184,1373.788962);
   graph->SetPoint(149,0.2800000816,1291.396563);
   graph->SetPoint(150,0.2999999184,1284.741477);
   graph->SetPoint(151,0.3000000816,1318.688571);
   graph->SetPoint(152,0.3199999184,1312.143154);
   graph->SetPoint(153,0.3200000816,1240.522189);
   graph->SetPoint(154,0.3399999184,1234.076044);
   graph->SetPoint(155,0.3400000816,1149.003817);
   graph->SetPoint(156,0.3599999184,1142.653488);
   graph->SetPoint(157,0.3600000816,1015.378037);
   graph->SetPoint(158,0.3799999184,1009.121704);
   graph->SetPoint(159,0.3800000816,1021.477961);
   graph->SetPoint(160,0.3999999184,1015.314165);
   graph->SetPoint(161,0.4000000816,958.8268984);
   graph->SetPoint(162,0.4199999184,952.7542586);
   graph->SetPoint(163,0.4200000816,894.9658305);
   graph->SetPoint(164,0.4399999184,888.982997);
   graph->SetPoint(165,0.4400000816,857.4616738);
   graph->SetPoint(166,0.4599999184,851.5673184);
   graph->SetPoint(167,0.4600000816,890.7702246);
   graph->SetPoint(168,0.4799999184,884.9630389);
   graph->SetPoint(169,0.4800000816,918.4842374);
   graph->SetPoint(170,0.4999999184,912.7629322);
   graph->SetPoint(171,0.5000000816,733.9560105);
   graph->SetPoint(172,0.5199999184,728.3193157);
   graph->SetPoint(173,0.5200000816,702.1229381);
   graph->SetPoint(174,0.5399999184,696.5696024);
   graph->SetPoint(175,0.5400000816,809.6851941);
   graph->SetPoint(176,0.5599999184,804.2139848);
   graph->SetPoint(177,0.5600000816,801.1052984);
   graph->SetPoint(178,0.5799999184,795.7150009);
   graph->SetPoint(179,0.5800000816,625.8623222);
   graph->SetPoint(180,0.5999999184,620.55174);
   graph->SetPoint(181,0.6000000816,764.7488738);
   graph->SetPoint(182,0.6199999184,759.516828);
   graph->SetPoint(183,0.6200000816,685.8530788);
   graph->SetPoint(184,0.6399999184,680.6984079);
   graph->SetPoint(185,0.6400000816,640.9727174);
   graph->SetPoint(186,0.6599999184,635.8942772);
   graph->SetPoint(187,0.6600000816,520.762647);
   graph->SetPoint(188,0.6799999184,515.7593102);
   graph->SetPoint(189,0.6800000816,595.6023574);
   graph->SetPoint(190,0.6999999184,590.6730131);
   graph->SetPoint(191,0.7000000816,570.0238255);
   graph->SetPoint(192,0.7199999184,565.1673796);
   graph->SetPoint(193,0.7200000816,635.8899203);
   graph->SetPoint(194,0.7399999184,631.1052948);
   graph->SetPoint(195,0.7400000816,566.8170106);
   graph->SetPoint(196,0.7599999184,562.1031432);
   graph->SetPoint(197,0.7600000816,486.0861136);
   graph->SetPoint(198,0.7799999184,481.4419581);
   graph->SetPoint(199,0.7800000816,559.1618969);
   graph->SetPoint(200,0.7999999184,554.5864221);
   graph->SetPoint(201,0.8000000816,567.7532856);
   graph->SetPoint(202,0.8199999184,563.2454759);
   graph->SetPoint(203,0.8200000816,577.6519803);
   graph->SetPoint(204,0.8399999184,573.2108352);
   graph->SetPoint(205,0.8400000816,521.0959842);
   graph->SetPoint(206,0.8599999184,516.7205176);
   graph->SetPoint(207,0.8600000816,501.6352884);
   graph->SetPoint(208,0.8799999184,497.3245291);
   graph->SetPoint(209,0.8800000816,470.4814204);
   graph->SetPoint(210,0.8999999184,466.2344114);
   graph->SetPoint(211,0.9000000816,415.9235936);
   graph->SetPoint(212,0.9199999184,411.7393922);
   graph->SetPoint(213,0.9200000816,483.2818045);
   graph->SetPoint(214,0.9399999184,479.1594819);
   graph->SetPoint(215,0.9400000816,474.9687183);
   graph->SetPoint(216,0.9599999184,470.9073592);
   graph->SetPoint(217,0.9600000816,433.5398892);
   graph->SetPoint(218,0.9799999184,429.5385922);
   graph->SetPoint(219,0.9800000816,452.5313402);
   graph->SetPoint(220,0.9999999184,448.589217);
   graph->SetPoint(221,1.000000082,444.3437187);
   graph->SetPoint(222,1.019999918,440.4598942);
   graph->SetPoint(223,1.020000082,430.7755485);
   graph->SetPoint(224,1.039999918,426.9491605);
   graph->SetPoint(225,1.040000082,399.1676019);
   graph->SetPoint(226,1.059999918,395.3978011);
   graph->SetPoint(227,1.060000082,405.9872527);
   graph->SetPoint(228,1.079999918,402.2732022);
   graph->SetPoint(229,1.080000082,424.5125193);
   graph->SetPoint(230,1.099999918,420.8533947);
   graph->SetPoint(231,1.100000082,419.9319187);
   graph->SetPoint(232,1.119999918,416.3269076);
   graph->SetPoint(233,1.120000082,409.5308305);
   graph->SetPoint(234,1.139999918,405.9791327);
   graph->SetPoint(235,1.140000082,399.74492);
   graph->SetPoint(236,1.159999918,396.245747);
   graph->SetPoint(237,1.160000082,430.5584528);
   graph->SetPoint(238,1.179999918,427.1110278);
   graph->SetPoint(239,1.180000082,377.2618762);
   graph->SetPoint(240,1.199999918,373.865434);
   graph->SetPoint(241,1.200000082,364.9631398);
   graph->SetPoint(242,1.219999918,361.6169264);
   graph->SetPoint(243,1.220000082,359.4534063);
   graph->SetPoint(244,1.239999918,356.1566789);
   graph->SetPoint(245,1.240000082,397.6046818);
   graph->SetPoint(246,1.259999918,394.3567087);
   graph->SetPoint(247,1.260000082,366.55632);
   graph->SetPoint(248,1.279999918,363.35638);
   graph->SetPoint(249,1.280000082,429.7382468);
   graph->SetPoint(250,1.299999918,426.5856296);
   graph->SetPoint(251,1.300000082,363.397057);
   graph->SetPoint(252,1.319999918,360.2910628);
   graph->SetPoint(253,1.320000082,353.82327);
   graph->SetPoint(254,1.339999918,350.7632093);
   graph->SetPoint(255,1.340000082,294.3758562);
   graph->SetPoint(256,1.359999918,291.3610496);
   graph->SetPoint(257,1.360000082,316.7596135);
   graph->SetPoint(258,1.379999918,313.7893919);
   graph->SetPoint(259,1.380000082,408.2253246);
   graph->SetPoint(260,1.399999918,405.2990286);
   graph->SetPoint(261,1.400000082,302.4149973);
   graph->SetPoint(262,1.419999918,299.5319773);
   graph->SetPoint(263,1.420000082,346.7763274);
   graph->SetPoint(264,1.439999918,343.9359434);
   graph->SetPoint(265,1.440000082,295.1519213);
   graph->SetPoint(266,1.459999918,292.3535428);
   graph->SetPoint(267,1.460000082,293.83942);
   graph->SetPoint(268,1.479999918,291.0824257);
   graph->SetPoint(269,1.480000082,317.552992);
   graph->SetPoint(270,1.499999918,314.83677);
   graph->SetPoint(271,1.500000082,245.4416062);
   graph->SetPoint(272,1.519999918,242.7655535);
   graph->SetPoint(273,1.520000082,298.4449554);
   graph->SetPoint(274,1.539999918,295.8084778);
   graph->SetPoint(275,1.540000082,278.7361641);
   graph->SetPoint(276,1.559999918,276.1386765);
   graph->SetPoint(277,1.560000082,246.9570778);
   graph->SetPoint(278,1.579999918,244.3980036);
   graph->SetPoint(279,1.580000082,308.3511524);
   graph->SetPoint(280,1.599999918,305.8299235);
   graph->SetPoint(281,1.600000082,293.96977);
   graph->SetPoint(282,1.619999918,291.4858267);
   graph->SetPoint(283,1.620000082,257.7671475);
   graph->SetPoint(284,1.639999918,255.3199384);
   graph->SetPoint(285,1.640000082,304.3486598);
   graph->SetPoint(286,1.659999918,301.9376416);
   graph->SetPoint(287,1.660000082,248.3923067);
   graph->SetPoint(288,1.679999918,246.0169442);
   graph->SetPoint(289,1.680000082,288.7008656);
   graph->SetPoint(290,1.699999918,286.3606316);
   graph->SetPoint(291,1.700000082,203.9668541);
   graph->SetPoint(292,1.719999918,201.661229);
   graph->SetPoint(293,1.720000082,295.4761345);
   graph->SetPoint(294,1.739999918,293.2046065);
   graph->SetPoint(295,1.740000082,234.8249474);
   graph->SetPoint(296,1.759999918,232.5870122);
   graph->SetPoint(297,1.760000082,248.0292962);
   graph->SetPoint(298,1.779999918,245.8244571);
   graph->SetPoint(299,1.780000082,245.9905528);
   graph->SetPoint(300,1.799999918,243.8183203);
   graph->SetPoint(301,1.800000082,226.4925922);
   graph->SetPoint(302,1.819999918,224.3524841);
   graph->SetPoint(303,1.820000082,213.7310083);
   graph->SetPoint(304,1.839999918,211.6225495);
   graph->SetPoint(305,1.840000082,196.2074609);
   graph->SetPoint(306,1.859999918,194.1301834);
   graph->SetPoint(307,1.860000082,162.1335538);
   graph->SetPoint(308,1.879999918,160.0869965);
   graph->SetPoint(309,1.880000082,158.2951739);
   graph->SetPoint(310,1.899999918,156.2788823);
   graph->SetPoint(311,1.900000082,192.5689525);
   graph->SetPoint(312,1.919999918,190.5824792);
   graph->SetPoint(313,1.920000082,190.3738594);
   graph->SetPoint(314,1.939999918,188.4167634);
   graph->SetPoint(315,1.940000082,249.6548072);
   graph->SetPoint(316,1.959999918,247.726654);
   graph->SetPoint(317,1.960000082,204.4149979);
   graph->SetPoint(318,1.979999918,202.5153595);
   graph->SetPoint(319,1.980000082,151.058974);
   graph->SetPoint(320,1.999999918,149.1874287);
   graph->SetPoint(321,2.000000082,221.5530297);
   graph->SetPoint(322,2.019999918,219.709162);
   graph->SetPoint(323,2.020000082,180.5912176);
   graph->SetPoint(324,2.039999918,178.7746183);
   graph->SetPoint(325,2.040000082,220.5840086);
   graph->SetPoint(326,2.059999918,218.7942744);
   graph->SetPoint(327,2.060000082,184.8177219);
   graph->SetPoint(328,2.079999918,183.0544555);
   graph->SetPoint(329,2.080000082,156.0697808);
   graph->SetPoint(330,2.099999918,154.3325906);
   graph->SetPoint(331,2.100000082,186.056825);
   graph->SetPoint(332,2.119999918,184.3453256);
   graph->SetPoint(333,2.120000082,184.0730961);
   graph->SetPoint(334,2.139999918,182.3869075);
   graph->SetPoint(335,2.140000082,167.1351559);
   graph->SetPoint(336,2.159999918,165.4739037);
   graph->SetPoint(337,2.160000082,151.1776555);
   graph->SetPoint(338,2.179999918,149.540971);
   graph->SetPoint(339,2.180000082,135.7252958);
   graph->SetPoint(340,2.199999918,134.1128157);
   graph->SetPoint(341,2.200000082,217.2243203);
   graph->SetPoint(342,2.219999918,215.6356866);
   graph->SetPoint(343,2.220000082,186.9969224);
   graph->SetPoint(344,2.239999918,185.4317825);
   graph->SetPoint(345,2.240000082,132.810331);
   graph->SetPoint(346,2.259999918,131.2683374);
   graph->SetPoint(347,2.260000082,187.7244269);
   graph->SetPoint(348,2.279999918,186.2052373);
   graph->SetPoint(349,2.280000082,157.3993067);
   graph->SetPoint(350,2.299999918,155.9025839);
   graph->SetPoint(351,2.300000082,154.2392225);
   graph->SetPoint(352,2.319999918,152.7646342);
   graph->SetPoint(353,2.320000082,150.3150972);
   graph->SetPoint(354,2.339999918,148.862316);
   graph->SetPoint(355,2.340000082,160.404188);
   graph->SetPoint(356,2.359999918,158.9728916);
   graph->SetPoint(357,2.360000082,140.618282);
   graph->SetPoint(358,2.379999918,139.2081525);
   graph->SetPoint(359,2.380000082,102.4373466);
   graph->SetPoint(360,2.399999918,101.048071);
   graph->SetPoint(361,2.400000082,178.4385455);
   graph->SetPoint(362,2.419999918,177.0698154);
   graph->SetPoint(363,2.420000082,147.9315924);
   graph->SetPoint(364,2.439999918,146.583104);
   graph->SetPoint(365,2.440000082,154.8993787);
   graph->SetPoint(366,2.459999918,153.5708327);
   graph->SetPoint(367,2.460000082,148.2664483);
   graph->SetPoint(368,2.479999918,146.9575497);
   graph->SetPoint(369,2.480000082,106.0577872);
   graph->SetPoint(370,2.499999918,104.7682454);
   graph->SetPoint(371,2.500000082,143.2921439);
   graph->SetPoint(372,2.519999918,142.0216727);
   graph->SetPoint(373,2.520000082,148.6824955);
   graph->SetPoint(374,2.539999918,147.4308129);
   graph->SetPoint(375,2.540000082,136.231881);
   graph->SetPoint(376,2.559999918,134.9987091);
   graph->SetPoint(377,2.560000082,129.3996155);
   graph->SetPoint(378,2.579999918,128.1846806);
   graph->SetPoint(379,2.580000082,128.2081226);
   graph->SetPoint(380,2.599999918,127.011155);
   graph->SetPoint(381,2.600000082,111.255514);
   graph->SetPoint(382,2.619999918,110.0762478);
   graph->SetPoint(383,2.620000082,130.021753);
   graph->SetPoint(384,2.639999918,128.8599266);
   graph->SetPoint(385,2.640000082,108.3688297);
   graph->SetPoint(386,2.659999918,107.2241852);
   graph->SetPoint(387,2.660000082,106.2460274);
   graph->SetPoint(388,2.679999918,105.1183107);
   graph->SetPoint(389,2.680000082,127.3421366);
   graph->SetPoint(390,2.699999918,126.2310972);
   graph->SetPoint(391,2.700000082,125.1655886);
   graph->SetPoint(392,2.719999918,124.0709801);
   graph->SetPoint(393,2.720000082,137.0749304);
   graph->SetPoint(394,2.739999918,135.9965097);
   graph->SetPoint(395,2.740000082,132.1841442);
   graph->SetPoint(396,2.759999918,131.1216718);
   graph->SetPoint(397,2.760000082,137.3883803);
   graph->SetPoint(398,2.779999918,136.3416204);
   graph->SetPoint(399,2.780000082,120.9947732);
   graph->SetPoint(400,2.799999918,119.9634935);
   graph->SetPoint(401,2.800000082,90.83146529);
   graph->SetPoint(402,2.819999918,89.81543687);
   graph->SetPoint(403,2.820000082,77.23939604);
   graph->SetPoint(404,2.839999918,76.23839331);
   graph->SetPoint(405,2.840000082,84.86668811);
   graph->SetPoint(406,2.859999918,83.88048887);
   graph->SetPoint(407,2.860000082,89.09091436);
   graph->SetPoint(408,2.879999918,88.11929968);
   graph->SetPoint(409,2.880000082,95.5082341);
   graph->SetPoint(410,2.899999918,94.5509883);
   graph->SetPoint(411,2.900000082,97.41586923);
   graph->SetPoint(412,2.919999918,96.47277981);
   graph->SetPoint(413,2.920000082,92.30603203);
   graph->SetPoint(414,2.939999918,91.37688964);
   graph->SetPoint(415,2.940000082,93.45378165);
   graph->SetPoint(416,2.959999918,92.53838003);
   graph->SetPoint(417,2.960000082,116.5964757);
   graph->SetPoint(418,2.979999918,115.6946117);
   graph->SetPoint(419,2.980000082,101.3772987);
   graph->SetPoint(420,2.999999918,100.488772);
   graph->SetPoint(421,3.000000082,122.0834013);
   graph->SetPoint(422,3.019999918,121.2080148);
   graph->SetPoint(423,3.020000082,85.80240384);
   graph->SetPoint(424,3.039999918,84.93996305);
   graph->SetPoint(425,3.040000082,91.59803539);
   graph->SetPoint(426,3.059999918,90.74834894);
   graph->SetPoint(427,3.060000082,84.0487598);
   graph->SetPoint(428,3.079999918,83.21163907);
   graph->SetPoint(429,3.080000082,74.12240446);
   graph->SetPoint(430,3.099999918,73.29766362);
   graph->SetPoint(431,3.100000082,92.41978226);
   graph->SetPoint(432,3.119999918,91.60723823);
   graph->SetPoint(433,3.120000082,88.72895543);
   graph->SetPoint(434,3.139999918,87.92842784);
   graph->SetPoint(435,3.140000082,78.69951546);
   graph->SetPoint(436,3.159999918,77.91082659);
   graph->SetPoint(437,3.160000082,90.69805846);
   graph->SetPoint(438,3.179999918,89.92103325);
   graph->SetPoint(439,3.180000082,68.10313344);
   graph->SetPoint(440,3.199999918,67.33759939);
   graph->SetPoint(441,3.200000082,75.18570768);
   graph->SetPoint(442,3.219999918,74.43149485);
   graph->SetPoint(443,3.220000082,87.44406117);
   graph->SetPoint(444,3.239999918,86.70100214);
   graph->SetPoint(445,3.240000082,72.24323993);
   graph->SetPoint(446,3.259999918,71.51116975);
   graph->SetPoint(447,3.260000082,80.38414777);
   graph->SetPoint(448,3.279999918,79.66290392);
   graph->SetPoint(449,3.280000082,87.7136294);
   graph->SetPoint(450,3.299999918,87.00305177);
   graph->SetPoint(451,3.300000082,97.51046092);
   graph->SetPoint(452,3.319999918,96.81039179);
   graph->SetPoint(453,3.320000082,67.07713108);
   graph->SetPoint(454,3.339999918,66.38741502);
   graph->SetPoint(455,3.340000082,86.72484479);
   graph->SetPoint(456,3.359999918,86.04532871);
   graph->SetPoint(457,3.360000082,79.38756708);
   graph->SetPoint(458,3.379999918,78.71810014);
   graph->SetPoint(459,3.380000082,65.8825063);
   graph->SetPoint(460,3.399999918,65.22293988);
   graph->SetPoint(461,3.400000082,76.83192013);
   graph->SetPoint(462,3.419999918,76.18210781);
   graph->SetPoint(463,3.420000082,57.95868604);
   graph->SetPoint(464,3.439999918,57.31848356);
   graph->SetPoint(465,3.440000082,61.01510632);
   graph->SetPoint(466,3.459999918,60.38437158);
   graph->SetPoint(467,3.460000082,61.76004527);
   graph->SetPoint(468,3.479999918,61.13863825);
   graph->SetPoint(469,3.480000082,68.15110846);
   graph->SetPoint(470,3.499999918,67.53889122);
   graph->SetPoint(471,3.500000082,78.76923948);
   graph->SetPoint(472,3.519999918,78.16607611);
   graph->SetPoint(473,3.520000082,83.70686542);
   graph->SetPoint(474,3.539999918,83.11262203);
   graph->SetPoint(475,3.540000082,77.28457719);
   graph->SetPoint(476,3.559999918,76.69912186);
   graph->SetPoint(477,3.560000082,49.79916237);
   graph->SetPoint(478,3.579999918,49.22236514);
   graph->SetPoint(479,3.580000082,69.47050547);
   graph->SetPoint(480,3.599999918,68.9022383);
   graph->SetPoint(481,3.600000082,55.36482157);
   graph->SetPoint(482,3.619999918,54.8049583);
   graph->SetPoint(483,3.620000082,61.67975049);
   graph->SetPoint(484,3.639999918,61.12816685);
   graph->SetPoint(485,3.640000082,84.30185736);
   graph->SetPoint(486,3.659999918,83.7584309);
   graph->SetPoint(487,3.660000082,53.66722031);
   graph->SetPoint(488,3.679999918,53.1318304);
   graph->SetPoint(489,3.680000082,52.26905893);
   graph->SetPoint(490,3.699999918,51.74158672);
   graph->SetPoint(491,3.700000082,74.34142429);
   graph->SetPoint(492,3.719999918,73.82175269);
   graph->SetPoint(493,3.720000082,68.45164889);
   graph->SetPoint(494,3.739999918,67.93966253);
   graph->SetPoint(495,3.740000082,44.05011441);
   graph->SetPoint(496,3.759999918,43.54569964);
   graph->SetPoint(497,3.760000082,38.95357011);
   graph->SetPoint(498,3.779999918,38.45661496);
   graph->SetPoint(499,3.780000082,49.76327086);
   graph->SetPoint(500,3.799999918,49.273665);
   graph->SetPoint(501,3.800000082,59.65214878);
   graph->SetPoint(502,3.819999918,59.16978354);
   graph->SetPoint(503,3.820000082,45.34550898);
   graph->SetPoint(504,3.839999918,44.87027728);
   graph->SetPoint(505,3.840000082,58.46782369);
   graph->SetPoint(506,3.859999918,57.99962003);
   graph->SetPoint(507,3.860000082,46.60629868);
   graph->SetPoint(508,3.879999918,46.14501912);
   graph->SetPoint(509,3.880000082,67.6355775);
   graph->SetPoint(510,3.899999918,67.18111964);
   graph->SetPoint(511,3.900000082,55.65037993);
   graph->SetPoint(512,3.919999918,55.20264289);
   graph->SetPoint(513,3.920000082,56.58300574);
   graph->SetPoint(514,3.939999918,56.14189013);
   graph->SetPoint(515,3.940000082,50.84913374);
   graph->SetPoint(516,3.959999918,50.41454164);
   graph->SetPoint(517,3.960000082,65.82051714);
   graph->SetPoint(518,3.979999918,65.39235208);
   graph->SetPoint(519,3.980000082,50.54448889);
   graph->SetPoint(520,3.999999918,50.12265581);
   graph->SetPoint(521,4.000000082,31.6017131);
   graph->SetPoint(522,4.019999918,31.18611837);
   graph->SetPoint(523,4.020000082,41.36227545);
   graph->SetPoint(524,4.039999918,40.9528268);
   graph->SetPoint(525,4.040000082,38.66090677);
   graph->SetPoint(526,4.059999918,38.25751332);
   graph->SetPoint(527,4.060000082,33.34243342);
   graph->SetPoint(528,4.079999918,32.94500563);
   graph->SetPoint(529,4.080000082,38.65712019);
   graph->SetPoint(530,4.099999918,38.26556981);
   graph->SetPoint(531,4.100000082,50.98121416);
   graph->SetPoint(532,4.119999918,50.59545429);
   graph->SetPoint(533,4.120000082,39.27842866);
   graph->SetPoint(534,4.139999918,38.89837366);
   graph->SetPoint(535,4.140000082,35.66918847);
   graph->SetPoint(536,4.159999918,35.29475398);
   graph->SetPoint(537,4.160000082,40.78997738);
   graph->SetPoint(538,4.179999918,40.42108027);
   graph->SetPoint(539,4.180000082,24.6005627);
   graph->SetPoint(540,4.199999918,24.23712108);
   graph->SetPoint(541,4.200000082,34.73458387);
   graph->SetPoint(542,4.219999918,34.37651706);
   graph->SetPoint(543,4.220000082,34.64832438);
   graph->SetPoint(544,4.239999918,34.2955529);
   graph->SetPoint(545,4.240000082,23.524976);
   graph->SetPoint(546,4.259999918,23.17742154);
   graph->SetPoint(547,4.260000082,43.22645626);
   graph->SetPoint(548,4.279999918,42.88404166);
   graph->SetPoint(549,4.280000082,30.53658473);
   graph->SetPoint(550,4.299999918,30.19923399);
   graph->SetPoint(551,4.300000082,32.83727823);
   graph->SetPoint(552,4.319999918,32.50491645);
   graph->SetPoint(553,4.320000082,31.03160632);
   graph->SetPoint(554,4.339999918,30.70415972);
   graph->SetPoint(555,4.340000082,30.23400209);
   graph->SetPoint(556,4.359999918,29.91139799);
   graph->SetPoint(557,4.360000082,41.97923455);
   graph->SetPoint(558,4.379999918,41.66140133);
   graph->SetPoint(559,4.380000082,29.69814385);
   graph->SetPoint(560,4.399999918,29.38501096);
   graph->SetPoint(561,4.400000082,31.86739205);
   graph->SetPoint(562,4.419999918,31.55888998);
   graph->SetPoint(563,4.420000082,20.57142466);
   graph->SetPoint(564,4.439999918,20.26748492);
   graph->SetPoint(565,4.440000082,38.13591484);
   graph->SetPoint(566,4.459999918,37.83646995);
   graph->SetPoint(567,4.460000082,23.4636023);
   graph->SetPoint(568,4.479999918,23.1685858);
   graph->SetPoint(569,4.480000082,38.71565885);
   graph->SetPoint(570,4.499999918,38.42500526);
   graph->SetPoint(571,4.500000082,25.74839729);
   graph->SetPoint(572,4.519999918,25.46204207);
   graph->SetPoint(573,4.520000082,41.16442037);
   graph->SetPoint(574,4.539999918,40.88229996);
   graph->SetPoint(575,4.540000082,33.07761455);
   graph->SetPoint(576,4.559999918,32.79966632);
   graph->SetPoint(577,4.560000082,35.55085437);
   graph->SetPoint(578,4.579999918,35.27701662);
   graph->SetPoint(579,4.580000082,44.79821913);
   graph->SetPoint(580,4.599999918,44.52843108);
   graph->SetPoint(581,4.600000082,31.4207616);
   graph->SetPoint(582,4.619999918,31.15496335);
   graph->SetPoint(583,4.620000082,17.72909518);
   graph->SetPoint(584,4.639999918,17.46722773);
   graph->SetPoint(585,4.640000082,26.06903124);
   graph->SetPoint(586,4.659999918,25.81103646);
   graph->SetPoint(587,4.660000082,22.97915799);
   graph->SetPoint(588,4.679999918,22.72497861);
   graph->SetPoint(589,4.680000082,29.97008669);
   graph->SetPoint(590,4.699999918,29.71966628);
   graph->SetPoint(591,4.700000082,17.82295824);
   graph->SetPoint(592,4.719999918,17.5762412);
   graph->SetPoint(593,4.720000082,24.5626938);
   graph->SetPoint(594,4.739999918,24.31962539);
   graph->SetPoint(595,4.740000082,52.09057593);
   graph->SetPoint(596,4.759999918,51.85110217);
   graph->SetPoint(597,4.760000082,39.29912387);
   graph->SetPoint(598,4.779999918,39.0631916);
   graph->SetPoint(599,4.780000082,22.35410099);
   graph->SetPoint(600,4.799999918,22.12165785);
   graph->SetPoint(601,4.800000082,27.8858348);
   graph->SetPoint(602,4.819999918,27.65682917);
   graph->SetPoint(603,4.820000082,15.27797303);
   graph->SetPoint(604,4.839999918,15.05235409);
   graph->SetPoint(605,4.840000082,35.7154933);
   graph->SetPoint(606,4.859999918,35.49321096);
   graph->SetPoint(607,4.860000082,14.83006813);
   graph->SetPoint(608,4.879999918,14.61107305);
   graph->SetPoint(609,4.880000082,29.13226793);
   graph->SetPoint(610,4.899999918,28.9165115);
   graph->SetPoint(611,4.900000082,19.95284663);
   graph->SetPoint(612,4.919999918,19.74028094);
   graph->SetPoint(613,4.920000082,38.67453485);
   graph->SetPoint(614,4.939999918,38.46511272);
   graph->SetPoint(615,4.940000082,13.97159106);
   graph->SetPoint(616,4.959999918,13.765266);
   graph->SetPoint(617,4.960000082,25.24005343);
   graph->SetPoint(618,4.979999918,25.03677964);
   graph->SetPoint(619,4.980000082,16.90892462);
   graph->SetPoint(620,4.999999918,16.70865698);
   graph->SetPoint(621,5.000000082,29.30608943);
   graph->SetPoint(622,5.019999918,29.10878349);
   graph->SetPoint(623,5.020000082,45.80208585);
   graph->SetPoint(624,5.039999918,45.60769779);
   graph->SetPoint(625,5.040000082,16.60740982);
   graph->SetPoint(626,5.059999918,16.4158965);
   graph->SetPoint(627,5.060000082,14.44035064);
   graph->SetPoint(628,5.079999918,14.25166955);
   graph->SetPoint(629,5.080000082,30.53778496);
   graph->SetPoint(630,5.099999918,30.3518942);
   graph->SetPoint(631,5.100000082,17.29134545);
   graph->SetPoint(632,5.119999918,17.10820378);
   graph->SetPoint(633,5.120000082,26.12447675);
   graph->SetPoint(634,5.139999918,25.94404349);
   graph->SetPoint(635,5.140000082,18.4601217);
   graph->SetPoint(636,5.159999918,18.2823568);
   graph->SetPoint(637,5.160000082,29.78497014);
   graph->SetPoint(638,5.179999918,29.60983415);
   graph->SetPoint(639,5.180000082,19.10429062);
   graph->SetPoint(640,5.199999918,18.93174465);
   graph->SetPoint(641,5.200000082,20.78592406);
   graph->SetPoint(642,5.219999918,20.61592982);
   graph->SetPoint(643,5.220000082,22.09590087);
   graph->SetPoint(644,5.239999918,21.92842062);
   graph->SetPoint(645,5.240000082,21.16502361);
   graph->SetPoint(646,5.259999918,21.00002017);
   graph->SetPoint(647,5.260000082,11.01242171);
   graph->SetPoint(648,5.279999918,10.84985845);
   graph->SetPoint(649,5.280000082,33.58911908);
   graph->SetPoint(650,5.299999918,33.4289599);
   graph->SetPoint(651,5.300000082,21.47611415);
   graph->SetPoint(652,5.319999918,21.31832351);
   graph->SetPoint(653,5.320000082,19.59158311);
   graph->SetPoint(654,5.339999918,19.43612599);
   graph->SetPoint(655,5.340000082,21.83219019);
   graph->SetPoint(656,5.359999918,21.67903207);
   graph->SetPoint(657,5.360000082,10.21982542);
   graph->SetPoint(658,5.379999918,10.0689323);
   graph->SetPoint(659,5.380000082,24.04615858);
   graph->SetPoint(660,5.399999918,23.89749696);
   graph->SetPoint(661,5.400000082,9.927191445);
   graph->SetPoint(662,5.419999918,9.78072834);
   graph->SetPoint(663,5.420000082,22.13997204);
   graph->SetPoint(664,5.439999918,21.99567493);
   graph->SetPoint(665,5.440000082,17.71321969);
   graph->SetPoint(666,5.459999918,17.57105654);
   graph->SetPoint(667,5.460000082,21.18369342);
   graph->SetPoint(668,5.479999918,21.04363267);
   graph->SetPoint(669,5.480000082,20.75723511);
   graph->SetPoint(670,5.499999918,20.61924567);
   graph->SetPoint(671,5.500000082,14.46059077);
   graph->SetPoint(672,5.519999918,14.32464201);
   graph->SetPoint(673,5.520000082,9.074204484);
   graph->SetPoint(674,5.539999918,8.940266224);
   graph->SetPoint(675,5.540000082,24.32429974);
   graph->SetPoint(676,5.559999918,24.19234224);
   graph->SetPoint(677,5.560000082,27.35739478);
   graph->SetPoint(678,5.579999918,27.22738876);
   graph->SetPoint(679,5.580000082,12.68240027);
   graph->SetPoint(680,5.599999918,12.55431687);
   graph->SetPoint(681,5.600000082,18.09679415);
   graph->SetPoint(682,5.619999918,17.97060493);
   graph->SetPoint(683,5.620000082,8.42748641);
   graph->SetPoint(684,5.639999918,8.303163357);
   graph->SetPoint(685,5.640000082,16.32708134);
   graph->SetPoint(686,5.659999918,16.20459686);
   graph->SetPoint(687,5.660000082,20.4747067);
   graph->SetPoint(688,5.679999918,20.3540336);
   graph->SetPoint(689,5.680000082,9.693731923);
   graph->SetPoint(690,5.699999918,9.574843415);
   graph->SetPoint(691,5.700000082,7.94370952);
   graph->SetPoint(692,5.719999918,7.826579213);
   graph->SetPoint(693,5.720000082,13.4204117);
   graph->SetPoint(694,5.739999918,13.3050136);
   graph->SetPoint(695,5.740000082,13.19459493);
   graph->SetPoint(696,5.759999918,13.08090341);
   graph->SetPoint(697,5.760000082,16.18832716);
   graph->SetPoint(698,5.779999918,16.07631698);
   graph->SetPoint(699,5.780000082,13.17867123);
   graph->SetPoint(700,5.799999918,13.06831753);
   graph->SetPoint(701,5.800000082,24.68191679);
   graph->SetPoint(702,5.819999918,24.57319508);
   graph->SetPoint(703,5.820000082,27.51967883);
   graph->SetPoint(704,5.839999918,27.41256496);
   graph->SetPoint(705,5.840000082,10.28584398);
   graph->SetPoint(706,5.859999918,10.18031418);
   graph->SetPoint(707,5.860000082,27.43402107);
   graph->SetPoint(708,5.879999918,27.33005191);
   graph->SetPoint(709,5.880000082,6.942859943);
   graph->SetPoint(710,5.899999918,6.840428355);
   graph->SetPoint(711,5.900000082,12.02820738);
   graph->SetPoint(712,5.919999918,11.92729062);
   graph->SetPoint(713,5.920000082,6.743836935);
   graph->SetPoint(714,5.939999918,6.644412596);
   graph->SetPoint(715,5.940000082,11.48735556);
   graph->SetPoint(716,5.959999918,11.38940157);
   graph->SetPoint(717,5.960000082,6.547322409);
   graph->SetPoint(718,5.979999918,6.450817031);
   graph->SetPoint(719,5.980000082,6.444758463);
   graph->SetPoint(720,5.999999918,6.34968027);
   graph->SetPoint(721,6.000000082,6.774213602);
   graph->SetPoint(722,6.019999918,6.680541488);
   graph->SetPoint(723,6.020000082,12.4170047);
   graph->SetPoint(724,6.039999918,12.32471787);
   graph->SetPoint(725,6.040000082,10.08681282);
   graph->SetPoint(726,6.059999918,9.995890794);
   graph->SetPoint(727,6.060000082,6.164281798);
   graph->SetPoint(728,6.079999918,6.074704382);
   graph->SetPoint(729,6.080000082,24.05504987);
   graph->SetPoint(730,6.099999918,23.96679718);
   graph->SetPoint(731,6.100000082,18.16667499);
   graph->SetPoint(732,6.119999918,18.07972744);
   graph->SetPoint(733,6.120000082,8.002866575);
   graph->SetPoint(734,6.139999918,7.917204865);
   graph->SetPoint(735,6.140000082,5.725382976);
   graph->SetPoint(736,6.159999918,5.640988087);
   graph->SetPoint(737,6.160000082,11.80780724);
   graph->SetPoint(738,6.179999918,11.72466044);
   graph->SetPoint(739,6.180000082,17.04756004);
   graph->SetPoint(740,6.199999918,16.96564287);
   graph->SetPoint(741,6.200000082,11.69686539);
   graph->SetPoint(742,6.219999918,11.61615967);
   graph->SetPoint(743,6.220000082,16.27013686);
   graph->SetPoint(744,6.239999918,16.19062466);
   graph->SetPoint(745,6.240000082,10.83303424);
   graph->SetPoint(746,6.259999918,10.75469792);
   graph->SetPoint(747,6.260000082,5.235635123);
   graph->SetPoint(748,6.279999918,5.158457293);
   graph->SetPoint(749,6.280000082,5.169274143);
   graph->SetPoint(750,6.299999918,5.09323767);
   graph->SetPoint(751,6.300000082,17.03008347);
   graph->SetPoint(752,6.319999918,16.95517147);
   graph->SetPoint(753,6.320000082,9.474263118);
   graph->SetPoint(754,6.339999918,9.40045897);
   graph->SetPoint(755,6.340000082,8.499858539);
   graph->SetPoint(756,6.359999918,8.427145856);
   graph->SetPoint(757,6.360000082,4.86055626);
   graph->SetPoint(758,6.379999918,4.788918899);
   graph->SetPoint(759,6.380000082,4.787620222);
   graph->SetPoint(760,6.399999918,4.717042282);
   graph->SetPoint(761,6.400000082,12.7501097);
   graph->SetPoint(762,6.419999918,12.68057551);
   graph->SetPoint(763,6.420000082,8.312671547);
   graph->SetPoint(764,6.439999918,8.244165678);
   graph->SetPoint(765,6.440000082,4.579000535);
   graph->SetPoint(766,6.459999918,4.511507776);
   graph->SetPoint(767,6.460000082,10.13519142);
   graph->SetPoint(768,6.479999918,10.06869679);
   graph->SetPoint(769,6.480000082,4.449339048);
   graph->SetPoint(770,6.499999918,4.383827781);
   graph->SetPoint(771,6.500000082,4.376038669);
   graph->SetPoint(772,6.519999918,4.311496227);
   graph->SetPoint(773,6.520000082,16.66338654);
   graph->SetPoint(774,6.539999918,16.59979859);
   graph->SetPoint(775,6.540000082,10.48006435);
   graph->SetPoint(776,6.559999918,10.41741679);
   graph->SetPoint(777,6.560000082,16.86705306);
   graph->SetPoint(778,6.579999918,16.80533197);
   graph->SetPoint(779,6.580000082,4.132624255);
   graph->SetPoint(780,6.599999918,4.071815935);
   graph->SetPoint(781,6.600000082,5.778687705);
   graph->SetPoint(782,6.619999918,5.718778658);
   graph->SetPoint(783,6.620000082,4.010607813);
   graph->SetPoint(784,6.639999918,3.951584741);
   graph->SetPoint(785,6.640000082,4.673798447);
   graph->SetPoint(786,6.659999918,4.615648246);
   graph->SetPoint(787,6.660000082,9.503786917);
   graph->SetPoint(788,6.679999918,9.44649668);
   graph->SetPoint(789,6.680000082,3.835277492);
   graph->SetPoint(790,6.699999918,3.778834501);
   graph->SetPoint(791,6.700000082,8.113018208);
   graph->SetPoint(792,6.719999918,8.057409933);
   graph->SetPoint(793,6.720000082,3.717600231);
   graph->SetPoint(794,6.739999918,3.662814328);
   graph->SetPoint(795,6.740000082,3.668438971);
   graph->SetPoint(796,6.759999918,3.614463277);
   graph->SetPoint(797,6.760000082,5.580343106);
   graph->SetPoint(798,6.779999918,5.527165641);
   graph->SetPoint(799,6.780000082,3.560419546);
   graph->SetPoint(800,6.799999918,3.508028504);
   graph->SetPoint(801,6.800000082,3.508460779);
   graph->SetPoint(802,6.819999918,3.45684453);
   graph->SetPoint(803,6.820000082,5.787729284);
   graph->SetPoint(804,6.839999918,5.73687637);
   graph->SetPoint(805,6.840000082,3.402529194);
   graph->SetPoint(806,6.859999918,3.352428327);
   graph->SetPoint(807,6.860000082,3.351562523);
   graph->SetPoint(808,6.879999918,3.30220258);
   graph->SetPoint(809,6.880000082,3.303500277);
   graph->SetPoint(810,6.899999918,3.254870302);
   graph->SetPoint(811,6.900000082,4.636500871);
   graph->SetPoint(812,6.919999918,4.588590068);
   graph->SetPoint(813,6.920000082,3.207824114);
   graph->SetPoint(814,6.939999918,3.160621847);
   graph->SetPoint(815,6.940000082,3.164948455);
   graph->SetPoint(816,6.959999918,3.118444246);
   graph->SetPoint(817,6.960000082,3.117145772);
   graph->SetPoint(818,6.979999918,3.071329298);
   graph->SetPoint(819,6.980000082,3.071328927);
   graph->SetPoint(820,6.999999918,3.026190017);
   graph->SetPoint(821,7.000000082,3.020131866);
   graph->SetPoint(822,7.019999918,2.9756605);
   graph->SetPoint(823,7.020000082,2.978689033);
   graph->SetPoint(824,7.039999918,2.934875339);
   graph->SetPoint(825,7.040000082,2.934874984);
   graph->SetPoint(826,7.059999918,2.891709235);
   graph->SetPoint(827,7.060000082,2.891708886);
   graph->SetPoint(828,7.079999918,2.849181501);
   graph->SetPoint(829,7.080000082,2.848315758);
   graph->SetPoint(830,7,2.848315758);
   graph->SetPoint(831,7.009791922,2.848315758);
   graph->SetPoint(832,7.009791922,0);
   
   TH1F *Graph_model16 = new TH1F("Graph_model16","Projection of model1",833,-1.896,7.896);
   Graph_model16->SetMinimum(52.34621);
   Graph_model16->SetMaximum(52346.21);
   Graph_model16->SetDirectory(0);
   Graph_model16->SetStats(0);
   Graph_model16->SetLineWidth(2);
   Graph_model16->SetMarkerStyle(20);
   Graph_model16->GetXaxis()->SetNdivisions(505);
   Graph_model16->GetXaxis()->SetLabelFont(132);
   Graph_model16->GetXaxis()->SetLabelOffset(0.01);
   Graph_model16->GetXaxis()->SetLabelSize(0.06);
   Graph_model16->GetXaxis()->SetTitleSize(0.072);
   Graph_model16->GetXaxis()->SetTitleOffset(0.95);
   Graph_model16->GetXaxis()->SetTitleFont(132);
   Graph_model16->GetYaxis()->SetNdivisions(505);
   Graph_model16->GetYaxis()->SetLabelFont(132);
   Graph_model16->GetYaxis()->SetLabelOffset(0.01);
   Graph_model16->GetYaxis()->SetLabelSize(0.06);
   Graph_model16->GetYaxis()->SetTitleSize(0.072);
   Graph_model16->GetYaxis()->SetTitleOffset(0.95);
   Graph_model16->GetYaxis()->SetTitleFont(132);
   Graph_model16->GetZaxis()->SetLabelFont(132);
   Graph_model16->GetZaxis()->SetLabelSize(0.06);
   Graph_model16->GetZaxis()->SetTitleSize(0.072);
   Graph_model16->GetZaxis()->SetTitleOffset(1.2);
   Graph_model16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model16);
   
   graph->Draw("l");
   
   graph = new TGraph(823);
   graph->SetName("bkg_psi");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(3);
   graph->SetFillStyle(3244);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,0);
   graph->SetPoint(2,-1,0);
   graph->SetPoint(3,-1.079999918,0);
   graph->SetPoint(4,-1.060000082,0);
   graph->SetPoint(5,-1.059999918,0);
   graph->SetPoint(6,-1.040000082,0);
   graph->SetPoint(7,-1.039999918,0);
   graph->SetPoint(8,-1.020000082,0);
   graph->SetPoint(9,-1.019999918,0);
   graph->SetPoint(10,-1.000000082,0);
   graph->SetPoint(11,-0.9999999184,0);
   graph->SetPoint(12,-0.9800000816,0);
   graph->SetPoint(13,-0.9799999184,0);
   graph->SetPoint(14,-0.9600000816,0);
   graph->SetPoint(15,-0.9599999184,0);
   graph->SetPoint(16,-0.9400000816,0);
   graph->SetPoint(17,-0.9399999184,0);
   graph->SetPoint(18,-0.9200000816,0);
   graph->SetPoint(19,-0.9199999184,0);
   graph->SetPoint(20,-0.9000000816,0);
   graph->SetPoint(21,-0.8999999184,0);
   graph->SetPoint(22,-0.8800000816,0);
   graph->SetPoint(23,-0.8799999184,0);
   graph->SetPoint(24,-0.8600000816,0);
   graph->SetPoint(25,-0.8599999184,0);
   graph->SetPoint(26,-0.8400000816,0);
   graph->SetPoint(27,-0.8399999184,0);
   graph->SetPoint(28,-0.8200000816,0);
   graph->SetPoint(29,-0.8199999184,0);
   graph->SetPoint(30,-0.8000000816,0);
   graph->SetPoint(31,-0.7999999184,0);
   graph->SetPoint(32,-0.7800000816,0);
   graph->SetPoint(33,-0.7799999184,0);
   graph->SetPoint(34,-0.7600000816,0);
   graph->SetPoint(35,-0.7599999184,0);
   graph->SetPoint(36,-0.7400000816,0);
   graph->SetPoint(37,-0.7399999184,0);
   graph->SetPoint(38,-0.7200000816,0);
   graph->SetPoint(39,-0.7199999184,0);
   graph->SetPoint(40,-0.7000000816,0);
   graph->SetPoint(41,-0.6999999184,0);
   graph->SetPoint(42,-0.6800000816,0);
   graph->SetPoint(43,-0.6799999184,0);
   graph->SetPoint(44,-0.6600000816,0);
   graph->SetPoint(45,-0.6599999184,0);
   graph->SetPoint(46,-0.6400000816,0);
   graph->SetPoint(47,-0.6399999184,0);
   graph->SetPoint(48,-0.6200000816,0);
   graph->SetPoint(49,-0.6199999184,0);
   graph->SetPoint(50,-0.6000000816,0);
   graph->SetPoint(51,-0.5999999184,0);
   graph->SetPoint(52,-0.5800000816,0);
   graph->SetPoint(53,-0.5799999184,0);
   graph->SetPoint(54,-0.5600000816,0);
   graph->SetPoint(55,-0.5599999184,0);
   graph->SetPoint(56,-0.5400000816,0);
   graph->SetPoint(57,-0.5399999184,0);
   graph->SetPoint(58,-0.5200000816,0);
   graph->SetPoint(59,-0.5199999184,0);
   graph->SetPoint(60,-0.5000000816,0);
   graph->SetPoint(61,-0.4999999184,0);
   graph->SetPoint(62,-0.4800000816,0);
   graph->SetPoint(63,-0.4799999184,0);
   graph->SetPoint(64,-0.4600000816,0);
   graph->SetPoint(65,-0.4599999184,0.9485773022);
   graph->SetPoint(66,-0.4400000816,0.9485773022);
   graph->SetPoint(67,-0.4399999184,0);
   graph->SetPoint(68,-0.4200000816,0);
   graph->SetPoint(69,-0.4199999184,0);
   graph->SetPoint(70,-0.4000000816,0);
   graph->SetPoint(71,-0.3999999184,0);
   graph->SetPoint(72,-0.3800000816,0);
   graph->SetPoint(73,-0.3799999184,0);
   graph->SetPoint(74,-0.3600000816,0);
   graph->SetPoint(75,-0.3599999184,0);
   graph->SetPoint(76,-0.3400000816,0);
   graph->SetPoint(77,-0.3399999184,0);
   graph->SetPoint(78,-0.3200000816,0);
   graph->SetPoint(79,-0.3199999184,1.546594534);
   graph->SetPoint(80,-0.3000000816,1.546594534);
   graph->SetPoint(81,-0.2999999184,0);
   graph->SetPoint(82,-0.2800000816,0);
   graph->SetPoint(83,-0.2799999184,6.223558854);
   graph->SetPoint(84,-0.2600000816,6.223558854);
   graph->SetPoint(85,-0.2599999184,10.82336724);
   graph->SetPoint(86,-0.2400000816,10.82336724);
   graph->SetPoint(87,-0.2399999184,11.47462819);
   graph->SetPoint(88,-0.2200000816,11.47462819);
   graph->SetPoint(89,-0.2199999184,42.09455728);
   graph->SetPoint(90,-0.2000000816,42.09455728);
   graph->SetPoint(91,-0.1999999184,26.37500042);
   graph->SetPoint(92,-0.1800000816,26.37500042);
   graph->SetPoint(93,-0.1799999184,58.39876178);
   graph->SetPoint(94,-0.1600000816,58.39876178);
   graph->SetPoint(95,-0.1599999184,183.2899331);
   graph->SetPoint(96,-0.1400000816,183.2899331);
   graph->SetPoint(97,-0.1399999184,282.9678626);
   graph->SetPoint(98,-0.1200000816,282.9678626);
   graph->SetPoint(99,-0.1199999184,573.4285573);
   graph->SetPoint(100,-0.1000000816,573.4285573);
   graph->SetPoint(101,-0.09999991839,1362.805432);
   graph->SetPoint(102,-0.08000008161,1362.805432);
   graph->SetPoint(103,-0.07999991839,3912.159085);
   graph->SetPoint(104,-0.06000008161,3912.159085);
   graph->SetPoint(105,-0.05999991839,9384.249958);
   graph->SetPoint(106,-0.04000008161,9384.249958);
   graph->SetPoint(107,-0.03999991839,19675.97936);
   graph->SetPoint(108,-0.02000008161,19675.97936);
   graph->SetPoint(109,-0.01999991839,30639.71229);
   graph->SetPoint(110,-8.1608e-08,30639.71229);
   graph->SetPoint(111,8.1608e-08,30213.83439);
   graph->SetPoint(112,0.01999991839,30213.83439);
   graph->SetPoint(113,0.02000008161,20501.06222);
   graph->SetPoint(114,0.03999991839,20501.06222);
   graph->SetPoint(115,0.04000008161,10014.27397);
   graph->SetPoint(116,0.05999991839,10014.27397);
   graph->SetPoint(117,0.06000008161,4661.817191);
   graph->SetPoint(118,0.07999991839,4661.817191);
   graph->SetPoint(119,0.08000008161,2898.482812);
   graph->SetPoint(120,0.09999991839,2898.482812);
   graph->SetPoint(121,0.1000000816,2080.926892);
   graph->SetPoint(122,0.1199999184,2080.926892);
   graph->SetPoint(123,0.1200000816,1556.089008);
   graph->SetPoint(124,0.1399999184,1556.089008);
   graph->SetPoint(125,0.1400000816,1385.823212);
   graph->SetPoint(126,0.1599999184,1385.823212);
   graph->SetPoint(127,0.1600000816,1412.43223);
   graph->SetPoint(128,0.1799999184,1412.43223);
   graph->SetPoint(129,0.1800000816,1268.474181);
   graph->SetPoint(130,0.1999999184,1268.474181);
   graph->SetPoint(131,0.2000000816,1148.249441);
   graph->SetPoint(132,0.2199999184,1148.249441);
   graph->SetPoint(133,0.2200000816,1035.693799);
   graph->SetPoint(134,0.2399999184,1035.693799);
   graph->SetPoint(135,0.2400000816,1041.943995);
   graph->SetPoint(136,0.2599999184,1041.943995);
   graph->SetPoint(137,0.2600000816,924.7101349);
   graph->SetPoint(138,0.2799999184,924.7101349);
   graph->SetPoint(139,0.2800000816,842.3203867);
   graph->SetPoint(140,0.2999999184,842.3203867);
   graph->SetPoint(141,0.3000000816,876.2688327);
   graph->SetPoint(142,0.3199999184,876.2688327);
   graph->SetPoint(143,0.3200000816,804.6474874);
   graph->SetPoint(144,0.3399999184,804.6474874);
   graph->SetPoint(145,0.3400000816,719.5809381);
   graph->SetPoint(146,0.3599999184,719.5809381);
   graph->SetPoint(147,0.3600000816,592.3007786);
   graph->SetPoint(148,0.3799999184,592.3007786);
   graph->SetPoint(149,0.3800000816,604.658384);
   graph->SetPoint(150,0.3999999184,604.658384);
   graph->SetPoint(151,0.4000000816,548.1750616);
   graph->SetPoint(152,0.4199999184,548.1750616);
   graph->SetPoint(153,0.4200000816,490.3832211);
   graph->SetPoint(154,0.4399999184,490.3832211);
   graph->SetPoint(155,0.4400000816,458.8628117);
   graph->SetPoint(156,0.4599999184,458.8628117);
   graph->SetPoint(157,0.4600000816,498.0657657);
   graph->SetPoint(158,0.4799999184,498.0657657);
   graph->SetPoint(159,0.4800000816,531.593069);
   graph->SetPoint(160,0.4999999184,531.593069);
   graph->SetPoint(161,0.5000000816,352.7762417);
   graph->SetPoint(162,0.5199999184,352.7762417);
   graph->SetPoint(163,0.5200000816,326.5864002);
   graph->SetPoint(164,0.5399999184,326.5864002);
   graph->SetPoint(165,0.5400000816,439.7016042);
   graph->SetPoint(166,0.5599999184,439.7016042);
   graph->SetPoint(167,0.5600000816,436.5946928);
   graph->SetPoint(168,0.5799999184,436.5946928);
   graph->SetPoint(169,0.5800000816,266.7368654);
   graph->SetPoint(170,0.5999999184,266.7368654);
   graph->SetPoint(171,0.6000000816,410.9314461);
   graph->SetPoint(172,0.6199999184,410.9314461);
   graph->SetPoint(173,0.6200000816,337.2746624);
   graph->SetPoint(174,0.6399999184,337.2746624);
   graph->SetPoint(175,0.6400000816,297.5433886);
   graph->SetPoint(176,0.6599999184,297.5433886);
   graph->SetPoint(177,0.6600000816,182.4070399);
   graph->SetPoint(178,0.6799999184,182.4070399);
   graph->SetPoint(179,0.6800000816,262.25532);
   graph->SetPoint(180,0.6999999184,262.25532);
   graph->SetPoint(181,0.7000000816,241.6057396);
   graph->SetPoint(182,0.7199999184,241.6057396);
   graph->SetPoint(183,0.7200000816,312.3283196);
   graph->SetPoint(184,0.7399999184,312.3283196);
   graph->SetPoint(185,0.7400000816,248.0392088);
   graph->SetPoint(186,0.7599999184,248.0392088);
   graph->SetPoint(187,0.7600000816,172.0230828);
   graph->SetPoint(188,0.7799999184,172.0230828);
   graph->SetPoint(189,0.7800000816,249.7456554);
   graph->SetPoint(190,0.7999999184,249.7456554);
   graph->SetPoint(191,0.8000000816,262.9069309);
   graph->SetPoint(192,0.8199999184,262.9069309);
   graph->SetPoint(193,0.8200000816,277.3225584);
   graph->SetPoint(194,0.8399999184,277.3225584);
   graph->SetPoint(195,0.8400000816,225.2038492);
   graph->SetPoint(196,0.8599999184,225.2038492);
   graph->SetPoint(197,0.8600000816,210.1130303);
   graph->SetPoint(198,0.8799999184,210.1130303);
   graph->SetPoint(199,0.8800000816,183.2747162);
   graph->SetPoint(200,0.8999999184,183.2747162);
   graph->SetPoint(201,0.9000000816,132.9613367);
   graph->SetPoint(202,0.9199999184,132.9613367);
   graph->SetPoint(203,0.9200000816,204.5068118);
   graph->SetPoint(204,0.9399999184,204.5068118);
   graph->SetPoint(205,0.9400000816,200.3113219);
   graph->SetPoint(206,0.9599999184,200.3113219);
   graph->SetPoint(207,0.9600000816,162.9447501);
   graph->SetPoint(208,0.9799999184,162.9447501);
   graph->SetPoint(209,0.9800000816,185.9362325);
   graph->SetPoint(210,0.9999999184,185.9362325);
   graph->SetPoint(211,1.000000082,181.6924969);
   graph->SetPoint(212,1.019999918,181.6924969);
   graph->SetPoint(213,1.020000082,172.0159712);
   graph->SetPoint(214,1.039999918,172.0159712);
   graph->SetPoint(215,1.040000082,144.2296839);
   graph->SetPoint(216,1.059999918,144.2296839);
   graph->SetPoint(217,1.060000082,154.8200315);
   graph->SetPoint(218,1.079999918,154.8200315);
   graph->SetPoint(219,1.080000082,177.0615421);
   graph->SetPoint(220,1.099999918,177.0615421);
   graph->SetPoint(221,1.100000082,176.134038);
   graph->SetPoint(222,1.119999918,176.134038);
   graph->SetPoint(223,1.120000082,169.3431826);
   graph->SetPoint(224,1.139999918,169.3431826);
   graph->SetPoint(225,1.140000082,163.1081333);
   graph->SetPoint(226,1.159999918,163.1081333);
   graph->SetPoint(227,1.160000082,197.4187039);
   graph->SetPoint(228,1.179999918,197.4187039);
   graph->SetPoint(229,1.180000082,147.5652532);
   graph->SetPoint(230,1.199999918,147.5652532);
   graph->SetPoint(231,1.200000082,138.6616883);
   graph->SetPoint(232,1.219999918,138.6616883);
   graph->SetPoint(233,1.220000082,136.5068493);
   graph->SetPoint(234,1.239999918,136.5068493);
   graph->SetPoint(235,1.240000082,177.957475);
   graph->SetPoint(236,1.259999918,177.957475);
   graph->SetPoint(237,1.260000082,150.1549492);
   graph->SetPoint(238,1.279999918,150.1549492);
   graph->SetPoint(239,1.280000082,216.5260244);
   graph->SetPoint(240,1.299999918,216.5260244);
   graph->SetPoint(241,1.300000082,153.3439679);
   graph->SetPoint(242,1.319999918,153.3439679);
   graph->SetPoint(243,1.320000082,146.882258);
   graph->SetPoint(244,1.339999918,146.882258);
   graph->SetPoint(245,1.340000082,90.48973721);
   graph->SetPoint(246,1.359999918,90.48973721);
   graph->SetPoint(247,1.360000082,115.8917871);
   graph->SetPoint(248,1.379999918,115.8917871);
   graph->SetPoint(249,1.380000082,210.3294746);
   graph->SetPoint(250,1.399999918,210.3294746);
   graph->SetPoint(251,1.400000082,107.4402746);
   graph->SetPoint(252,1.419999918,107.4402746);
   graph->SetPoint(253,1.420000082,154.6807538);
   graph->SetPoint(254,1.439999918,154.6807538);
   graph->SetPoint(255,1.440000082,105.900649);
   graph->SetPoint(256,1.459999918,105.900649);
   graph->SetPoint(257,1.460000082,107.3869816);
   graph->SetPoint(258,1.479999918,107.3869816);
   graph->SetPoint(259,1.480000082,133.863628);
   graph->SetPoint(260,1.499999918,133.863628);
   graph->SetPoint(261,1.500000082,64.4619957);
   graph->SetPoint(262,1.519999918,64.4619957);
   graph->SetPoint(263,1.520000082,120.1422846);
   graph->SetPoint(264,1.539999918,120.1422846);
   graph->SetPoint(265,1.540000082,103.0682614);
   graph->SetPoint(266,1.559999918,103.0682614);
   graph->SetPoint(267,1.560000082,73.89230884);
   graph->SetPoint(268,1.579999918,73.89230884);
   graph->SetPoint(269,1.580000082,137.8428822);
   graph->SetPoint(270,1.599999918,137.8428822);
   graph->SetPoint(271,1.600000082,125.9849126);
   graph->SetPoint(272,1.619999918,125.9849126);
   graph->SetPoint(273,1.620000082,92.26538817);
   graph->SetPoint(274,1.639999918,92.26538817);
   graph->SetPoint(275,1.640000082,141.2919659);
   graph->SetPoint(276,1.659999918,141.2919659);
   graph->SetPoint(277,1.660000082,87.74708328);
   graph->SetPoint(278,1.679999918,87.74708328);
   graph->SetPoint(279,1.680000082,130.4349182);
   graph->SetPoint(280,1.699999918,130.4349182);
   graph->SetPoint(281,1.700000082,48.03293844);
   graph->SetPoint(282,1.719999918,48.03293844);
   graph->SetPoint(283,1.720000082,141.8526223);
   graph->SetPoint(284,1.739999918,141.8526223);
   graph->SetPoint(285,1.740000082,83.47557782);
   graph->SetPoint(286,1.759999918,83.47557782);
   graph->SetPoint(287,1.760000082,98.91528375);
   graph->SetPoint(288,1.779999918,98.91528375);
   graph->SetPoint(289,1.780000082,99.08182999);
   graph->SetPoint(290,1.799999918,99.08182999);
   graph->SetPoint(291,1.800000082,81.75438877);
   graph->SetPoint(292,1.819999918,81.75438877);
   graph->SetPoint(293,1.820000082,71.13509376);
   graph->SetPoint(294,1.839999918,71.13509376);
   graph->SetPoint(295,1.840000082,55.72088765);
   graph->SetPoint(296,1.859999918,55.72088765);
   graph->SetPoint(297,1.860000082,23.7156209);
   graph->SetPoint(298,1.879999918,23.7156209);
   graph->SetPoint(299,1.880000082,21.92727647);
   graph->SetPoint(300,1.899999918,21.92727647);
   graph->SetPoint(301,1.900000082,58.21649751);
   graph->SetPoint(302,1.919999918,58.21649751);
   graph->SetPoint(303,1.920000082,58.00919188);
   graph->SetPoint(304,1.939999918,58.00919188);
   graph->SetPoint(305,1.940000082,119.2485497);
   graph->SetPoint(306,1.959999918,119.2485497);
   graph->SetPoint(307,1.960000082,75.93128404);
   graph->SetPoint(308,1.979999918,75.93128404);
   graph->SetPoint(309,1.980000082,24.48226982);
   graph->SetPoint(310,1.999999918,24.48226982);
   graph->SetPoint(311,2.000000082,96.84615513);
   graph->SetPoint(312,2.019999918,96.84615513);
   graph->SetPoint(313,2.020000082,57.72692755);
   graph->SetPoint(314,2.039999918,57.72692755);
   graph->SetPoint(315,2.040000082,99.53416912);
   graph->SetPoint(316,2.059999918,99.53416912);
   graph->SetPoint(317,2.060000082,65.56325625);
   graph->SetPoint(318,2.079999918,65.56325625);
   graph->SetPoint(319,2.080000082,38.57989391);
   graph->SetPoint(320,2.099999918,38.57989391);
   graph->SetPoint(321,2.100000082,70.30717127);
   graph->SetPoint(322,2.119999918,70.30717127);
   graph->SetPoint(323,2.120000082,70.02759974);
   graph->SetPoint(324,2.139999918,70.02759974);
   graph->SetPoint(325,2.140000082,54.77023672);
   graph->SetPoint(326,2.159999918,54.77023672);
   graph->SetPoint(327,2.160000082,40.48655029);
   graph->SetPoint(328,2.179999918,40.48655029);
   graph->SetPoint(329,2.180000082,26.66526325);
   graph->SetPoint(330,2.199999918,26.66526325);
   graph->SetPoint(331,2.200000082,109.7767809);
   graph->SetPoint(332,2.219999918,109.7767809);
   graph->SetPoint(333,2.220000082,81.13456795);
   graph->SetPoint(334,2.239999918,81.13456795);
   graph->SetPoint(335,2.240000082,28.51659074);
   graph->SetPoint(336,2.259999918,28.51659074);
   graph->SetPoint(337,2.260000082,84.97096194);
   graph->SetPoint(338,2.279999918,84.97096194);
   graph->SetPoint(339,2.280000082,56.16893797);
   graph->SetPoint(340,2.299999918,56.16893797);
   graph->SetPoint(341,2.300000082,54.49909828);
   graph->SetPoint(342,2.319999918,54.49909828);
   graph->SetPoint(343,2.320000082,52.05563093);
   graph->SetPoint(344,2.339999918,52.05563093);
   graph->SetPoint(345,2.340000082,63.59578386);
   graph->SetPoint(346,2.359999918,63.59578386);
   graph->SetPoint(347,2.360000082,45.23858973);
   graph->SetPoint(348,2.379999918,45.23858973);
   graph->SetPoint(349,2.380000082,8.471689496);
   graph->SetPoint(350,2.399999918,8.471689496);
   graph->SetPoint(351,2.400000082,85.86044439);
   graph->SetPoint(352,2.419999918,85.86044439);
   graph->SetPoint(353,2.420000082,56.72006892);
   graph->SetPoint(354,2.439999918,56.72006892);
   graph->SetPoint(355,2.440000082,65.04068152);
   graph->SetPoint(356,2.459999918,65.04068152);
   graph->SetPoint(357,2.460000082,59.73630791);
   graph->SetPoint(358,2.479999918,59.73630791);
   graph->SetPoint(359,2.480000082,18.82963285);
   graph->SetPoint(360,2.499999918,18.82963285);
   graph->SetPoint(361,2.500000082,57.35873411);
   graph->SetPoint(362,2.519999918,57.35873411);
   graph->SetPoint(363,2.520000082,64.02692308);
   graph->SetPoint(364,2.539999918,64.02692308);
   graph->SetPoint(365,2.540000082,52.82367431);
   graph->SetPoint(366,2.559999918,52.82367431);
   graph->SetPoint(367,2.560000082,47.21939838);
   graph->SetPoint(368,2.579999918,47.21939838);
   graph->SetPoint(369,2.580000082,47.24501377);
   graph->SetPoint(370,2.599999918,47.24501377);
   graph->SetPoint(371,2.600000082,31.48332468);
   graph->SetPoint(372,2.619999918,31.48332468);
   graph->SetPoint(373,2.620000082,51.43879148);
   graph->SetPoint(374,2.639999918,51.43879148);
   graph->SetPoint(375,2.640000082,30.95073292);
   graph->SetPoint(376,2.659999918,30.95073292);
   graph->SetPoint(377,2.660000082,29.96393043);
   graph->SetPoint(378,2.679999918,29.96393043);
   graph->SetPoint(379,2.680000082,52.18992898);
   graph->SetPoint(380,2.699999918,52.18992898);
   graph->SetPoint(381,2.700000082,51.12486206);
   graph->SetPoint(382,2.719999918,51.12486206);
   graph->SetPoint(383,2.720000082,64.13185019);
   graph->SetPoint(384,2.739999918,64.13185019);
   graph->SetPoint(385,2.740000082,60.31559914);
   graph->SetPoint(386,2.759999918,60.31559914);
   graph->SetPoint(387,2.760000082,66.58404703);
   graph->SetPoint(388,2.779999918,66.58404703);
   graph->SetPoint(389,2.780000082,51.22855429);
   graph->SetPoint(390,2.799999918,51.22855429);
   graph->SetPoint(391,2.800000082,22.10302489);
   graph->SetPoint(392,2.819999918,22.10302489);
   graph->SetPoint(393,2.820000082,9.527857692);
   graph->SetPoint(394,2.839999918,9.527857692);
   graph->SetPoint(395,2.840000082,18.15226631);
   graph->SetPoint(396,2.859999918,18.15226631);
   graph->SetPoint(397,2.860000082,23.37265186);
   graph->SetPoint(398,2.879999918,23.37265186);
   graph->SetPoint(399,2.880000082,30.75899796);
   graph->SetPoint(400,2.899999918,30.75899796);
   graph->SetPoint(401,2.900000082,33.62518473);
   graph->SetPoint(402,2.919999918,33.62518473);
   graph->SetPoint(403,2.920000082,29.45455031);
   graph->SetPoint(404,2.939999918,29.45455031);
   graph->SetPoint(405,2.940000082,31.53318064);
   graph->SetPoint(406,2.959999918,31.53318064);
   graph->SetPoint(407,2.960000082,55.58782218);
   graph->SetPoint(408,2.979999918,55.58782218);
   graph->SetPoint(409,2.980000082,41.27051653);
   graph->SetPoint(410,2.999999918,41.27051653);
   graph->SetPoint(411,3.000000082,62.86731654);
   graph->SetPoint(412,3.019999918,62.86731654);
   graph->SetPoint(413,3.020000082,27.46041462);
   graph->SetPoint(414,3.039999918,27.46041462);
   graph->SetPoint(415,3.040000082,34.11979204);
   graph->SetPoint(416,3.059999918,34.11979204);
   graph->SetPoint(417,3.060000082,27.42064248);
   graph->SetPoint(418,3.079999918,27.42064248);
   graph->SetPoint(419,3.080000082,18.33054925);
   graph->SetPoint(420,3.099999918,18.33054925);
   graph->SetPoint(421,3.100000082,37.45743425);
   graph->SetPoint(422,3.119999918,37.45743425);
   graph->SetPoint(423,3.120000082,34.57526374);
   graph->SetPoint(424,3.139999918,34.57526374);
   graph->SetPoint(425,3.140000082,25.34852134);
   graph->SetPoint(426,3.159999918,25.34852134);
   graph->SetPoint(427,3.160000082,38.13359609);
   graph->SetPoint(428,3.179999918,38.13359609);
   graph->SetPoint(429,3.180000082,16.31700068);
   graph->SetPoint(430,3.199999918,16.31700068);
   graph->SetPoint(431,3.200000082,24.16468247);
   graph->SetPoint(432,3.219999918,24.16468247);
   graph->SetPoint(433,3.220000082,37.178553);
   graph->SetPoint(434,3.239999918,37.178553);
   graph->SetPoint(435,3.240000082,22.71517173);
   graph->SetPoint(436,3.259999918,22.71517173);
   graph->SetPoint(437,3.260000082,31.58902108);
   graph->SetPoint(438,3.279999918,31.58902108);
   graph->SetPoint(439,3.280000082,39.64321399);
   graph->SetPoint(440,3.299999918,39.64321399);
   graph->SetPoint(441,3.300000082,50.14370572);
   graph->SetPoint(442,3.319999918,50.14370572);
   graph->SetPoint(443,3.320000082,20.41391227);
   graph->SetPoint(444,3.339999918,20.41391227);
   graph->SetPoint(445,3.340000082,40.75610731);
   graph->SetPoint(446,3.359999918,40.75610731);
   graph->SetPoint(447,3.360000082,34.09835118);
   graph->SetPoint(448,3.379999918,34.09835118);
   graph->SetPoint(449,3.380000082,21.26708976);
   graph->SetPoint(450,3.399999918,21.26708976);
   graph->SetPoint(451,3.400000082,32.86958488);
   graph->SetPoint(452,3.419999918,32.86958488);
   graph->SetPoint(453,3.420000082,14.65092806);
   graph->SetPoint(454,3.439999918,14.65092806);
   graph->SetPoint(455,3.440000082,18.3445271);
   graph->SetPoint(456,3.459999918,18.3445271);
   graph->SetPoint(457,3.460000082,19.7206386);
   graph->SetPoint(458,3.479999918,19.7206386);
   graph->SetPoint(459,3.480000082,26.72921956);
   graph->SetPoint(460,3.499999918,26.72921956);
   graph->SetPoint(461,3.500000082,37.95827468);
   graph->SetPoint(462,3.519999918,37.95827468);
   graph->SetPoint(463,3.520000082,43.50382856);
   graph->SetPoint(464,3.539999918,43.50382856);
   graph->SetPoint(465,3.540000082,37.67492314);
   graph->SetPoint(466,3.559999918,37.67492314);
   graph->SetPoint(467,3.560000082,10.77107411);
   graph->SetPoint(468,3.579999918,10.77107411);
   graph->SetPoint(469,3.580000082,31.01965181);
   graph->SetPoint(470,3.599999918,31.01965181);
   graph->SetPoint(471,3.600000082,17.48786478);
   graph->SetPoint(472,3.619999918,17.48786478);
   graph->SetPoint(473,3.620000082,24.36612309);
   graph->SetPoint(474,3.639999918,24.36612309);
   graph->SetPoint(475,3.640000082,47.53505838);
   graph->SetPoint(476,3.659999918,47.53505838);
   graph->SetPoint(477,3.660000082,17.4408233);
   graph->SetPoint(478,3.679999918,17.4408233);
   graph->SetPoint(479,3.680000082,16.58151776);
   graph->SetPoint(480,3.699999918,16.58151776);
   graph->SetPoint(481,3.700000082,39.1835231);
   graph->SetPoint(482,3.719999918,39.1835231);
   graph->SetPoint(483,3.720000082,33.80952922);
   graph->SetPoint(484,3.739999918,33.80952922);
   graph->SetPoint(485,3.740000082,9.91955255);
   graph->SetPoint(486,3.759999918,9.91955255);
   graph->SetPoint(487,3.760000082,5.327859809);
   graph->SetPoint(488,3.779999918,5.327859809);
   graph->SetPoint(489,3.780000082,16.63625052);
   graph->SetPoint(490,3.799999918,16.63625052);
   graph->SetPoint(491,3.800000082,27.01603636);
   graph->SetPoint(492,3.819999918,27.01603636);
   graph->SetPoint(493,3.820000082,13.19090031);
   graph->SetPoint(494,3.839999918,13.19090031);
   graph->SetPoint(495,3.840000082,26.78152739);
   graph->SetPoint(496,3.859999918,26.78152739);
   graph->SetPoint(497,3.860000082,15.38734444);
   graph->SetPoint(498,3.879999918,15.38734444);
   graph->SetPoint(499,3.880000082,36.88093545);
   graph->SetPoint(500,3.899999918,36.88093545);
   graph->SetPoint(501,3.900000082,25.3540937);
   graph->SetPoint(502,3.919999918,25.3540937);
   graph->SetPoint(503,3.920000082,26.73619097);
   graph->SetPoint(504,3.939999918,26.73619097);
   graph->SetPoint(505,3.940000082,21.44343815);
   graph->SetPoint(506,3.959999918,21.44343815);
   graph->SetPoint(507,3.960000082,36.84422478);
   graph->SetPoint(508,3.979999918,36.84422478);
   graph->SetPoint(509,3.980000082,21.99809585);
   graph->SetPoint(510,3.999999918,21.99809585);
   graph->SetPoint(511,4.000000082,3.482348948);
   graph->SetPoint(512,4.019999918,3.482348948);
   graph->SetPoint(513,4.020000082,13.6528843);
   graph->SetPoint(514,4.039999918,13.6528843);
   graph->SetPoint(515,4.040000082,11.35923679);
   graph->SetPoint(516,4.059999918,11.35923679);
   graph->SetPoint(517,4.060000082,6.449352544);
   graph->SetPoint(518,4.079999918,6.449352544);
   graph->SetPoint(519,4.080000082,12.15714334);
   graph->SetPoint(520,4.099999918,12.15714334);
   graph->SetPoint(521,4.100000082,24.87279085);
   graph->SetPoint(522,4.119999918,24.87279085);
   graph->SetPoint(523,4.120000082,13.56009534);
   graph->SetPoint(524,4.139999918,13.56009534);
   graph->SetPoint(525,4.140000082,10.33350942);
   graph->SetPoint(526,4.159999918,10.33350942);
   graph->SetPoint(527,4.160000082,15.82873586);
   graph->SetPoint(528,4.179999918,15.82873586);
   graph->SetPoint(529,4.180000082,0);
   graph->SetPoint(530,4.199999918,0);
   graph->SetPoint(531,4.200000082,10.49919653);
   graph->SetPoint(532,4.219999918,10.49919653);
   graph->SetPoint(533,4.220000082,10.77533373);
   graph->SetPoint(534,4.239999918,10.77533373);
   graph->SetPoint(535,4.240000082,0);
   graph->SetPoint(536,4.259999918,0);
   graph->SetPoint(537,4.260000082,20.05206643);
   graph->SetPoint(538,4.279999918,20.05206643);
   graph->SetPoint(539,4.280000082,7.704612273);
   graph->SetPoint(540,4.299999918,7.704612273);
   graph->SetPoint(541,4.300000082,10.33919766);
   graph->SetPoint(542,4.319999918,10.33919766);
   graph->SetPoint(543,4.320000082,8.86675561);
   graph->SetPoint(544,4.339999918,8.86675561);
   graph->SetPoint(545,4.340000082,8.38924475);
   graph->SetPoint(546,4.359999918,8.38924475);
   graph->SetPoint(547,4.360000082,20.4648725);
   graph->SetPoint(548,4.379999918,20.4648725);
   graph->SetPoint(549,4.380000082,8.504213792);
   graph->SetPoint(550,4.399999918,8.504213792);
   graph->SetPoint(551,4.400000082,10.98529932);
   graph->SetPoint(552,4.419999918,10.98529932);
   graph->SetPoint(553,4.420000082,0);
   graph->SetPoint(554,4.439999918,0);
   graph->SetPoint(555,4.440000082,17.86583619);
   graph->SetPoint(556,4.459999918,17.86583619);
   graph->SetPoint(557,4.460000082,3.490374763);
   graph->SetPoint(558,4.479999918,3.490374763);
   graph->SetPoint(559,4.480000082,19.04177719);
   graph->SetPoint(560,4.499999918,19.04177719);
   graph->SetPoint(561,4.500000082,6.366902378);
   graph->SetPoint(562,4.519999918,6.366902378);
   graph->SetPoint(563,4.520000082,22.06235981);
   graph->SetPoint(564,4.539999918,22.06235981);
   graph->SetPoint(565,4.540000082,14.26027288);
   graph->SetPoint(566,4.559999918,14.26027288);
   graph->SetPoint(567,4.560000082,17.01708827);
   graph->SetPoint(568,4.579999918,17.01708827);
   graph->SetPoint(569,4.580000082,26.53050442);
   graph->SetPoint(570,4.599999918,26.53050442);
   graph->SetPoint(571,4.600000082,13.42283713);
   graph->SetPoint(572,4.619999918,13.42283713);
   graph->SetPoint(573,4.620000082,0);
   graph->SetPoint(574,4.639999918,0);
   graph->SetPoint(575,4.640000082,8.603103735);
   graph->SetPoint(576,4.659999918,8.603103735);
   graph->SetPoint(577,4.660000082,5.771660057);
   graph->SetPoint(578,4.679999918,5.771660057);
   graph->SetPoint(579,4.680000082,13.0167702);
   graph->SetPoint(580,4.699999918,13.0167702);
   graph->SetPoint(581,4.700000082,1.122227687);
   graph->SetPoint(582,4.719999918,1.122227687);
   graph->SetPoint(583,4.720000082,8.103057199);
   graph->SetPoint(584,4.739999918,8.103057199);
   graph->SetPoint(585,4.740000082,35.87314432);
   graph->SetPoint(586,4.759999918,35.87314432);
   graph->SetPoint(587,4.760000082,23.31900447);
   graph->SetPoint(588,4.779999918,23.31900447);
   graph->SetPoint(589,4.780000082,6.615108153);
   graph->SetPoint(590,4.799999918,6.615108153);
   graph->SetPoint(591,4.800000082,12.37842159);
   graph->SetPoint(592,4.819999918,12.37842159);
   graph->SetPoint(593,4.820000082,0);
   graph->SetPoint(594,4.839999918,0);
   graph->SetPoint(595,4.840000082,20.66054484);
   graph->SetPoint(596,4.859999918,20.66054484);
   graph->SetPoint(597,4.860000082,0);
   graph->SetPoint(598,4.879999918,0);
   graph->SetPoint(599,4.880000082,14.52076396);
   graph->SetPoint(600,4.899999918,14.52076396);
   graph->SetPoint(601,4.900000082,5.560129736);
   graph->SetPoint(602,4.919999918,5.560129736);
   graph->SetPoint(603,4.920000082,24.49005838);
   graph->SetPoint(604,4.939999918,24.49005838);
   graph->SetPoint(605,4.940000082,0);
   graph->SetPoint(606,4.959999918,0);
   graph->SetPoint(607,4.960000082,11.46959671);
   graph->SetPoint(608,4.979999918,11.46959671);
   graph->SetPoint(609,4.980000082,3.345637621);
   graph->SetPoint(610,4.999999918,3.345637621);
   graph->SetPoint(611,5.000000082,15.94739868);
   graph->SetPoint(612,5.019999918,15.94739868);
   graph->SetPoint(613,5.020000082,32.63897185);
   graph->SetPoint(614,5.039999918,32.63897185);
   graph->SetPoint(615,5.040000082,3.636521956);
   graph->SetPoint(616,5.059999918,3.636521956);
   graph->SetPoint(617,5.060000082,1.664006543);
   graph->SetPoint(618,5.079999918,1.664006543);
   graph->SetPoint(619,5.080000082,17.94795999);
   graph->SetPoint(620,5.099999918,17.94795999);
   graph->SetPoint(621,5.100000082,4.887412743);
   graph->SetPoint(622,5.119999918,4.887412743);
   graph->SetPoint(623,5.120000082,13.90065831);
   graph->SetPoint(624,5.139999918,13.90065831);
   graph->SetPoint(625,5.140000082,6.421497666);
   graph->SetPoint(626,5.159999918,6.421497666);
   graph->SetPoint(627,5.160000082,17.92281434);
   graph->SetPoint(628,5.179999918,17.92281434);
   graph->SetPoint(629,5.180000082,7.420301124);
   graph->SetPoint(630,5.199999918,7.420301124);
   graph->SetPoint(631,5.200000082,9.273616528);
   graph->SetPoint(632,5.219999918,9.273616528);
   graph->SetPoint(633,5.220000082,10.75012737);
   graph->SetPoint(634,5.239999918,10.75012737);
   graph->SetPoint(635,5.240000082,9.988895211);
   graph->SetPoint(636,5.259999918,9.988895211);
   graph->SetPoint(637,5.260000082,0);
   graph->SetPoint(638,5.279999918,0);
   graph->SetPoint(639,5.280000082,22.74272354);
   graph->SetPoint(640,5.299999918,22.74272354);
   graph->SetPoint(641,5.300000082,10.78685018);
   graph->SetPoint(642,5.319999918,10.78685018);
   graph->SetPoint(643,5.320000082,9.065303447);
   graph->SetPoint(644,5.339999918,9.065303447);
   graph->SetPoint(645,5.340000082,11.45358032);
   graph->SetPoint(646,5.359999918,11.45358032);
   graph->SetPoint(647,5.360000082,0);
   graph->SetPoint(648,5.379999918,0);
   graph->SetPoint(649,5.380000082,13.9789583);
   graph->SetPoint(650,5.399999918,13.9789583);
   graph->SetPoint(651,5.400000082,0);
   graph->SetPoint(652,5.419999918,0);
   graph->SetPoint(653,5.420000082,12.36184108);
   graph->SetPoint(654,5.439999918,12.36184108);
   graph->SetPoint(655,5.440000082,8.07895431);
   graph->SetPoint(656,5.459999918,8.07895431);
   graph->SetPoint(657,5.460000082,11.69462124);
   graph->SetPoint(658,5.479999918,11.69462124);
   graph->SetPoint(659,5.480000082,11.40519592);
   graph->SetPoint(660,5.499999918,11.40519592);
   graph->SetPoint(661,5.500000082,5.249571027);
   graph->SetPoint(662,5.519999918,5.249571027);
   graph->SetPoint(663,5.520000082,0);
   graph->SetPoint(664,5.539999918,0);
   graph->SetPoint(665,5.540000082,15.3849);
   graph->SetPoint(666,5.559999918,15.3849);
   graph->SetPoint(667,5.560000082,18.54562661);
   graph->SetPoint(668,5.579999918,18.54562661);
   graph->SetPoint(669,5.580000082,4.003235367);
   graph->SetPoint(670,5.599999918,4.003235367);
   graph->SetPoint(671,5.600000082,9.537059711);
   graph->SetPoint(672,5.619999918,9.537059711);
   graph->SetPoint(673,5.620000082,0);
   graph->SetPoint(674,5.639999918,0);
   graph->SetPoint(675,5.640000082,8.024784388);
   graph->SetPoint(676,5.659999918,8.024784388);
   graph->SetPoint(677,5.660000082,12.30008761);
   graph->SetPoint(678,5.679999918,12.30008761);
   graph->SetPoint(679,5.680000082,1.636758019);
   graph->SetPoint(680,5.699999918,1.636758019);
   graph->SetPoint(681,5.700000082,0);
   graph->SetPoint(682,5.719999918,0);
   graph->SetPoint(683,5.720000082,5.599025825);
   graph->SetPoint(684,5.739999918,5.599025825);
   graph->SetPoint(685,5.740000082,5.486444599);
   graph->SetPoint(686,5.759999918,5.486444599);
   graph->SetPoint(687,5.760000082,8.594734667);
   graph->SetPoint(688,5.779999918,8.594734667);
   graph->SetPoint(689,5.780000082,5.696657125);
   graph->SetPoint(690,5.799999918,5.696657125);
   graph->SetPoint(691,5.800000082,17.30852649);
   graph->SetPoint(692,5.819999918,17.30852649);
   graph->SetPoint(693,5.820000082,20.25804001);
   graph->SetPoint(694,5.839999918,20.25804001);
   graph->SetPoint(695,5.840000082,3.130887194);
   graph->SetPoint(696,5.859999918,3.130887194);
   graph->SetPoint(697,5.860000082,20.38156604);
   graph->SetPoint(698,5.879999918,20.38156604);
   graph->SetPoint(699,5.880000082,0);
   graph->SetPoint(700,5.899999918,0);
   graph->SetPoint(701,5.900000082,5.183885567);
   graph->SetPoint(702,5.919999918,5.183885567);
   graph->SetPoint(703,5.920000082,0);
   graph->SetPoint(704,5.939999918,0);
   graph->SetPoint(705,5.940000082,4.84207837);
   graph->SetPoint(706,5.959999918,4.84207837);
   graph->SetPoint(707,5.960000082,0);
   graph->SetPoint(708,5.979999918,0);
   graph->SetPoint(709,5.980000082,0);
   graph->SetPoint(710,5.999999918,0);
   graph->SetPoint(711,6.000000082,0.423668704);
   graph->SetPoint(712,6.019999918,0.423668704);
   graph->SetPoint(713,6.020000082,6.158834575);
   graph->SetPoint(714,6.039999918,6.158834575);
   graph->SetPoint(715,6.040000082,3.923093775);
   graph->SetPoint(716,6.059999918,3.923093775);
   graph->SetPoint(717,6.060000082,0.08802392429);
   graph->SetPoint(718,6.079999918,0.08802392429);
   graph->SetPoint(719,6.080000082,18.07139903);
   graph->SetPoint(720,6.099999918,18.07139903);
   graph->SetPoint(721,6.100000082,12.27171025);
   graph->SetPoint(722,6.119999918,12.27171025);
   graph->SetPoint(723,6.120000082,2.190523099);
   graph->SetPoint(724,6.139999918,2.190523099);
   graph->SetPoint(725,6.140000082,0);
   graph->SetPoint(726,6.159999918,0);
   graph->SetPoint(727,6.160000082,6.163790942);
   graph->SetPoint(728,6.179999918,6.163790942);
   graph->SetPoint(729,6.180000082,11.49058551);
   graph->SetPoint(730,6.199999918,11.49058551);
   graph->SetPoint(731,6.200000082,6.223539495);
   graph->SetPoint(732,6.219999918,6.223539495);
   graph->SetPoint(733,6.220000082,10.87838274);
   graph->SetPoint(734,6.239999918,10.87838274);
   graph->SetPoint(735,6.240000082,5.518196768);
   graph->SetPoint(736,6.259999918,5.518196768);
   graph->SetPoint(737,6.260000082,0);
   graph->SetPoint(738,6.279999918,0);
   graph->SetPoint(739,6.280000082,0);
   graph->SetPoint(740,6.299999918,0);
   graph->SetPoint(741,6.300000082,11.94852929);
   graph->SetPoint(742,6.319999918,11.94852929);
   graph->SetPoint(743,6.320000082,4.465890743);
   graph->SetPoint(744,6.339999918,4.465890743);
   graph->SetPoint(745,6.340000082,3.56529091);
   graph->SetPoint(746,6.359999918,3.56529091);
   graph->SetPoint(747,6.360000082,0);
   graph->SetPoint(748,6.379999918,0);
   graph->SetPoint(749,6.380000082,0);
   graph->SetPoint(750,6.399999918,0);
   graph->SetPoint(751,6.400000082,8.030039095);
   graph->SetPoint(752,6.419999918,8.030039095);
   graph->SetPoint(753,6.420000082,3.665164587);
   graph->SetPoint(754,6.439999918,3.665164587);
   graph->SetPoint(755,6.440000082,0);
   graph->SetPoint(756,6.459999918,0);
   graph->SetPoint(757,6.460000082,5.621088);
   graph->SetPoint(758,6.479999918,5.621088);
   graph->SetPoint(759,6.480000082,0);
   graph->SetPoint(760,6.499999918,0);
   graph->SetPoint(761,6.500000082,0);
   graph->SetPoint(762,6.519999918,0);
   graph->SetPoint(763,6.520000082,12.34280416);
   graph->SetPoint(764,6.539999918,12.34280416);
   graph->SetPoint(765,6.540000082,6.22350313);
   graph->SetPoint(766,6.559999918,6.22350313);
   graph->SetPoint(767,6.560000082,12.67227452);
   graph->SetPoint(768,6.579999918,12.67227452);
   graph->SetPoint(769,6.580000082,0);
   graph->SetPoint(770,6.599999918,0);
   graph->SetPoint(771,6.600000082,1.711631951);
   graph->SetPoint(772,6.619999918,1.711631951);
   graph->SetPoint(773,6.620000082,0);
   graph->SetPoint(774,6.639999918,0);
   graph->SetPoint(775,6.640000082,0.7261084746);
   graph->SetPoint(776,6.659999918,0.7261084746);
   graph->SetPoint(777,6.660000082,5.613382218);
   graph->SetPoint(778,6.679999918,5.613382218);
   graph->SetPoint(779,6.680000082,0);
   graph->SetPoint(780,6.699999918,0);
   graph->SetPoint(781,6.700000082,4.335482262);
   graph->SetPoint(782,6.719999918,4.335482262);
   graph->SetPoint(783,6.720000082,0);
   graph->SetPoint(784,6.739999918,0);
   graph->SetPoint(785,6.740000082,0);
   graph->SetPoint(786,6.759999918,0);
   graph->SetPoint(787,6.760000082,1.965880266);
   graph->SetPoint(788,6.779999918,1.965880266);
   graph->SetPoint(789,6.780000082,0);
   graph->SetPoint(790,6.799999918,0);
   graph->SetPoint(791,6.800000082,0);
   graph->SetPoint(792,6.819999918,0);
   graph->SetPoint(793,6.820000082,2.335644861);
   graph->SetPoint(794,6.839999918,2.335644861);
   graph->SetPoint(795,6.840000082,0);
   graph->SetPoint(796,6.859999918,0);
   graph->SetPoint(797,6.860000082,0);
   graph->SetPoint(798,6.879999918,0);
   graph->SetPoint(799,6.880000082,0);
   graph->SetPoint(800,6.899999918,0);
   graph->SetPoint(801,6.900000082,1.379900168);
   graph->SetPoint(802,6.919999918,1.379900168);
   graph->SetPoint(803,6.920000082,0);
   graph->SetPoint(804,6.939999918,0);
   graph->SetPoint(805,6.940000082,0);
   graph->SetPoint(806,6.959999918,0);
   graph->SetPoint(807,6.960000082,0);
   graph->SetPoint(808,6.979999918,0);
   graph->SetPoint(809,6.980000082,0);
   graph->SetPoint(810,6.999999918,0);
   graph->SetPoint(811,7.000000082,0);
   graph->SetPoint(812,7.019999918,0);
   graph->SetPoint(813,7.020000082,0);
   graph->SetPoint(814,7.039999918,0);
   graph->SetPoint(815,7.040000082,0);
   graph->SetPoint(816,7.059999918,0);
   graph->SetPoint(817,7.060000082,0);
   graph->SetPoint(818,7.079999918,0);
   graph->SetPoint(819,7.080000082,0);
   graph->SetPoint(820,7,0);
   graph->SetPoint(821,7.009791922,0);
   graph->SetPoint(822,7.009791922,0);
   
   TH1F *Graph_bkg_psi7 = new TH1F("Graph_bkg_psi7","Projection of model1",823,-1.896,7.896);
   Graph_bkg_psi7->SetMinimum(33.70368);
   Graph_bkg_psi7->SetMaximum(33703.68);
   Graph_bkg_psi7->SetDirectory(0);
   Graph_bkg_psi7->SetStats(0);
   Graph_bkg_psi7->SetLineWidth(2);
   Graph_bkg_psi7->SetMarkerStyle(20);
   Graph_bkg_psi7->GetXaxis()->SetNdivisions(505);
   Graph_bkg_psi7->GetXaxis()->SetLabelFont(132);
   Graph_bkg_psi7->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg_psi7->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg_psi7->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg_psi7->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg_psi7->GetXaxis()->SetTitleFont(132);
   Graph_bkg_psi7->GetYaxis()->SetNdivisions(505);
   Graph_bkg_psi7->GetYaxis()->SetLabelFont(132);
   Graph_bkg_psi7->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg_psi7->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg_psi7->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg_psi7->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg_psi7->GetYaxis()->SetTitleFont(132);
   Graph_bkg_psi7->GetZaxis()->SetLabelFont(132);
   Graph_bkg_psi7->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg_psi7->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg_psi7->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg_psi7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg_psi7);
   
   graph->Draw("f");
   
   graph = new TGraph(823);
   graph->SetName("tztail_psi");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(6);
   graph->SetFillStyle(3022);
   graph->SetLineColor(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,0.0263946377);
   graph->SetPoint(2,-1,0.0263946377);
   graph->SetPoint(3,-1.079999918,0.02206764791);
   graph->SetPoint(4,-1.060000082,0.02206764791);
   graph->SetPoint(5,-1.059999918,0.02336574485);
   graph->SetPoint(6,-1.040000082,0.02336574485);
   graph->SetPoint(7,-1.039999918,0.03115432646);
   graph->SetPoint(8,-1.020000082,0.03115432646);
   graph->SetPoint(9,-1.019999918,0.03158702544);
   graph->SetPoint(10,-1.000000082,0.03158702544);
   graph->SetPoint(11,-0.9999999184,0.02552923974);
   graph->SetPoint(12,-0.9800000816,0.02552923974);
   graph->SetPoint(13,-0.9799999184,0.0181733571);
   graph->SetPoint(14,-0.9600000816,0.0181733571);
   graph->SetPoint(15,-0.9599999184,0.02682733667);
   graph->SetPoint(16,-0.9400000816,0.02682733667);
   graph->SetPoint(17,-0.9399999184,0.02596193872);
   graph->SetPoint(18,-0.9200000816,0.02596193872);
   graph->SetPoint(19,-0.9199999184,0.02293304587);
   graph->SetPoint(20,-0.9000000816,0.02293304587);
   graph->SetPoint(21,-0.8999999184,0.0242311428);
   graph->SetPoint(22,-0.8800000816,0.0242311428);
   graph->SetPoint(23,-0.8799999184,0.02033685199);
   graph->SetPoint(24,-0.8600000816,0.02033685199);
   graph->SetPoint(25,-0.8599999184,0.02899083157);
   graph->SetPoint(26,-0.8400000816,0.02899083157);
   graph->SetPoint(27,-0.8399999184,0.0263946377);
   graph->SetPoint(28,-0.8200000816,0.0263946377);
   graph->SetPoint(29,-0.8199999184,0.02076955097);
   graph->SetPoint(30,-0.8000000816,0.02076955097);
   graph->SetPoint(31,-0.7999999184,0.02812543361);
   graph->SetPoint(32,-0.7800000816,0.02812543361);
   graph->SetPoint(33,-0.7799999184,0.02120224995);
   graph->SetPoint(34,-0.7600000816,0.02120224995);
   graph->SetPoint(35,-0.7599999184,0.02076955097);
   graph->SetPoint(36,-0.7400000816,0.02076955097);
   graph->SetPoint(37,-0.7399999184,0.02726003565);
   graph->SetPoint(38,-0.7200000816,0.02726003565);
   graph->SetPoint(39,-0.7199999184,0.01990415302);
   graph->SetPoint(40,-0.7000000816,0.01990415302);
   graph->SetPoint(41,-0.6999999184,0.02336574485);
   graph->SetPoint(42,-0.6800000816,0.02336574485);
   graph->SetPoint(43,-0.6799999184,0.02466384178);
   graph->SetPoint(44,-0.6600000816,0.02466384178);
   graph->SetPoint(45,-0.6599999184,0.02509654076);
   graph->SetPoint(46,-0.6400000816,0.02509654076);
   graph->SetPoint(47,-0.6399999184,0.03072162748);
   graph->SetPoint(48,-0.6200000816,0.03072162748);
   graph->SetPoint(49,-0.6199999184,0.0302889285);
   graph->SetPoint(50,-0.6000000816,0.0302889285);
   graph->SetPoint(51,-0.5999999184,0.0263946377);
   graph->SetPoint(52,-0.5800000816,0.0263946377);
   graph->SetPoint(53,-0.5799999184,0.02206764791);
   graph->SetPoint(54,-0.5600000816,0.02206764791);
   graph->SetPoint(55,-0.5599999184,0.0242311428);
   graph->SetPoint(56,-0.5400000816,0.0242311428);
   graph->SetPoint(57,-0.5399999184,0.02596193872);
   graph->SetPoint(58,-0.5200000816,0.02596193872);
   graph->SetPoint(59,-0.5199999184,0.02682733667);
   graph->SetPoint(60,-0.5000000816,0.02682733667);
   graph->SetPoint(61,-0.4999999184,0.02509654076);
   graph->SetPoint(62,-0.4800000816,0.02509654076);
   graph->SetPoint(63,-0.4799999184,0.02726003565);
   graph->SetPoint(64,-0.4600000816,0.02726003565);
   graph->SetPoint(65,-0.4599999184,0.03072162748);
   graph->SetPoint(66,-0.4400000816,0.03072162748);
   graph->SetPoint(67,-0.4399999184,0.02076955097);
   graph->SetPoint(68,-0.4200000816,0.02076955097);
   graph->SetPoint(69,-0.4199999184,0.02336574485);
   graph->SetPoint(70,-0.4000000816,0.02336574485);
   graph->SetPoint(71,-0.3999999184,0.01903875506);
   graph->SetPoint(72,-0.3800000816,0.01903875506);
   graph->SetPoint(73,-0.3799999184,0.02293304587);
   graph->SetPoint(74,-0.3600000816,0.02293304587);
   graph->SetPoint(75,-0.3599999184,0.0263946377);
   graph->SetPoint(76,-0.3400000816,0.0263946377);
   graph->SetPoint(77,-0.3399999184,0.02855813259);
   graph->SetPoint(78,-0.3200000816,0.02855813259);
   graph->SetPoint(79,-0.3199999184,0.0263946377);
   graph->SetPoint(80,-0.3000000816,0.0263946377);
   graph->SetPoint(81,-0.2999999184,0.02163494893);
   graph->SetPoint(82,-0.2800000816,0.02163494893);
   graph->SetPoint(83,-0.2799999184,0.02379844382);
   graph->SetPoint(84,-0.2600000816,0.02379844382);
   graph->SetPoint(85,-0.2599999184,0.02855813259);
   graph->SetPoint(86,-0.2400000816,0.02855813259);
   graph->SetPoint(87,-0.2399999184,0.02466384178);
   graph->SetPoint(88,-0.2200000816,0.02466384178);
   graph->SetPoint(89,-0.2199999184,0.02552923974);
   graph->SetPoint(90,-0.2000000816,0.02552923974);
   graph->SetPoint(91,-0.1999999184,0.0242311428);
   graph->SetPoint(92,-0.1800000816,0.0242311428);
   graph->SetPoint(93,-0.1799999184,0.02682733667);
   graph->SetPoint(94,-0.1600000816,0.02682733667);
   graph->SetPoint(95,-0.1599999184,0.02726003565);
   graph->SetPoint(96,-0.1400000816,0.02726003565);
   graph->SetPoint(97,-0.1399999184,0.03201972442);
   graph->SetPoint(98,-0.1200000816,0.03201972442);
   graph->SetPoint(99,-0.1199999184,0.02466384178);
   graph->SetPoint(100,-0.1000000816,0.02466384178);
   graph->SetPoint(101,-0.09999991839,0.02509654076);
   graph->SetPoint(102,-0.08000008161,0.02509654076);
   graph->SetPoint(103,-0.07999991839,0.02596193872);
   graph->SetPoint(104,-0.06000008161,0.02596193872);
   graph->SetPoint(105,-0.05999991839,0.02769273463);
   graph->SetPoint(106,-0.04000008161,0.02769273463);
   graph->SetPoint(107,-0.03999991839,0.01687526017);
   graph->SetPoint(108,-0.02000008161,0.01687526017);
   graph->SetPoint(109,-0.01999991839,0.02466384178);
   graph->SetPoint(110,-8.1608e-08,0.02466384178);
   graph->SetPoint(111,8.1608e-08,0.02682733667);
   graph->SetPoint(112,0.01999991839,0.02682733667);
   graph->SetPoint(113,0.02000008161,0.02336574485);
   graph->SetPoint(114,0.03999991839,0.02336574485);
   graph->SetPoint(115,0.04000008161,0.02942353055);
   graph->SetPoint(116,0.05999991839,0.02942353055);
   graph->SetPoint(117,0.06000008161,0.02206764791);
   graph->SetPoint(118,0.07999991839,0.02206764791);
   graph->SetPoint(119,0.08000008161,0.02250034689);
   graph->SetPoint(120,0.09999991839,0.02250034689);
   graph->SetPoint(121,0.1000000816,0.03375052033);
   graph->SetPoint(122,0.1199999184,0.03375052033);
   graph->SetPoint(123,0.1200000816,0.02336574485);
   graph->SetPoint(124,0.1399999184,0.02336574485);
   graph->SetPoint(125,0.1400000816,0.02855813259);
   graph->SetPoint(126,0.1599999184,0.02855813259);
   graph->SetPoint(127,0.1600000816,0.02293304587);
   graph->SetPoint(128,0.1799999184,0.02293304587);
   graph->SetPoint(129,0.1800000816,0.02552923974);
   graph->SetPoint(130,0.1999999184,0.02552923974);
   graph->SetPoint(131,0.2000000816,0.02942353055);
   graph->SetPoint(132,0.2199999184,0.02942353055);
   graph->SetPoint(133,0.2200000816,0.02769273463);
   graph->SetPoint(134,0.2399999184,0.02769273463);
   graph->SetPoint(135,0.2400000816,0.02769273463);
   graph->SetPoint(136,0.2599999184,0.02769273463);
   graph->SetPoint(137,0.2600000816,0.02985622952);
   graph->SetPoint(138,0.2799999184,0.02985622952);
   graph->SetPoint(139,0.2800000816,0.02726003565);
   graph->SetPoint(140,0.2999999184,0.02726003565);
   graph->SetPoint(141,0.3000000816,0.02596193872);
   graph->SetPoint(142,0.3199999184,0.02596193872);
   graph->SetPoint(143,0.3200000816,0.0263946377);
   graph->SetPoint(144,0.3399999184,0.0263946377);
   graph->SetPoint(145,0.3400000816,0.02076955097);
   graph->SetPoint(146,0.3599999184,0.02076955097);
   graph->SetPoint(147,0.3600000816,0.02552923974);
   graph->SetPoint(148,0.3799999184,0.02552923974);
   graph->SetPoint(149,0.3800000816,0.0242311428);
   graph->SetPoint(150,0.3999999184,0.0242311428);
   graph->SetPoint(151,0.4000000816,0.02033685199);
   graph->SetPoint(152,0.4199999184,0.02033685199);
   graph->SetPoint(153,0.4200000816,0.02379844382);
   graph->SetPoint(154,0.4399999184,0.02379844382);
   graph->SetPoint(155,0.4400000816,0.02293304587);
   graph->SetPoint(156,0.4599999184,0.02293304587);
   graph->SetPoint(157,0.4600000816,0.02293304587);
   graph->SetPoint(158,0.4799999184,0.02293304587);
   graph->SetPoint(159,0.4800000816,0.01687526017);
   graph->SetPoint(160,0.4999999184,0.01687526017);
   graph->SetPoint(161,0.5000000816,0.02682733667);
   graph->SetPoint(162,0.5199999184,0.02682733667);
   graph->SetPoint(163,0.5200000816,0.02033685199);
   graph->SetPoint(164,0.5399999184,0.02033685199);
   graph->SetPoint(165,0.5400000816,0.02076955097);
   graph->SetPoint(166,0.5599999184,0.02076955097);
   graph->SetPoint(167,0.5600000816,0.01903875506);
   graph->SetPoint(168,0.5799999184,0.01903875506);
   graph->SetPoint(169,0.5800000816,0.0242311428);
   graph->SetPoint(170,0.5999999184,0.0242311428);
   graph->SetPoint(171,0.6000000816,0.02682733667);
   graph->SetPoint(172,0.6199999184,0.02682733667);
   graph->SetPoint(173,0.6200000816,0.01990415302);
   graph->SetPoint(174,0.6399999184,0.01990415302);
   graph->SetPoint(175,0.6400000816,0.02552923974);
   graph->SetPoint(176,0.6599999184,0.02552923974);
   graph->SetPoint(177,0.6600000816,0.0302889285);
   graph->SetPoint(178,0.6799999184,0.0302889285);
   graph->SetPoint(179,0.6800000816,0.02509654076);
   graph->SetPoint(180,0.6999999184,0.02509654076);
   graph->SetPoint(181,0.7000000816,0.02552923974);
   graph->SetPoint(182,0.7199999184,0.02552923974);
   graph->SetPoint(183,0.7200000816,0.02552923974);
   graph->SetPoint(184,0.7399999184,0.02552923974);
   graph->SetPoint(185,0.7400000816,0.0263946377);
   graph->SetPoint(186,0.7599999184,0.0263946377);
   graph->SetPoint(187,0.7600000816,0.02552923974);
   graph->SetPoint(188,0.7799999184,0.02552923974);
   graph->SetPoint(189,0.7800000816,0.02293304587);
   graph->SetPoint(190,0.7999999184,0.02293304587);
   graph->SetPoint(191,0.8000000816,0.02855813259);
   graph->SetPoint(192,0.8199999184,0.02855813259);
   graph->SetPoint(193,0.8200000816,0.01947145404);
   graph->SetPoint(194,0.8399999184,0.01947145404);
   graph->SetPoint(195,0.8400000816,0.02336574485);
   graph->SetPoint(196,0.8599999184,0.02336574485);
   graph->SetPoint(197,0.8600000816,0.02899083157);
   graph->SetPoint(198,0.8799999184,0.02899083157);
   graph->SetPoint(199,0.8800000816,0.0242311428);
   graph->SetPoint(200,0.8999999184,0.0242311428);
   graph->SetPoint(201,0.9000000816,0.02682733667);
   graph->SetPoint(202,0.9199999184,0.02682733667);
   graph->SetPoint(203,0.9200000816,0.02379844382);
   graph->SetPoint(204,0.9399999184,0.02379844382);
   graph->SetPoint(205,0.9400000816,0.02855813259);
   graph->SetPoint(206,0.9599999184,0.02855813259);
   graph->SetPoint(207,0.9600000816,0.02769273463);
   graph->SetPoint(208,0.9799999184,0.02769273463);
   graph->SetPoint(209,0.9800000816,0.02899083157);
   graph->SetPoint(210,0.9999999184,0.02899083157);
   graph->SetPoint(211,1.000000082,0.02726003565);
   graph->SetPoint(212,1.019999918,0.02726003565);
   graph->SetPoint(213,1.020000082,0.01947145404);
   graph->SetPoint(214,1.039999918,0.01947145404);
   graph->SetPoint(215,1.040000082,0.0242311428);
   graph->SetPoint(216,1.059999918,0.0242311428);
   graph->SetPoint(217,1.060000082,0.02336574485);
   graph->SetPoint(218,1.079999918,0.02336574485);
   graph->SetPoint(219,1.080000082,0.02120224995);
   graph->SetPoint(220,1.099999918,0.02120224995);
   graph->SetPoint(221,1.100000082,0.02726003565);
   graph->SetPoint(222,1.119999918,0.02726003565);
   graph->SetPoint(223,1.120000082,0.02206764791);
   graph->SetPoint(224,1.139999918,0.02206764791);
   graph->SetPoint(225,1.140000082,0.02293304587);
   graph->SetPoint(226,1.159999918,0.02293304587);
   graph->SetPoint(227,1.160000082,0.02509654076);
   graph->SetPoint(228,1.179999918,0.02509654076);
   graph->SetPoint(229,1.180000082,0.02942353055);
   graph->SetPoint(230,1.199999918,0.02942353055);
   graph->SetPoint(231,1.200000082,0.03072162748);
   graph->SetPoint(232,1.219999918,0.03072162748);
   graph->SetPoint(233,1.220000082,0.02206764791);
   graph->SetPoint(234,1.239999918,0.02206764791);
   graph->SetPoint(235,1.240000082,0.01947145404);
   graph->SetPoint(236,1.259999918,0.01947145404);
   graph->SetPoint(237,1.260000082,0.02163494893);
   graph->SetPoint(238,1.279999918,0.02163494893);
   graph->SetPoint(239,1.280000082,0.0324524234);
   graph->SetPoint(240,1.299999918,0.0324524234);
   graph->SetPoint(241,1.300000082,0.02596193872);
   graph->SetPoint(242,1.319999918,0.02596193872);
   graph->SetPoint(243,1.320000082,0.01990415302);
   graph->SetPoint(244,1.339999918,0.01990415302);
   graph->SetPoint(245,1.340000082,0.02509654076);
   graph->SetPoint(246,1.359999918,0.02509654076);
   graph->SetPoint(247,1.360000082,0.02163494893);
   graph->SetPoint(248,1.379999918,0.02163494893);
   graph->SetPoint(249,1.380000082,0.01990415302);
   graph->SetPoint(250,1.399999918,0.01990415302);
   graph->SetPoint(251,1.400000082,0.02509654076);
   graph->SetPoint(252,1.419999918,0.02509654076);
   graph->SetPoint(253,1.420000082,0.02899083157);
   graph->SetPoint(254,1.439999918,0.02899083157);
   graph->SetPoint(255,1.440000082,0.02509654076);
   graph->SetPoint(256,1.459999918,0.02509654076);
   graph->SetPoint(257,1.460000082,0.02466384178);
   graph->SetPoint(258,1.479999918,0.02466384178);
   graph->SetPoint(259,1.480000082,0.01860605608);
   graph->SetPoint(260,1.499999918,0.01860605608);
   graph->SetPoint(261,1.500000082,0.02509654076);
   graph->SetPoint(262,1.519999918,0.02509654076);
   graph->SetPoint(263,1.520000082,0.0242311428);
   graph->SetPoint(264,1.539999918,0.0242311428);
   graph->SetPoint(265,1.540000082,0.02596193872);
   graph->SetPoint(266,1.559999918,0.02596193872);
   graph->SetPoint(267,1.560000082,0.02033685199);
   graph->SetPoint(268,1.579999918,0.02033685199);
   graph->SetPoint(269,1.580000082,0.02293304587);
   graph->SetPoint(270,1.599999918,0.02293304587);
   graph->SetPoint(271,1.600000082,0.02076955097);
   graph->SetPoint(272,1.619999918,0.02076955097);
   graph->SetPoint(273,1.620000082,0.02163494893);
   graph->SetPoint(274,1.639999918,0.02163494893);
   graph->SetPoint(275,1.640000082,0.02379844382);
   graph->SetPoint(276,1.659999918,0.02379844382);
   graph->SetPoint(277,1.660000082,0.02336574485);
   graph->SetPoint(278,1.679999918,0.02336574485);
   graph->SetPoint(279,1.680000082,0.01947145404);
   graph->SetPoint(280,1.699999918,0.01947145404);
   graph->SetPoint(281,1.700000082,0.02769273463);
   graph->SetPoint(282,1.719999918,0.02769273463);
   graph->SetPoint(283,1.720000082,0.02293304587);
   graph->SetPoint(284,1.739999918,0.02293304587);
   graph->SetPoint(285,1.740000082,0.02033685199);
   graph->SetPoint(286,1.759999918,0.02033685199);
   graph->SetPoint(287,1.760000082,0.02293304587);
   graph->SetPoint(288,1.779999918,0.02293304587);
   graph->SetPoint(289,1.780000082,0.02250034689);
   graph->SetPoint(290,1.799999918,0.02250034689);
   graph->SetPoint(291,1.800000082,0.0242311428);
   graph->SetPoint(292,1.819999918,0.0242311428);
   graph->SetPoint(293,1.820000082,0.02206764791);
   graph->SetPoint(294,1.839999918,0.02206764791);
   graph->SetPoint(295,1.840000082,0.02120224995);
   graph->SetPoint(296,1.859999918,0.02120224995);
   graph->SetPoint(297,1.860000082,0.02985622952);
   graph->SetPoint(298,1.879999918,0.02985622952);
   graph->SetPoint(299,1.880000082,0.0263946377);
   graph->SetPoint(300,1.899999918,0.0263946377);
   graph->SetPoint(301,1.900000082,0.02726003565);
   graph->SetPoint(302,1.919999918,0.02726003565);
   graph->SetPoint(303,1.920000082,0.02596193872);
   graph->SetPoint(304,1.939999918,0.02596193872);
   graph->SetPoint(305,1.940000082,0.02466384178);
   graph->SetPoint(306,1.959999918,0.02466384178);
   graph->SetPoint(307,1.960000082,0.0302889285);
   graph->SetPoint(308,1.979999918,0.0302889285);
   graph->SetPoint(309,1.980000082,0.02293304587);
   graph->SetPoint(310,1.999999918,0.02293304587);
   graph->SetPoint(311,2.000000082,0.02466384178);
   graph->SetPoint(312,2.019999918,0.02466384178);
   graph->SetPoint(313,2.020000082,0.02596193872);
   graph->SetPoint(314,2.039999918,0.02596193872);
   graph->SetPoint(315,2.040000082,0.02812543361);
   graph->SetPoint(316,2.059999918,0.02812543361);
   graph->SetPoint(317,2.060000082,0.02250034689);
   graph->SetPoint(318,2.079999918,0.02250034689);
   graph->SetPoint(319,2.080000082,0.02120224995);
   graph->SetPoint(320,2.099999918,0.02120224995);
   graph->SetPoint(321,2.100000082,0.0181733571);
   graph->SetPoint(322,2.119999918,0.0181733571);
   graph->SetPoint(323,2.120000082,0.02552923974);
   graph->SetPoint(324,2.139999918,0.02552923974);
   graph->SetPoint(325,2.140000082,0.03115432646);
   graph->SetPoint(326,2.159999918,0.03115432646);
   graph->SetPoint(327,2.160000082,0.01860605608);
   graph->SetPoint(328,2.179999918,0.01860605608);
   graph->SetPoint(329,2.180000082,0.0242311428);
   graph->SetPoint(330,2.199999918,0.0242311428);
   graph->SetPoint(331,2.200000082,0.0242311428);
   graph->SetPoint(332,2.219999918,0.0242311428);
   graph->SetPoint(333,2.220000082,0.02769273463);
   graph->SetPoint(334,2.239999918,0.02769273463);
   graph->SetPoint(335,2.240000082,0.0242311428);
   graph->SetPoint(336,2.259999918,0.0242311428);
   graph->SetPoint(337,2.260000082,0.02596193872);
   graph->SetPoint(338,2.279999918,0.02596193872);
   graph->SetPoint(339,2.280000082,0.02206764791);
   graph->SetPoint(340,2.299999918,0.02206764791);
   graph->SetPoint(341,2.300000082,0.02855813259);
   graph->SetPoint(342,2.319999918,0.02855813259);
   graph->SetPoint(343,2.320000082,0.02250034689);
   graph->SetPoint(344,2.339999918,0.02250034689);
   graph->SetPoint(345,2.340000082,0.0242311428);
   graph->SetPoint(346,2.359999918,0.0242311428);
   graph->SetPoint(347,2.360000082,0.02682733667);
   graph->SetPoint(348,2.379999918,0.02682733667);
   graph->SetPoint(349,2.380000082,0.02293304587);
   graph->SetPoint(350,2.399999918,0.02293304587);
   graph->SetPoint(351,2.400000082,0.02466384178);
   graph->SetPoint(352,2.419999918,0.02466384178);
   graph->SetPoint(353,2.420000082,0.02682733667);
   graph->SetPoint(354,2.439999918,0.02682733667);
   graph->SetPoint(355,2.440000082,0.02250034689);
   graph->SetPoint(356,2.459999918,0.02250034689);
   graph->SetPoint(357,2.460000082,0.02250034689);
   graph->SetPoint(358,2.479999918,0.02250034689);
   graph->SetPoint(359,2.480000082,0.02942353055);
   graph->SetPoint(360,2.499999918,0.02942353055);
   graph->SetPoint(361,2.500000082,0.0242311428);
   graph->SetPoint(362,2.519999918,0.0242311428);
   graph->SetPoint(363,2.520000082,0.01687526017);
   graph->SetPoint(364,2.539999918,0.01687526017);
   graph->SetPoint(365,2.540000082,0.02120224995);
   graph->SetPoint(366,2.559999918,0.02120224995);
   graph->SetPoint(367,2.560000082,0.0263946377);
   graph->SetPoint(368,2.579999918,0.0263946377);
   graph->SetPoint(369,2.580000082,0.0242311428);
   graph->SetPoint(370,2.599999918,0.0242311428);
   graph->SetPoint(371,2.600000082,0.0302889285);
   graph->SetPoint(372,2.619999918,0.0302889285);
   graph->SetPoint(373,2.620000082,0.02033685199);
   graph->SetPoint(374,2.639999918,0.02033685199);
   graph->SetPoint(375,2.640000082,0.01730795914);
   graph->SetPoint(376,2.659999918,0.01730795914);
   graph->SetPoint(377,2.660000082,0.02596193872);
   graph->SetPoint(378,2.679999918,0.02596193872);
   graph->SetPoint(379,2.680000082,0.02379844382);
   graph->SetPoint(380,2.699999918,0.02379844382);
   graph->SetPoint(381,2.700000082,0.02336574485);
   graph->SetPoint(382,2.719999918,0.02336574485);
   graph->SetPoint(383,2.720000082,0.02033685199);
   graph->SetPoint(384,2.739999918,0.02033685199);
   graph->SetPoint(385,2.740000082,0.0242311428);
   graph->SetPoint(386,2.759999918,0.0242311428);
   graph->SetPoint(387,2.760000082,0.02250034689);
   graph->SetPoint(388,2.779999918,0.02250034689);
   graph->SetPoint(389,2.780000082,0.03115432646);
   graph->SetPoint(390,2.799999918,0.03115432646);
   graph->SetPoint(391,2.800000082,0.02466384178);
   graph->SetPoint(392,2.819999918,0.02466384178);
   graph->SetPoint(393,2.820000082,0.02379844382);
   graph->SetPoint(394,2.839999918,0.02379844382);
   graph->SetPoint(395,2.840000082,0.02769273463);
   graph->SetPoint(396,2.859999918,0.02769273463);
   graph->SetPoint(397,2.860000082,0.01774065812);
   graph->SetPoint(398,2.879999918,0.01774065812);
   graph->SetPoint(399,2.880000082,0.02033685199);
   graph->SetPoint(400,2.899999918,0.02033685199);
   graph->SetPoint(401,2.900000082,0.01903875506);
   graph->SetPoint(402,2.919999918,0.01903875506);
   graph->SetPoint(403,2.920000082,0.02293304587);
   graph->SetPoint(404,2.939999918,0.02293304587);
   graph->SetPoint(405,2.940000082,0.02120224995);
   graph->SetPoint(406,2.959999918,0.02120224995);
   graph->SetPoint(407,2.960000082,0.02466384178);
   graph->SetPoint(408,2.979999918,0.02466384178);
   graph->SetPoint(409,2.980000082,0.02466384178);
   graph->SetPoint(410,2.999999918,0.02466384178);
   graph->SetPoint(411,3.000000082,0.02250034689);
   graph->SetPoint(412,3.019999918,0.02250034689);
   graph->SetPoint(413,3.020000082,0.02379844382);
   graph->SetPoint(414,3.039999918,0.02379844382);
   graph->SetPoint(415,3.040000082,0.02250034689);
   graph->SetPoint(416,3.059999918,0.02250034689);
   graph->SetPoint(417,3.060000082,0.02206764791);
   graph->SetPoint(418,3.079999918,0.02206764791);
   graph->SetPoint(419,3.080000082,0.02293304587);
   graph->SetPoint(420,3.099999918,0.02293304587);
   graph->SetPoint(421,3.100000082,0.0181733571);
   graph->SetPoint(422,3.119999918,0.0181733571);
   graph->SetPoint(423,3.120000082,0.02206764791);
   graph->SetPoint(424,3.139999918,0.02206764791);
   graph->SetPoint(425,3.140000082,0.01990415302);
   graph->SetPoint(426,3.159999918,0.01990415302);
   graph->SetPoint(427,3.160000082,0.02206764791);
   graph->SetPoint(428,3.179999918,0.02206764791);
   graph->SetPoint(429,3.180000082,0.02076955097);
   graph->SetPoint(430,3.199999918,0.02076955097);
   graph->SetPoint(431,3.200000082,0.02120224995);
   graph->SetPoint(432,3.219999918,0.02120224995);
   graph->SetPoint(433,3.220000082,0.01990415302);
   graph->SetPoint(434,3.239999918,0.01990415302);
   graph->SetPoint(435,3.240000082,0.02552923974);
   graph->SetPoint(436,3.259999918,0.02552923974);
   graph->SetPoint(437,3.260000082,0.02466384178);
   graph->SetPoint(438,3.279999918,0.02466384178);
   graph->SetPoint(439,3.280000082,0.02120224995);
   graph->SetPoint(440,3.299999918,0.02120224995);
   graph->SetPoint(441,3.300000082,0.02812543361);
   graph->SetPoint(442,3.319999918,0.02812543361);
   graph->SetPoint(443,3.320000082,0.02466384178);
   graph->SetPoint(444,3.339999918,0.02466384178);
   graph->SetPoint(445,3.340000082,0.01990415302);
   graph->SetPoint(446,3.359999918,0.01990415302);
   graph->SetPoint(447,3.360000082,0.01990415302);
   graph->SetPoint(448,3.379999918,0.01990415302);
   graph->SetPoint(449,3.380000082,0.01557716323);
   graph->SetPoint(450,3.399999918,0.01557716323);
   graph->SetPoint(451,3.400000082,0.02206764791);
   graph->SetPoint(452,3.419999918,0.02206764791);
   graph->SetPoint(453,3.420000082,0.01730795914);
   graph->SetPoint(454,3.439999918,0.01730795914);
   graph->SetPoint(455,3.440000082,0.02033685199);
   graph->SetPoint(456,3.459999918,0.02033685199);
   graph->SetPoint(457,3.460000082,0.01990415302);
   graph->SetPoint(458,3.479999918,0.01990415302);
   graph->SetPoint(459,3.480000082,0.02379844382);
   graph->SetPoint(460,3.499999918,0.02379844382);
   graph->SetPoint(461,3.500000082,0.02509654076);
   graph->SetPoint(462,3.519999918,0.02509654076);
   graph->SetPoint(463,3.520000082,0.02033685199);
   graph->SetPoint(464,3.539999918,0.02033685199);
   graph->SetPoint(465,3.540000082,0.02120224995);
   graph->SetPoint(466,3.559999918,0.02120224995);
   graph->SetPoint(467,3.560000082,0.02509654076);
   graph->SetPoint(468,3.579999918,0.02509654076);
   graph->SetPoint(469,3.580000082,0.02466384178);
   graph->SetPoint(470,3.599999918,0.02466384178);
   graph->SetPoint(471,3.600000082,0.01903875506);
   graph->SetPoint(472,3.619999918,0.01903875506);
   graph->SetPoint(473,3.620000082,0.01557716323);
   graph->SetPoint(474,3.639999918,0.01557716323);
   graph->SetPoint(475,3.640000082,0.02033685199);
   graph->SetPoint(476,3.659999918,0.02033685199);
   graph->SetPoint(477,3.660000082,0.02336574485);
   graph->SetPoint(478,3.679999918,0.02336574485);
   graph->SetPoint(479,3.680000082,0.01990415302);
   graph->SetPoint(480,3.699999918,0.01990415302);
   graph->SetPoint(481,3.700000082,0.01774065812);
   graph->SetPoint(482,3.719999918,0.01774065812);
   graph->SetPoint(483,3.720000082,0.02163494893);
   graph->SetPoint(484,3.739999918,0.02163494893);
   graph->SetPoint(485,3.740000082,0.02206764791);
   graph->SetPoint(486,3.759999918,0.02206764791);
   graph->SetPoint(487,3.760000082,0.02163494893);
   graph->SetPoint(488,3.779999918,0.02163494893);
   graph->SetPoint(489,3.780000082,0.01990415302);
   graph->SetPoint(490,3.799999918,0.01990415302);
   graph->SetPoint(491,3.800000082,0.01860605608);
   graph->SetPoint(492,3.819999918,0.01860605608);
   graph->SetPoint(493,3.820000082,0.01947145404);
   graph->SetPoint(494,3.839999918,0.01947145404);
   graph->SetPoint(495,3.840000082,0.0263946377);
   graph->SetPoint(496,3.859999918,0.0263946377);
   graph->SetPoint(497,3.860000082,0.02726003565);
   graph->SetPoint(498,3.879999918,0.02726003565);
   graph->SetPoint(499,3.880000082,0.0242311428);
   graph->SetPoint(500,3.899999918,0.0242311428);
   graph->SetPoint(501,3.900000082,0.02033685199);
   graph->SetPoint(502,3.919999918,0.02033685199);
   graph->SetPoint(503,3.920000082,0.01860605608);
   graph->SetPoint(504,3.939999918,0.01860605608);
   graph->SetPoint(505,3.940000082,0.01860605608);
   graph->SetPoint(506,3.959999918,0.01860605608);
   graph->SetPoint(507,3.960000082,0.02379844382);
   graph->SetPoint(508,3.979999918,0.02379844382);
   graph->SetPoint(509,3.980000082,0.02206764791);
   graph->SetPoint(510,3.999999918,0.02206764791);
   graph->SetPoint(511,4.000000082,0.01687526017);
   graph->SetPoint(512,4.019999918,0.01687526017);
   graph->SetPoint(513,4.020000082,0.02250034689);
   graph->SetPoint(514,4.039999918,0.02250034689);
   graph->SetPoint(515,4.040000082,0.0242311428);
   graph->SetPoint(516,4.059999918,0.0242311428);
   graph->SetPoint(517,4.060000082,0.01903875506);
   graph->SetPoint(518,4.079999918,0.01903875506);
   graph->SetPoint(519,4.080000082,0.02336574485);
   graph->SetPoint(520,4.099999918,0.02336574485);
   graph->SetPoint(521,4.100000082,0.02336574485);
   graph->SetPoint(522,4.119999918,0.02336574485);
   graph->SetPoint(523,4.120000082,0.01903875506);
   graph->SetPoint(524,4.139999918,0.01903875506);
   graph->SetPoint(525,4.140000082,0.01644256119);
   graph->SetPoint(526,4.159999918,0.01644256119);
   graph->SetPoint(527,4.160000082,0.01644256119);
   graph->SetPoint(528,4.179999918,0.01644256119);
   graph->SetPoint(529,4.180000082,0.02466384178);
   graph->SetPoint(530,4.199999918,0.02466384178);
   graph->SetPoint(531,4.200000082,0.02293304587);
   graph->SetPoint(532,4.219999918,0.02293304587);
   graph->SetPoint(533,4.220000082,0.01860605608);
   graph->SetPoint(534,4.239999918,0.01860605608);
   graph->SetPoint(535,4.240000082,0.02336574485);
   graph->SetPoint(536,4.259999918,0.02336574485);
   graph->SetPoint(537,4.260000082,0.02033685199);
   graph->SetPoint(538,4.279999918,0.02033685199);
   graph->SetPoint(539,4.280000082,0.02033685199);
   graph->SetPoint(540,4.299999918,0.02033685199);
   graph->SetPoint(541,4.300000082,0.02379844382);
   graph->SetPoint(542,4.319999918,0.02379844382);
   graph->SetPoint(543,4.320000082,0.02293304587);
   graph->SetPoint(544,4.339999918,0.02293304587);
   graph->SetPoint(545,4.340000082,0.0302889285);
   graph->SetPoint(546,4.359999918,0.0302889285);
   graph->SetPoint(547,4.360000082,0.02250034689);
   graph->SetPoint(548,4.379999918,0.02250034689);
   graph->SetPoint(549,4.380000082,0.01990415302);
   graph->SetPoint(550,4.399999918,0.01990415302);
   graph->SetPoint(551,4.400000082,0.02120224995);
   graph->SetPoint(552,4.419999918,0.02120224995);
   graph->SetPoint(553,4.420000082,0.01903875506);
   graph->SetPoint(554,4.439999918,0.01903875506);
   graph->SetPoint(555,4.440000082,0.02163494893);
   graph->SetPoint(556,4.459999918,0.02163494893);
   graph->SetPoint(557,4.460000082,0.0242311428);
   graph->SetPoint(558,4.479999918,0.0242311428);
   graph->SetPoint(559,4.480000082,0.01990415302);
   graph->SetPoint(560,4.499999918,0.01990415302);
   graph->SetPoint(561,4.500000082,0.0181733571);
   graph->SetPoint(562,4.519999918,0.0181733571);
   graph->SetPoint(563,4.520000082,0.02509654076);
   graph->SetPoint(564,4.539999918,0.02509654076);
   graph->SetPoint(565,4.540000082,0.02250034689);
   graph->SetPoint(566,4.559999918,0.02250034689);
   graph->SetPoint(567,4.560000082,0.01687526017);
   graph->SetPoint(568,4.579999918,0.01687526017);
   graph->SetPoint(569,4.580000082,0.02466384178);
   graph->SetPoint(570,4.599999918,0.02466384178);
   graph->SetPoint(571,4.600000082,0.02466384178);
   graph->SetPoint(572,4.619999918,0.02466384178);
   graph->SetPoint(573,4.620000082,0.02163494893);
   graph->SetPoint(574,4.639999918,0.02163494893);
   graph->SetPoint(575,4.640000082,0.02033685199);
   graph->SetPoint(576,4.659999918,0.02033685199);
   graph->SetPoint(577,4.660000082,0.01990415302);
   graph->SetPoint(578,4.679999918,0.01990415302);
   graph->SetPoint(579,4.680000082,0.01990415302);
   graph->SetPoint(580,4.699999918,0.01990415302);
   graph->SetPoint(581,4.700000082,0.01774065812);
   graph->SetPoint(582,4.719999918,0.01774065812);
   graph->SetPoint(583,4.720000082,0.02336574485);
   graph->SetPoint(584,4.739999918,0.02336574485);
   graph->SetPoint(585,4.740000082,0.0242311428);
   graph->SetPoint(586,4.759999918,0.0242311428);
   graph->SetPoint(587,4.760000082,0.0263946377);
   graph->SetPoint(588,4.779999918,0.0263946377);
   graph->SetPoint(589,4.780000082,0.02120224995);
   graph->SetPoint(590,4.799999918,0.02120224995);
   graph->SetPoint(591,4.800000082,0.02206764791);
   graph->SetPoint(592,4.819999918,0.02206764791);
   graph->SetPoint(593,4.820000082,0.02163494893);
   graph->SetPoint(594,4.839999918,0.02163494893);
   graph->SetPoint(595,4.840000082,0.0242311428);
   graph->SetPoint(596,4.859999918,0.0242311428);
   graph->SetPoint(597,4.860000082,0.02163494893);
   graph->SetPoint(598,4.879999918,0.02163494893);
   graph->SetPoint(599,4.880000082,0.02206764791);
   graph->SetPoint(600,4.899999918,0.02206764791);
   graph->SetPoint(601,4.900000082,0.01903875506);
   graph->SetPoint(602,4.919999918,0.01903875506);
   graph->SetPoint(603,4.920000082,0.02336574485);
   graph->SetPoint(604,4.939999918,0.02336574485);
   graph->SetPoint(605,4.940000082,0.01990415302);
   graph->SetPoint(606,4.959999918,0.01990415302);
   graph->SetPoint(607,4.960000082,0.02509654076);
   graph->SetPoint(608,4.979999918,0.02509654076);
   graph->SetPoint(609,4.980000082,0.02120224995);
   graph->SetPoint(610,4.999999918,0.02120224995);
   graph->SetPoint(611,5.000000082,0.01687526017);
   graph->SetPoint(612,5.019999918,0.01687526017);
   graph->SetPoint(613,5.020000082,0.01860605608);
   graph->SetPoint(614,5.039999918,0.01860605608);
   graph->SetPoint(615,5.040000082,0.02076955097);
   graph->SetPoint(616,5.059999918,0.02076955097);
   graph->SetPoint(617,5.060000082,0.01774065812);
   graph->SetPoint(618,5.079999918,0.01774065812);
   graph->SetPoint(619,5.080000082,0.01990415302);
   graph->SetPoint(620,5.099999918,0.01990415302);
   graph->SetPoint(621,5.100000082,0.01990415302);
   graph->SetPoint(622,5.119999918,0.01990415302);
   graph->SetPoint(623,5.120000082,0.02293304587);
   graph->SetPoint(624,5.139999918,0.02293304587);
   graph->SetPoint(625,5.140000082,0.0181733571);
   graph->SetPoint(626,5.159999918,0.0181733571);
   graph->SetPoint(627,5.160000082,0.01947145404);
   graph->SetPoint(628,5.179999918,0.01947145404);
   graph->SetPoint(629,5.180000082,0.01644256119);
   graph->SetPoint(630,5.199999918,0.01644256119);
   graph->SetPoint(631,5.200000082,0.01730795914);
   graph->SetPoint(632,5.219999918,0.01730795914);
   graph->SetPoint(633,5.220000082,0.02076955097);
   graph->SetPoint(634,5.239999918,0.02076955097);
   graph->SetPoint(635,5.240000082,0.01860605608);
   graph->SetPoint(636,5.259999918,0.01860605608);
   graph->SetPoint(637,5.260000082,0.01990415302);
   graph->SetPoint(638,5.279999918,0.01990415302);
   graph->SetPoint(639,5.280000082,0.01644256119);
   graph->SetPoint(640,5.299999918,0.01644256119);
   graph->SetPoint(641,5.300000082,0.01947145404);
   graph->SetPoint(642,5.319999918,0.01947145404);
   graph->SetPoint(643,5.320000082,0.01427906629);
   graph->SetPoint(644,5.339999918,0.01427906629);
   graph->SetPoint(645,5.340000082,0.02206764791);
   graph->SetPoint(646,5.359999918,0.02206764791);
   graph->SetPoint(647,5.360000082,0.01644256119);
   graph->SetPoint(648,5.379999918,0.01644256119);
   graph->SetPoint(649,5.380000082,0.01471176527);
   graph->SetPoint(650,5.399999918,0.01471176527);
   graph->SetPoint(651,5.400000082,0.02336574485);
   graph->SetPoint(652,5.419999918,0.02336574485);
   graph->SetPoint(653,5.420000082,0.02076955097);
   graph->SetPoint(654,5.439999918,0.02076955097);
   graph->SetPoint(655,5.440000082,0.02120224995);
   graph->SetPoint(656,5.459999918,0.02120224995);
   graph->SetPoint(657,5.460000082,0.0181733571);
   graph->SetPoint(658,5.479999918,0.0181733571);
   graph->SetPoint(659,5.480000082,0.02120224995);
   graph->SetPoint(660,5.499999918,0.02120224995);
   graph->SetPoint(661,5.500000082,0.0181733571);
   graph->SetPoint(662,5.519999918,0.0181733571);
   graph->SetPoint(663,5.520000082,0.01730795914);
   graph->SetPoint(664,5.539999918,0.01730795914);
   graph->SetPoint(665,5.540000082,0.01644256119);
   graph->SetPoint(666,5.559999918,0.01644256119);
   graph->SetPoint(667,5.560000082,0.02076955097);
   graph->SetPoint(668,5.579999918,0.02076955097);
   graph->SetPoint(669,5.580000082,0.0181733571);
   graph->SetPoint(670,5.599999918,0.0181733571);
   graph->SetPoint(671,5.600000082,0.02682733667);
   graph->SetPoint(672,5.619999918,0.02682733667);
   graph->SetPoint(673,5.620000082,0.02076955097);
   graph->SetPoint(674,5.639999918,0.02076955097);
   graph->SetPoint(675,5.640000082,0.01990415302);
   graph->SetPoint(676,5.659999918,0.01990415302);
   graph->SetPoint(677,5.660000082,0.01471176527);
   graph->SetPoint(678,5.679999918,0.01471176527);
   graph->SetPoint(679,5.680000082,0.01774065812);
   graph->SetPoint(680,5.699999918,0.01774065812);
   graph->SetPoint(681,5.700000082,0.02336574485);
   graph->SetPoint(682,5.719999918,0.02336574485);
   graph->SetPoint(683,5.720000082,0.0181733571);
   graph->SetPoint(684,5.739999918,0.0181733571);
   graph->SetPoint(685,5.740000082,0.02033685199);
   graph->SetPoint(686,5.759999918,0.02033685199);
   graph->SetPoint(687,5.760000082,0.01947145404);
   graph->SetPoint(688,5.779999918,0.01947145404);
   graph->SetPoint(689,5.780000082,0.01990415302);
   graph->SetPoint(690,5.799999918,0.01990415302);
   graph->SetPoint(691,5.800000082,0.02163494893);
   graph->SetPoint(692,5.819999918,0.02163494893);
   graph->SetPoint(693,5.820000082,0.01860605608);
   graph->SetPoint(694,5.839999918,0.01860605608);
   graph->SetPoint(695,5.840000082,0.01903875506);
   graph->SetPoint(696,5.859999918,0.01903875506);
   graph->SetPoint(697,5.860000082,0.02206764791);
   graph->SetPoint(698,5.879999918,0.02206764791);
   graph->SetPoint(699,5.880000082,0.01644256119);
   graph->SetPoint(700,5.899999918,0.01644256119);
   graph->SetPoint(701,5.900000082,0.02033685199);
   graph->SetPoint(702,5.919999918,0.02033685199);
   graph->SetPoint(703,5.920000082,0.02076955097);
   graph->SetPoint(704,5.939999918,0.02076955097);
   graph->SetPoint(705,5.940000082,0.02163494893);
   graph->SetPoint(706,5.959999918,0.02163494893);
   graph->SetPoint(707,5.960000082,0.02163494893);
   graph->SetPoint(708,5.979999918,0.02163494893);
   graph->SetPoint(709,5.980000082,0.01557716323);
   graph->SetPoint(710,5.999999918,0.01557716323);
   graph->SetPoint(711,6.000000082,0.01644256119);
   graph->SetPoint(712,6.019999918,0.01644256119);
   graph->SetPoint(713,6.020000082,0.01774065812);
   graph->SetPoint(714,6.039999918,0.01774065812);
   graph->SetPoint(715,6.040000082,0.01557716323);
   graph->SetPoint(716,6.059999918,0.01557716323);
   graph->SetPoint(717,6.060000082,0.01903875506);
   graph->SetPoint(718,6.079999918,0.01903875506);
   graph->SetPoint(719,6.080000082,0.01600986221);
   graph->SetPoint(720,6.099999918,0.01600986221);
   graph->SetPoint(721,6.100000082,0.01557716323);
   graph->SetPoint(722,6.119999918,0.01557716323);
   graph->SetPoint(723,6.120000082,0.01990415302);
   graph->SetPoint(724,6.139999918,0.01990415302);
   graph->SetPoint(725,6.140000082,0.01860605608);
   graph->SetPoint(726,6.159999918,0.01860605608);
   graph->SetPoint(727,6.160000082,0.02163494893);
   graph->SetPoint(728,6.179999918,0.02163494893);
   graph->SetPoint(729,6.180000082,0.01774065812);
   graph->SetPoint(730,6.199999918,0.01774065812);
   graph->SetPoint(731,6.200000082,0.01600986221);
   graph->SetPoint(732,6.219999918,0.01600986221);
   graph->SetPoint(733,6.220000082,0.01514446425);
   graph->SetPoint(734,6.239999918,0.01514446425);
   graph->SetPoint(735,6.240000082,0.01774065812);
   graph->SetPoint(736,6.259999918,0.01774065812);
   graph->SetPoint(737,6.260000082,0.01687526017);
   graph->SetPoint(738,6.279999918,0.01687526017);
   graph->SetPoint(739,6.280000082,0.02769273463);
   graph->SetPoint(740,6.299999918,0.02769273463);
   graph->SetPoint(741,6.300000082,0.01600986221);
   graph->SetPoint(742,6.319999918,0.01600986221);
   graph->SetPoint(743,6.320000082,0.01774065812);
   graph->SetPoint(744,6.339999918,0.01774065812);
   graph->SetPoint(745,6.340000082,0.01774065812);
   graph->SetPoint(746,6.359999918,0.01774065812);
   graph->SetPoint(747,6.360000082,0.01644256119);
   graph->SetPoint(748,6.379999918,0.01644256119);
   graph->SetPoint(749,6.380000082,0.01514446425);
   graph->SetPoint(750,6.399999918,0.01514446425);
   graph->SetPoint(751,6.400000082,0.0181733571);
   graph->SetPoint(752,6.419999918,0.0181733571);
   graph->SetPoint(753,6.420000082,0.01514446425);
   graph->SetPoint(754,6.439999918,0.01514446425);
   graph->SetPoint(755,6.440000082,0.01514446425);
   graph->SetPoint(756,6.459999918,0.01514446425);
   graph->SetPoint(757,6.460000082,0.01774065812);
   graph->SetPoint(758,6.479999918,0.01774065812);
   graph->SetPoint(759,6.480000082,0.01947145404);
   graph->SetPoint(760,6.499999918,0.01947145404);
   graph->SetPoint(761,6.500000082,0.01168287242);
   graph->SetPoint(762,6.519999918,0.01168287242);
   graph->SetPoint(763,6.520000082,0.02076955097);
   graph->SetPoint(764,6.539999918,0.02076955097);
   graph->SetPoint(765,6.540000082,0.02033685199);
   graph->SetPoint(766,6.559999918,0.02033685199);
   graph->SetPoint(767,6.560000082,0.02120224995);
   graph->SetPoint(768,6.579999918,0.02120224995);
   graph->SetPoint(769,6.580000082,0.02076955097);
   graph->SetPoint(770,6.599999918,0.02076955097);
   graph->SetPoint(771,6.600000082,0.01600986221);
   graph->SetPoint(772,6.619999918,0.01600986221);
   graph->SetPoint(773,6.620000082,0.01947145404);
   graph->SetPoint(774,6.639999918,0.01947145404);
   graph->SetPoint(775,6.640000082,0.01557716323);
   graph->SetPoint(776,6.659999918,0.01557716323);
   graph->SetPoint(777,6.660000082,0.01644256119);
   graph->SetPoint(778,6.679999918,0.01644256119);
   graph->SetPoint(779,6.680000082,0.01860605608);
   graph->SetPoint(780,6.699999918,0.01860605608);
   graph->SetPoint(781,6.700000082,0.01730795914);
   graph->SetPoint(782,6.719999918,0.01730795914);
   graph->SetPoint(783,6.720000082,0.01298096936);
   graph->SetPoint(784,6.739999918,0.01298096936);
   graph->SetPoint(785,6.740000082,0.01860605608);
   graph->SetPoint(786,6.759999918,0.01860605608);
   graph->SetPoint(787,6.760000082,0.01860605608);
   graph->SetPoint(788,6.779999918,0.01860605608);
   graph->SetPoint(789,6.780000082,0.01774065812);
   graph->SetPoint(790,6.799999918,0.01774065812);
   graph->SetPoint(791,6.800000082,0.0181733571);
   graph->SetPoint(792,6.819999918,0.0181733571);
   graph->SetPoint(793,6.820000082,0.01341366834);
   graph->SetPoint(794,6.839999918,0.01341366834);
   graph->SetPoint(795,6.840000082,0.01471176527);
   graph->SetPoint(796,6.859999918,0.01471176527);
   graph->SetPoint(797,6.860000082,0.01384636732);
   graph->SetPoint(798,6.879999918,0.01384636732);
   graph->SetPoint(799,6.880000082,0.01514446425);
   graph->SetPoint(800,6.899999918,0.01514446425);
   graph->SetPoint(801,6.900000082,0.01687526017);
   graph->SetPoint(802,6.919999918,0.01687526017);
   graph->SetPoint(803,6.920000082,0.01600986221);
   graph->SetPoint(804,6.939999918,0.01600986221);
   graph->SetPoint(805,6.940000082,0.02033685199);
   graph->SetPoint(806,6.959999918,0.02033685199);
   graph->SetPoint(807,6.960000082,0.01903875506);
   graph->SetPoint(808,6.979999918,0.01903875506);
   graph->SetPoint(809,6.980000082,0.01903875506);
   graph->SetPoint(810,6.999999918,0.01903875506);
   graph->SetPoint(811,7.000000082,0.01298096936);
   graph->SetPoint(812,7.019999918,0.01298096936);
   graph->SetPoint(813,7.020000082,0.01600986221);
   graph->SetPoint(814,7.039999918,0.01600986221);
   graph->SetPoint(815,7.040000082,0.01600986221);
   graph->SetPoint(816,7.059999918,0.01600986221);
   graph->SetPoint(817,7.060000082,0.01600986221);
   graph->SetPoint(818,7.079999918,0.01600986221);
   graph->SetPoint(819,7.080000082,0.01514446425);
   graph->SetPoint(820,7,0.01514446425);
   graph->SetPoint(821,7.009791922,0.01514446425);
   graph->SetPoint(822,7.009791922,0);
   
   TH1F *Graph_tztail_psi8 = new TH1F("Graph_tztail_psi8","Projection of model1",823,-1.896,7.896);
   Graph_tztail_psi8->SetMinimum(3.712557e-05);
   Graph_tztail_psi8->SetMaximum(0.03712557);
   Graph_tztail_psi8->SetDirectory(0);
   Graph_tztail_psi8->SetStats(0);
   Graph_tztail_psi8->SetLineWidth(2);
   Graph_tztail_psi8->SetMarkerStyle(20);
   Graph_tztail_psi8->GetXaxis()->SetNdivisions(505);
   Graph_tztail_psi8->GetXaxis()->SetLabelFont(132);
   Graph_tztail_psi8->GetXaxis()->SetLabelOffset(0.01);
   Graph_tztail_psi8->GetXaxis()->SetLabelSize(0.06);
   Graph_tztail_psi8->GetXaxis()->SetTitleSize(0.072);
   Graph_tztail_psi8->GetXaxis()->SetTitleOffset(0.95);
   Graph_tztail_psi8->GetXaxis()->SetTitleFont(132);
   Graph_tztail_psi8->GetYaxis()->SetNdivisions(505);
   Graph_tztail_psi8->GetYaxis()->SetLabelFont(132);
   Graph_tztail_psi8->GetYaxis()->SetLabelOffset(0.01);
   Graph_tztail_psi8->GetYaxis()->SetLabelSize(0.06);
   Graph_tztail_psi8->GetYaxis()->SetTitleSize(0.072);
   Graph_tztail_psi8->GetYaxis()->SetTitleOffset(0.95);
   Graph_tztail_psi8->GetYaxis()->SetTitleFont(132);
   Graph_tztail_psi8->GetZaxis()->SetLabelFont(132);
   Graph_tztail_psi8->GetZaxis()->SetLabelSize(0.06);
   Graph_tztail_psi8->GetZaxis()->SetTitleSize(0.072);
   Graph_tztail_psi8->GetZaxis()->SetTitleOffset(1.2);
   Graph_tztail_psi8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tztail_psi8);
   
   graph->Draw("f");
   
   graph = new TGraph(835);
   graph->SetName("prompt_psi");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(4);
   graph->SetFillStyle(3008);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,2.085219802e-66);
   graph->SetPoint(2,-1,2.085219802e-66);
   graph->SetPoint(3,-1.079999918,2.085319295e-66);
   graph->SetPoint(4,-1.060000082,6.835478348e-64);
   graph->SetPoint(5,-1.059999918,6.835798455e-64);
   graph->SetPoint(6,-1.040000082,2.010782548e-61);
   graph->SetPoint(7,-1.039999918,2.010874937e-61);
   graph->SetPoint(8,-1.020000082,5.30811626e-59);
   graph->SetPoint(9,-1.019999918,5.308355459e-59);
   graph->SetPoint(10,-1.000000082,1.257461998e-56);
   graph->SetPoint(11,-0.9999999184,1.257517552e-56);
   graph->SetPoint(12,-0.9800000816,2.673181431e-54);
   graph->SetPoint(13,-0.9799999184,2.673297168e-54);
   graph->SetPoint(14,-0.9600000816,5.09965887e-52);
   graph->SetPoint(15,-0.9599999184,5.099875157e-52);
   graph->SetPoint(16,-0.9400000816,8.730375832e-50);
   graph->SetPoint(17,-0.9399999184,8.730738392e-50);
   graph->SetPoint(18,-0.9200000816,1.341231911e-47);
   graph->SetPoint(19,-0.9199999184,1.341286425e-47);
   graph->SetPoint(20,-0.9000000816,1.849072498e-45);
   graph->SetPoint(21,-0.8999999184,1.84914602e-45);
   graph->SetPoint(22,-0.8800000816,2.287615995e-43);
   graph->SetPoint(23,-0.8799999184,2.287704932e-43);
   graph->SetPoint(24,-0.8600000816,2.539752716e-41);
   graph->SetPoint(25,-0.8599999184,2.539849212e-41);
   graph->SetPoint(26,-0.8400000816,2.530339914e-39);
   graph->SetPoint(27,-0.8399999184,2.530433816e-39);
   graph->SetPoint(28,-0.8200000816,2.262275138e-37);
   graph->SetPoint(29,-0.8199999184,2.262357093e-37);
   graph->SetPoint(30,-0.8000000816,1.815060489e-35);
   graph->SetPoint(31,-0.7999999184,1.815124639e-35);
   graph->SetPoint(32,-0.7800000816,1.306820405e-33);
   graph->SetPoint(33,-0.7799999184,1.306865437e-33);
   graph->SetPoint(34,-0.7600000816,8.443448031e-32);
   graph->SetPoint(35,-0.7599999184,8.443731529e-32);
   graph->SetPoint(36,-0.7400000816,4.895565732e-30);
   graph->SetPoint(37,-0.7399999184,4.89572578e-30);
   graph->SetPoint(38,-0.7200000816,2.54721182e-28);
   graph->SetPoint(39,-0.7199999184,2.547292844e-28);
   graph->SetPoint(40,-0.7000000816,1.189340917e-26);
   graph->SetPoint(41,-0.6999999184,1.189377698e-26);
   graph->SetPoint(42,-0.6800000816,4.983411877e-25);
   graph->SetPoint(43,-0.6799999184,4.983561588e-25);
   graph->SetPoint(44,-0.6600000816,1.873813353e-23);
   graph->SetPoint(45,-0.6599999184,1.87386799e-23);
   graph->SetPoint(46,-0.6400000816,6.322735286e-22);
   graph->SetPoint(47,-0.6399999184,6.322914058e-22);
   graph->SetPoint(48,-0.6200000816,1.914532722e-20);
   graph->SetPoint(49,-0.6199999184,1.914585163e-20);
   graph->SetPoint(50,-0.6000000816,5.202351727e-19);
   graph->SetPoint(51,-0.5999999184,5.202489628e-19);
   graph->SetPoint(52,-0.5800000816,1.268573844e-17);
   graph->SetPoint(53,-0.5799999184,1.268606349e-17);
   graph->SetPoint(54,-0.5600000816,2.775945387e-16);
   graph->SetPoint(55,-0.5599999184,2.776014065e-16);
   graph->SetPoint(56,-0.5400000816,5.451113273e-15);
   graph->SetPoint(57,-0.5399999184,5.451243318e-15);
   graph->SetPoint(58,-0.5200000816,9.605912344e-14);
   graph->SetPoint(59,-0.5199999184,9.606133021e-14);
   graph->SetPoint(60,-0.5000000816,1.519046805e-12);
   graph->SetPoint(61,-0.4999999184,1.51908036e-12);
   graph->SetPoint(62,-0.4800000816,2.155672671e-11);
   graph->SetPoint(63,-0.4799999184,2.155718383e-11);
   graph->SetPoint(64,-0.4600000816,2.745197532e-10);
   graph->SetPoint(65,-0.4599999184,2.74525332e-10);
   graph->SetPoint(66,-0.4400000816,3.137209398e-09);
   graph->SetPoint(67,-0.4399999184,3.137270381e-09);
   graph->SetPoint(68,-0.4200000816,3.217307258e-08);
   graph->SetPoint(69,-0.4199999184,3.217366955e-08);
   graph->SetPoint(70,-0.4000000816,2.960879232e-07);
   graph->SetPoint(71,-0.3999999184,2.960931555e-07);
   graph->SetPoint(72,-0.3800000816,2.445276492e-06);
   graph->SetPoint(73,-0.3799999184,2.445317543e-06);
   graph->SetPoint(74,-0.3600000816,1.812234422e-05);
   graph->SetPoint(75,-0.3599999184,1.812263244e-05);
   graph->SetPoint(76,-0.3400000816,0.0001205257664);
   graph->SetPoint(77,-0.3399999184,0.0001205275767);
   graph->SetPoint(78,-0.3200000816,0.0007193240018);
   graph->SetPoint(79,-0.3199999184,0.000719334171);
   graph->SetPoint(80,-0.3000000816,0.003852550371);
   graph->SetPoint(81,-0.2999999184,0.003852601431);
   graph->SetPoint(82,-0.2800000816,0.01851617287);
   graph->SetPoint(83,-0.2799999184,0.01851640192);
   graph->SetPoint(84,-0.2600000816,0.07986073598);
   graph->SetPoint(85,-0.2599999184,0.07986165329);
   graph->SetPoint(86,-0.2400000816,0.3090973529);
   graph->SetPoint(87,-0.2399999184,0.3091006303);
   graph->SetPoint(88,-0.2200000816,1.073605798);
   graph->SetPoint(89,-0.2199999184,1.073616233);
   graph->SetPoint(90,-0.2000000816,3.34693913);
   graph->SetPoint(91,-0.1999999184,3.346968715);
   graph->SetPoint(92,-0.1800000816,9.374552098);
   graph->SetPoint(93,-0.1799999184,9.374626879);
   graph->SetPoint(94,-0.1600000816,23.72039777);
   graph->SetPoint(95,-0.1599999184,23.72056859);
   graph->SetPoint(96,-0.1400000816,55.42196603);
   graph->SetPoint(97,-0.1399999184,55.4223391);
   graph->SetPoint(98,-0.1200000816,127.0423111);
   graph->SetPoint(99,-0.1199999184,127.0431937);
   graph->SetPoint(100,-0.11,196.6713886);
   graph->SetPoint(101,-0.1000000816,312.8661208);
   graph->SetPoint(102,-0.09999991839,312.8685661);
   graph->SetPoint(103,-0.09,512.0063227);
   graph->SetPoint(104,-0.08000008161,857.3711619);
   graph->SetPoint(105,-0.07999991839,857.3784975);
   graph->SetPoint(106,-0.07,1455.50894);
   graph->SetPoint(107,-0.06000008161,2471.531341);
   graph->SetPoint(108,-0.05999991839,2471.552462);
   graph->SetPoint(109,-0.05,4115.276545);
   graph->SetPoint(110,-0.04000008161,6547.923745);
   graph->SetPoint(111,-0.03999991839,6547.96997);
   graph->SetPoint(112,-0.03,9690.168296);
   graph->SetPoint(113,-0.02000008161,13032.33495);
   graph->SetPoint(114,-0.01999991839,13032.38651);
   graph->SetPoint(115,-0.01,15667.46712);
   graph->SetPoint(116,-8.1608e-08,16676.5116);
   graph->SetPoint(117,8.1608e-08,16676.5116);
   graph->SetPoint(118,0.01,15667.46712);
   graph->SetPoint(119,0.01999991839,13032.38651);
   graph->SetPoint(120,0.02000008161,13032.33495);
   graph->SetPoint(121,0.03,9690.168296);
   graph->SetPoint(122,0.03999991839,6547.96997);
   graph->SetPoint(123,0.04000008161,6547.923745);
   graph->SetPoint(124,0.05,4115.276545);
   graph->SetPoint(125,0.05999991839,2471.552462);
   graph->SetPoint(126,0.06000008161,2471.531341);
   graph->SetPoint(127,0.07,1455.50894);
   graph->SetPoint(128,0.07999991839,857.3784975);
   graph->SetPoint(129,0.08000008161,857.3711619);
   graph->SetPoint(130,0.09,512.0063227);
   graph->SetPoint(131,0.09999991839,312.8685661);
   graph->SetPoint(132,0.1000000816,312.8661208);
   graph->SetPoint(133,0.11,196.6713886);
   graph->SetPoint(134,0.1199999184,127.0431937);
   graph->SetPoint(135,0.1200000816,127.0423111);
   graph->SetPoint(136,0.1399999184,55.4223391);
   graph->SetPoint(137,0.1400000816,55.42196603);
   graph->SetPoint(138,0.1599999184,23.72056859);
   graph->SetPoint(139,0.1600000816,23.72039777);
   graph->SetPoint(140,0.1799999184,9.374626879);
   graph->SetPoint(141,0.1800000816,9.374552098);
   graph->SetPoint(142,0.1999999184,3.346968715);
   graph->SetPoint(143,0.2000000816,3.34693913);
   graph->SetPoint(144,0.2199999184,1.073616233);
   graph->SetPoint(145,0.2200000816,1.073605798);
   graph->SetPoint(146,0.2399999184,0.3091006303);
   graph->SetPoint(147,0.2400000816,0.3090973529);
   graph->SetPoint(148,0.2599999184,0.07986165329);
   graph->SetPoint(149,0.2600000816,0.07986073598);
   graph->SetPoint(150,0.2799999184,0.01851640192);
   graph->SetPoint(151,0.2800000816,0.01851617287);
   graph->SetPoint(152,0.2999999184,0.003852601431);
   graph->SetPoint(153,0.3000000816,0.003852550371);
   graph->SetPoint(154,0.3199999184,0.000719334171);
   graph->SetPoint(155,0.3200000816,0.0007193240018);
   graph->SetPoint(156,0.3399999184,0.0001205275767);
   graph->SetPoint(157,0.3400000816,0.0001205257664);
   graph->SetPoint(158,0.3599999184,1.812263244e-05);
   graph->SetPoint(159,0.3600000816,1.812234422e-05);
   graph->SetPoint(160,0.3799999184,2.445317543e-06);
   graph->SetPoint(161,0.3800000816,2.445276492e-06);
   graph->SetPoint(162,0.3999999184,2.960931555e-07);
   graph->SetPoint(163,0.4000000816,2.960879232e-07);
   graph->SetPoint(164,0.4199999184,3.217366955e-08);
   graph->SetPoint(165,0.4200000816,3.217307258e-08);
   graph->SetPoint(166,0.4399999184,3.137270381e-09);
   graph->SetPoint(167,0.4400000816,3.137209398e-09);
   graph->SetPoint(168,0.4599999184,2.74525332e-10);
   graph->SetPoint(169,0.4600000816,2.745197532e-10);
   graph->SetPoint(170,0.4799999184,2.155718383e-11);
   graph->SetPoint(171,0.4800000816,2.155672671e-11);
   graph->SetPoint(172,0.4999999184,1.51908036e-12);
   graph->SetPoint(173,0.5000000816,1.519046805e-12);
   graph->SetPoint(174,0.5199999184,9.606133021e-14);
   graph->SetPoint(175,0.5200000816,9.605912344e-14);
   graph->SetPoint(176,0.5399999184,5.451243318e-15);
   graph->SetPoint(177,0.5400000816,5.451113273e-15);
   graph->SetPoint(178,0.5599999184,2.776014065e-16);
   graph->SetPoint(179,0.5600000816,2.775945387e-16);
   graph->SetPoint(180,0.5799999184,1.268606349e-17);
   graph->SetPoint(181,0.5800000816,1.268573844e-17);
   graph->SetPoint(182,0.5999999184,5.202489628e-19);
   graph->SetPoint(183,0.6000000816,5.202351727e-19);
   graph->SetPoint(184,0.6199999184,1.914585163e-20);
   graph->SetPoint(185,0.6200000816,1.914532722e-20);
   graph->SetPoint(186,0.6399999184,6.322914058e-22);
   graph->SetPoint(187,0.6400000816,6.322735286e-22);
   graph->SetPoint(188,0.6599999184,1.87386799e-23);
   graph->SetPoint(189,0.6600000816,1.873813353e-23);
   graph->SetPoint(190,0.6799999184,4.983561588e-25);
   graph->SetPoint(191,0.6800000816,4.983411877e-25);
   graph->SetPoint(192,0.6999999184,1.189377698e-26);
   graph->SetPoint(193,0.7000000816,1.189340917e-26);
   graph->SetPoint(194,0.7199999184,2.547292844e-28);
   graph->SetPoint(195,0.7200000816,2.54721182e-28);
   graph->SetPoint(196,0.7399999184,4.89572578e-30);
   graph->SetPoint(197,0.7400000816,4.895565732e-30);
   graph->SetPoint(198,0.7599999184,8.443731529e-32);
   graph->SetPoint(199,0.7600000816,8.443448031e-32);
   graph->SetPoint(200,0.7799999184,1.306865437e-33);
   graph->SetPoint(201,0.7800000816,1.306820405e-33);
   graph->SetPoint(202,0.7999999184,1.815124639e-35);
   graph->SetPoint(203,0.8000000816,1.815060489e-35);
   graph->SetPoint(204,0.8199999184,2.262357093e-37);
   graph->SetPoint(205,0.8200000816,2.262275138e-37);
   graph->SetPoint(206,0.8399999184,2.530433816e-39);
   graph->SetPoint(207,0.8400000816,2.530339914e-39);
   graph->SetPoint(208,0.8599999184,2.539849212e-41);
   graph->SetPoint(209,0.8600000816,2.539752716e-41);
   graph->SetPoint(210,0.8799999184,2.287704932e-43);
   graph->SetPoint(211,0.8800000816,2.287615995e-43);
   graph->SetPoint(212,0.8999999184,1.84914602e-45);
   graph->SetPoint(213,0.9000000816,1.849072498e-45);
   graph->SetPoint(214,0.9199999184,1.341286425e-47);
   graph->SetPoint(215,0.9200000816,1.341231911e-47);
   graph->SetPoint(216,0.9399999184,8.730738392e-50);
   graph->SetPoint(217,0.9400000816,8.730375832e-50);
   graph->SetPoint(218,0.9599999184,5.099875157e-52);
   graph->SetPoint(219,0.9600000816,5.09965887e-52);
   graph->SetPoint(220,0.9799999184,2.673297168e-54);
   graph->SetPoint(221,0.9800000816,2.673181431e-54);
   graph->SetPoint(222,0.9999999184,1.257517552e-56);
   graph->SetPoint(223,1.000000082,1.257461998e-56);
   graph->SetPoint(224,1.019999918,5.308355459e-59);
   graph->SetPoint(225,1.020000082,5.30811626e-59);
   graph->SetPoint(226,1.039999918,2.010874937e-61);
   graph->SetPoint(227,1.040000082,2.010782548e-61);
   graph->SetPoint(228,1.059999918,6.835798455e-64);
   graph->SetPoint(229,1.060000082,6.835478348e-64);
   graph->SetPoint(230,1.079999918,2.085319295e-66);
   graph->SetPoint(231,1.080000082,2.085219802e-66);
   graph->SetPoint(232,1.099999918,5.708670777e-69);
   graph->SetPoint(233,1.100000082,5.708393364e-69);
   graph->SetPoint(234,1.119999918,1.402415029e-71);
   graph->SetPoint(235,1.120000082,1.40234564e-71);
   graph->SetPoint(236,1.139999918,3.091699251e-74);
   graph->SetPoint(237,1.140000082,3.091543547e-74);
   graph->SetPoint(238,1.159999918,6.116416453e-77);
   graph->SetPoint(239,1.160000082,6.116103014e-77);
   graph->SetPoint(240,1.179999918,1.085865359e-79);
   graph->SetPoint(241,1.180000082,1.085808754e-79);
   graph->SetPoint(242,1.199999918,1.729951921e-82);
   graph->SetPoint(243,1.200000082,1.729860212e-82);
   graph->SetPoint(244,1.219999918,2.47326819e-85);
   graph->SetPoint(245,1.220000082,2.47313489e-85);
   graph->SetPoint(246,1.239999918,3.173127434e-88);
   graph->SetPoint(247,1.240000082,3.172953612e-88);
   graph->SetPoint(248,1.259999918,3.653279836e-91);
   graph->SetPoint(249,1.260000082,3.653076483e-91);
   graph->SetPoint(250,1.279999918,3.774483137e-94);
   graph->SetPoint(251,1.280000082,3.774269702e-94);
   graph->SetPoint(252,1.299999918,3.499541618e-97);
   graph->SetPoint(253,1.300000082,3.499340639e-97);
   graph->SetPoint(254,1.319999918,2.911682122e-100);
   graph->SetPoint(255,1.320000082,2.911512331e-100);
   graph->SetPoint(256,1.339999918,2.173981683e-103);
   graph->SetPoint(257,1.340000082,2.17385299e-103);
   graph->SetPoint(258,1.359999918,1.456622202e-106);
   graph->SetPoint(259,1.360000082,1.456534687e-106);
   graph->SetPoint(260,1.379999918,8.758245076e-110);
   graph->SetPoint(261,1.380000082,8.757711137e-110);
   graph->SetPoint(262,1.399999918,4.725702586e-113);
   graph->SetPoint(263,1.400000082,4.725410312e-113);
   graph->SetPoint(264,1.419999918,2.288204322e-116);
   graph->SetPoint(265,1.420000082,2.28806078e-116);
   graph->SetPoint(266,1.439999918,9.942654335e-120);
   graph->SetPoint(267,1.440000082,9.942021836e-120);
   graph->SetPoint(268,1.459999918,3.876939326e-123);
   graph->SetPoint(269,1.460000082,3.87668927e-123);
   graph->SetPoint(270,1.479999918,1.356609305e-126);
   graph->SetPoint(271,1.480000082,1.356520607e-126);
   graph->SetPoint(272,1.499999918,4.259902922e-130);
   graph->SetPoint(273,1.500000082,4.259620639e-130);
   graph->SetPoint(274,1.519999918,1.200393781e-133);
   graph->SetPoint(275,1.520000082,1.200313176e-133);
   graph->SetPoint(276,1.539999918,3.03547664e-137);
   graph->SetPoint(277,1.540000082,3.03527013e-137);
   graph->SetPoint(278,1.559999918,6.888254381e-141);
   graph->SetPoint(279,1.560000082,6.887779671e-141);
   graph->SetPoint(280,1.579999918,1.402718687e-144);
   graph->SetPoint(281,1.580000082,1.402620779e-144);
   graph->SetPoint(282,1.599999918,2.563368908e-148);
   graph->SetPoint(283,1.600000082,2.563187722e-148);
   graph->SetPoint(284,1.619999918,4.203690813e-152);
   graph->SetPoint(285,1.620000082,4.203389971e-152);
   graph->SetPoint(286,1.639999918,6.186279569e-156);
   graph->SetPoint(287,1.640000082,6.185831374e-156);
   graph->SetPoint(288,1.659999918,8.1697251e-160);
   graph->SetPoint(289,1.660000082,8.169125987e-160);
   graph->SetPoint(290,1.679999918,9.681986391e-164);
   graph->SetPoint(291,1.680000082,9.681267825e-164);
   graph->SetPoint(292,1.699999918,1.029676061e-167);
   graph->SetPoint(293,1.700000082,1.029598732e-167);
   graph->SetPoint(294,1.719999918,9.826885325e-172);
   graph->SetPoint(295,1.720000082,9.826138641e-172);
   graph->SetPoint(296,1.739999918,8.416088308e-176);
   graph->SetPoint(297,1.740000082,8.415441386e-176);
   graph->SetPoint(298,1.759999918,6.46820541e-180);
   graph->SetPoint(299,1.760000082,6.467702502e-180);
   graph->SetPoint(300,1.779999918,4.461043381e-184);
   graph->SetPoint(301,1.780000082,4.46069259e-184);
   graph->SetPoint(302,1.799999918,2.761011487e-188);
   graph->SetPoint(303,1.800000082,2.760791937e-188);
   graph->SetPoint(304,1.819999918,1.533483488e-192);
   graph->SetPoint(305,1.820000082,1.533360194e-192);
   graph->SetPoint(306,1.839999918,7.643092552e-197);
   graph->SetPoint(307,1.840000082,7.642471285e-197);
   graph->SetPoint(308,1.859999918,3.418521037e-201);
   graph->SetPoint(309,1.860000082,3.418240143e-201);
   graph->SetPoint(310,1.879999918,1.372102383e-205);
   graph->SetPoint(311,1.880000082,1.371988428e-205);
   graph->SetPoint(312,1.899999918,4.942127033e-210);
   graph->SetPoint(313,1.900000082,4.941712214e-210);
   graph->SetPoint(314,1.919999918,1.597424768e-214);
   graph->SetPoint(315,1.920000082,1.597289276e-214);
   graph->SetPoint(316,1.939999918,4.633466709e-219);
   graph->SetPoint(317,1.940000082,4.63306961e-219);
   graph->SetPoint(318,1.959999918,1.206065248e-223);
   graph->SetPoint(319,1.960000082,1.20596082e-223);
   graph->SetPoint(320,1.979999918,2.817180571e-228);
   graph->SetPoint(321,1.980000082,2.816934154e-228);
   graph->SetPoint(322,1.999999918,5.90524185e-233);
   graph->SetPoint(323,2.000000082,5.904720106e-233);
   graph->SetPoint(324,2.019999918,1.110810093e-237);
   graph->SetPoint(325,2.020000082,1.110710968e-237);
   graph->SetPoint(326,2.039999918,1.875085472e-242);
   graph->SetPoint(327,2.040000082,1.87491649e-242);
   graph->SetPoint(328,2.059999918,2.840412692e-247);
   graph->SetPoint(329,2.060000082,2.840154206e-247);
   graph->SetPoint(330,2.079999918,3.861187966e-252);
   graph->SetPoint(331,2.080000082,3.860833174e-252);
   graph->SetPoint(332,2.099999918,4.710202375e-257);
   graph->SetPoint(333,2.100000082,4.709765409e-257);
   graph->SetPoint(334,2.119999918,5.156289751e-262);
   graph->SetPoint(335,2.120000082,5.155806845e-262);
   graph->SetPoint(336,2.139999918,5.065405115e-267);
   graph->SetPoint(337,2.140000082,5.064926246e-267);
   graph->SetPoint(338,2.159999918,4.465500876e-272);
   graph->SetPoint(339,2.160000082,4.465074775e-272);
   graph->SetPoint(340,2.179999918,3.532688113e-277);
   graph->SetPoint(341,2.180000082,3.532347901e-277);
   graph->SetPoint(342,2.199999918,2.50795384e-282);
   graph->SetPoint(343,2.200000082,2.507710098e-282);
   graph->SetPoint(344,2.219999918,1.597765004e-287);
   graph->SetPoint(345,2.220000082,1.597608309e-287);
   graph->SetPoint(346,2.239999918,9.134512906e-293);
   graph->SetPoint(347,2.240000082,9.133609005e-293);
   graph->SetPoint(348,2.259999918,4.686374668e-298);
   graph->SetPoint(349,2.260000082,4.68590679e-298);
   graph->SetPoint(350,2.279999918,2.157584153e-303);
   graph->SetPoint(351,2.280000082,2.157366838e-303);
   graph->SetPoint(352,2.299999918,8.914102102e-309);
   graph->SetPoint(353,2.300000082,8.913196385e-309);
   graph->SetPoint(354,2.319999918,3.304964162e-314);
   graph->SetPoint(355,2.320000082,3.304623234e-314);
   graph->SetPoint(356,2.339999918,1.073802275e-319);
   graph->SetPoint(357,2.340000082,1.073802275e-319);
   graph->SetPoint(358,2.359999918,0);
   graph->SetPoint(359,2.360000082,0);
   graph->SetPoint(360,2.379999918,0);
   graph->SetPoint(361,2.380000082,0);
   graph->SetPoint(362,2.399999918,0);
   graph->SetPoint(363,2.400000082,0);
   graph->SetPoint(364,2.419999918,0);
   graph->SetPoint(365,2.420000082,0);
   graph->SetPoint(366,2.439999918,0);
   graph->SetPoint(367,2.440000082,0);
   graph->SetPoint(368,2.459999918,0);
   graph->SetPoint(369,2.460000082,0);
   graph->SetPoint(370,2.479999918,0);
   graph->SetPoint(371,2.480000082,0);
   graph->SetPoint(372,2.499999918,0);
   graph->SetPoint(373,2.500000082,0);
   graph->SetPoint(374,2.519999918,0);
   graph->SetPoint(375,2.520000082,0);
   graph->SetPoint(376,2.539999918,0);
   graph->SetPoint(377,2.540000082,0);
   graph->SetPoint(378,2.559999918,0);
   graph->SetPoint(379,2.560000082,0);
   graph->SetPoint(380,2.579999918,0);
   graph->SetPoint(381,2.580000082,0);
   graph->SetPoint(382,2.599999918,0);
   graph->SetPoint(383,2.600000082,0);
   graph->SetPoint(384,2.619999918,0);
   graph->SetPoint(385,2.620000082,0);
   graph->SetPoint(386,2.639999918,0);
   graph->SetPoint(387,2.640000082,0);
   graph->SetPoint(388,2.659999918,0);
   graph->SetPoint(389,2.660000082,0);
   graph->SetPoint(390,2.679999918,0);
   graph->SetPoint(391,2.680000082,0);
   graph->SetPoint(392,2.699999918,0);
   graph->SetPoint(393,2.700000082,0);
   graph->SetPoint(394,2.719999918,0);
   graph->SetPoint(395,2.720000082,0);
   graph->SetPoint(396,2.739999918,0);
   graph->SetPoint(397,2.740000082,0);
   graph->SetPoint(398,2.759999918,0);
   graph->SetPoint(399,2.760000082,0);
   graph->SetPoint(400,2.779999918,0);
   graph->SetPoint(401,2.780000082,0);
   graph->SetPoint(402,2.799999918,0);
   graph->SetPoint(403,2.800000082,0);
   graph->SetPoint(404,2.819999918,0);
   graph->SetPoint(405,2.820000082,0);
   graph->SetPoint(406,2.839999918,0);
   graph->SetPoint(407,2.840000082,0);
   graph->SetPoint(408,2.859999918,0);
   graph->SetPoint(409,2.860000082,0);
   graph->SetPoint(410,2.879999918,0);
   graph->SetPoint(411,2.880000082,0);
   graph->SetPoint(412,2.899999918,0);
   graph->SetPoint(413,2.900000082,0);
   graph->SetPoint(414,2.919999918,0);
   graph->SetPoint(415,2.920000082,0);
   graph->SetPoint(416,2.939999918,0);
   graph->SetPoint(417,2.940000082,0);
   graph->SetPoint(418,2.959999918,0);
   graph->SetPoint(419,2.960000082,0);
   graph->SetPoint(420,2.979999918,0);
   graph->SetPoint(421,2.980000082,0);
   graph->SetPoint(422,2.999999918,0);
   graph->SetPoint(423,3.000000082,0);
   graph->SetPoint(424,3.019999918,0);
   graph->SetPoint(425,3.020000082,0);
   graph->SetPoint(426,3.039999918,0);
   graph->SetPoint(427,3.040000082,0);
   graph->SetPoint(428,3.059999918,0);
   graph->SetPoint(429,3.060000082,0);
   graph->SetPoint(430,3.079999918,0);
   graph->SetPoint(431,3.080000082,0);
   graph->SetPoint(432,3.099999918,0);
   graph->SetPoint(433,3.100000082,0);
   graph->SetPoint(434,3.119999918,0);
   graph->SetPoint(435,3.120000082,0);
   graph->SetPoint(436,3.139999918,0);
   graph->SetPoint(437,3.140000082,0);
   graph->SetPoint(438,3.159999918,0);
   graph->SetPoint(439,3.160000082,0);
   graph->SetPoint(440,3.179999918,0);
   graph->SetPoint(441,3.180000082,0);
   graph->SetPoint(442,3.199999918,0);
   graph->SetPoint(443,3.200000082,0);
   graph->SetPoint(444,3.219999918,0);
   graph->SetPoint(445,3.220000082,0);
   graph->SetPoint(446,3.239999918,0);
   graph->SetPoint(447,3.240000082,0);
   graph->SetPoint(448,3.259999918,0);
   graph->SetPoint(449,3.260000082,0);
   graph->SetPoint(450,3.279999918,0);
   graph->SetPoint(451,3.280000082,0);
   graph->SetPoint(452,3.299999918,0);
   graph->SetPoint(453,3.300000082,0);
   graph->SetPoint(454,3.319999918,0);
   graph->SetPoint(455,3.320000082,0);
   graph->SetPoint(456,3.339999918,0);
   graph->SetPoint(457,3.340000082,0);
   graph->SetPoint(458,3.359999918,0);
   graph->SetPoint(459,3.360000082,0);
   graph->SetPoint(460,3.379999918,0);
   graph->SetPoint(461,3.380000082,0);
   graph->SetPoint(462,3.399999918,0);
   graph->SetPoint(463,3.400000082,0);
   graph->SetPoint(464,3.419999918,0);
   graph->SetPoint(465,3.420000082,0);
   graph->SetPoint(466,3.439999918,0);
   graph->SetPoint(467,3.440000082,0);
   graph->SetPoint(468,3.459999918,0);
   graph->SetPoint(469,3.460000082,0);
   graph->SetPoint(470,3.479999918,0);
   graph->SetPoint(471,3.480000082,0);
   graph->SetPoint(472,3.499999918,0);
   graph->SetPoint(473,3.500000082,0);
   graph->SetPoint(474,3.519999918,0);
   graph->SetPoint(475,3.520000082,0);
   graph->SetPoint(476,3.539999918,0);
   graph->SetPoint(477,3.540000082,0);
   graph->SetPoint(478,3.559999918,0);
   graph->SetPoint(479,3.560000082,0);
   graph->SetPoint(480,3.579999918,0);
   graph->SetPoint(481,3.580000082,0);
   graph->SetPoint(482,3.599999918,0);
   graph->SetPoint(483,3.600000082,0);
   graph->SetPoint(484,3.619999918,0);
   graph->SetPoint(485,3.620000082,0);
   graph->SetPoint(486,3.639999918,0);
   graph->SetPoint(487,3.640000082,0);
   graph->SetPoint(488,3.659999918,0);
   graph->SetPoint(489,3.660000082,0);
   graph->SetPoint(490,3.679999918,0);
   graph->SetPoint(491,3.680000082,0);
   graph->SetPoint(492,3.699999918,0);
   graph->SetPoint(493,3.700000082,0);
   graph->SetPoint(494,3.719999918,0);
   graph->SetPoint(495,3.720000082,0);
   graph->SetPoint(496,3.739999918,0);
   graph->SetPoint(497,3.740000082,0);
   graph->SetPoint(498,3.759999918,0);
   graph->SetPoint(499,3.760000082,0);
   graph->SetPoint(500,3.779999918,0);
   graph->SetPoint(501,3.780000082,0);
   graph->SetPoint(502,3.799999918,0);
   graph->SetPoint(503,3.800000082,0);
   graph->SetPoint(504,3.819999918,0);
   graph->SetPoint(505,3.820000082,0);
   graph->SetPoint(506,3.839999918,0);
   graph->SetPoint(507,3.840000082,0);
   graph->SetPoint(508,3.859999918,0);
   graph->SetPoint(509,3.860000082,0);
   graph->SetPoint(510,3.879999918,0);
   graph->SetPoint(511,3.880000082,0);
   graph->SetPoint(512,3.899999918,0);
   graph->SetPoint(513,3.900000082,0);
   graph->SetPoint(514,3.919999918,0);
   graph->SetPoint(515,3.920000082,0);
   graph->SetPoint(516,3.939999918,0);
   graph->SetPoint(517,3.940000082,0);
   graph->SetPoint(518,3.959999918,0);
   graph->SetPoint(519,3.960000082,0);
   graph->SetPoint(520,3.979999918,0);
   graph->SetPoint(521,3.980000082,0);
   graph->SetPoint(522,3.999999918,0);
   graph->SetPoint(523,4.000000082,0);
   graph->SetPoint(524,4.019999918,0);
   graph->SetPoint(525,4.020000082,0);
   graph->SetPoint(526,4.039999918,0);
   graph->SetPoint(527,4.040000082,0);
   graph->SetPoint(528,4.059999918,0);
   graph->SetPoint(529,4.060000082,0);
   graph->SetPoint(530,4.079999918,0);
   graph->SetPoint(531,4.080000082,0);
   graph->SetPoint(532,4.099999918,0);
   graph->SetPoint(533,4.100000082,0);
   graph->SetPoint(534,4.119999918,0);
   graph->SetPoint(535,4.120000082,0);
   graph->SetPoint(536,4.139999918,0);
   graph->SetPoint(537,4.140000082,0);
   graph->SetPoint(538,4.159999918,0);
   graph->SetPoint(539,4.160000082,0);
   graph->SetPoint(540,4.179999918,0);
   graph->SetPoint(541,4.180000082,0);
   graph->SetPoint(542,4.199999918,0);
   graph->SetPoint(543,4.200000082,0);
   graph->SetPoint(544,4.219999918,0);
   graph->SetPoint(545,4.220000082,0);
   graph->SetPoint(546,4.239999918,0);
   graph->SetPoint(547,4.240000082,0);
   graph->SetPoint(548,4.259999918,0);
   graph->SetPoint(549,4.260000082,0);
   graph->SetPoint(550,4.279999918,0);
   graph->SetPoint(551,4.280000082,0);
   graph->SetPoint(552,4.299999918,0);
   graph->SetPoint(553,4.300000082,0);
   graph->SetPoint(554,4.319999918,0);
   graph->SetPoint(555,4.320000082,0);
   graph->SetPoint(556,4.339999918,0);
   graph->SetPoint(557,4.340000082,0);
   graph->SetPoint(558,4.359999918,0);
   graph->SetPoint(559,4.360000082,0);
   graph->SetPoint(560,4.379999918,0);
   graph->SetPoint(561,4.380000082,0);
   graph->SetPoint(562,4.399999918,0);
   graph->SetPoint(563,4.400000082,0);
   graph->SetPoint(564,4.419999918,0);
   graph->SetPoint(565,4.420000082,0);
   graph->SetPoint(566,4.439999918,0);
   graph->SetPoint(567,4.440000082,0);
   graph->SetPoint(568,4.459999918,0);
   graph->SetPoint(569,4.460000082,0);
   graph->SetPoint(570,4.479999918,0);
   graph->SetPoint(571,4.480000082,0);
   graph->SetPoint(572,4.499999918,0);
   graph->SetPoint(573,4.500000082,0);
   graph->SetPoint(574,4.519999918,0);
   graph->SetPoint(575,4.520000082,0);
   graph->SetPoint(576,4.539999918,0);
   graph->SetPoint(577,4.540000082,0);
   graph->SetPoint(578,4.559999918,0);
   graph->SetPoint(579,4.560000082,0);
   graph->SetPoint(580,4.579999918,0);
   graph->SetPoint(581,4.580000082,0);
   graph->SetPoint(582,4.599999918,0);
   graph->SetPoint(583,4.600000082,0);
   graph->SetPoint(584,4.619999918,0);
   graph->SetPoint(585,4.620000082,0);
   graph->SetPoint(586,4.639999918,0);
   graph->SetPoint(587,4.640000082,0);
   graph->SetPoint(588,4.659999918,0);
   graph->SetPoint(589,4.660000082,0);
   graph->SetPoint(590,4.679999918,0);
   graph->SetPoint(591,4.680000082,0);
   graph->SetPoint(592,4.699999918,0);
   graph->SetPoint(593,4.700000082,0);
   graph->SetPoint(594,4.719999918,0);
   graph->SetPoint(595,4.720000082,0);
   graph->SetPoint(596,4.739999918,0);
   graph->SetPoint(597,4.740000082,0);
   graph->SetPoint(598,4.759999918,0);
   graph->SetPoint(599,4.760000082,0);
   graph->SetPoint(600,4.779999918,0);
   graph->SetPoint(601,4.780000082,0);
   graph->SetPoint(602,4.799999918,0);
   graph->SetPoint(603,4.800000082,0);
   graph->SetPoint(604,4.819999918,0);
   graph->SetPoint(605,4.820000082,0);
   graph->SetPoint(606,4.839999918,0);
   graph->SetPoint(607,4.840000082,0);
   graph->SetPoint(608,4.859999918,0);
   graph->SetPoint(609,4.860000082,0);
   graph->SetPoint(610,4.879999918,0);
   graph->SetPoint(611,4.880000082,0);
   graph->SetPoint(612,4.899999918,0);
   graph->SetPoint(613,4.900000082,0);
   graph->SetPoint(614,4.919999918,0);
   graph->SetPoint(615,4.920000082,0);
   graph->SetPoint(616,4.939999918,0);
   graph->SetPoint(617,4.940000082,0);
   graph->SetPoint(618,4.959999918,0);
   graph->SetPoint(619,4.960000082,0);
   graph->SetPoint(620,4.979999918,0);
   graph->SetPoint(621,4.980000082,0);
   graph->SetPoint(622,4.999999918,0);
   graph->SetPoint(623,5.000000082,0);
   graph->SetPoint(624,5.019999918,0);
   graph->SetPoint(625,5.020000082,0);
   graph->SetPoint(626,5.039999918,0);
   graph->SetPoint(627,5.040000082,0);
   graph->SetPoint(628,5.059999918,0);
   graph->SetPoint(629,5.060000082,0);
   graph->SetPoint(630,5.079999918,0);
   graph->SetPoint(631,5.080000082,0);
   graph->SetPoint(632,5.099999918,0);
   graph->SetPoint(633,5.100000082,0);
   graph->SetPoint(634,5.119999918,0);
   graph->SetPoint(635,5.120000082,0);
   graph->SetPoint(636,5.139999918,0);
   graph->SetPoint(637,5.140000082,0);
   graph->SetPoint(638,5.159999918,0);
   graph->SetPoint(639,5.160000082,0);
   graph->SetPoint(640,5.179999918,0);
   graph->SetPoint(641,5.180000082,0);
   graph->SetPoint(642,5.199999918,0);
   graph->SetPoint(643,5.200000082,0);
   graph->SetPoint(644,5.219999918,0);
   graph->SetPoint(645,5.220000082,0);
   graph->SetPoint(646,5.239999918,0);
   graph->SetPoint(647,5.240000082,0);
   graph->SetPoint(648,5.259999918,0);
   graph->SetPoint(649,5.260000082,0);
   graph->SetPoint(650,5.279999918,0);
   graph->SetPoint(651,5.280000082,0);
   graph->SetPoint(652,5.299999918,0);
   graph->SetPoint(653,5.300000082,0);
   graph->SetPoint(654,5.319999918,0);
   graph->SetPoint(655,5.320000082,0);
   graph->SetPoint(656,5.339999918,0);
   graph->SetPoint(657,5.340000082,0);
   graph->SetPoint(658,5.359999918,0);
   graph->SetPoint(659,5.360000082,0);
   graph->SetPoint(660,5.379999918,0);
   graph->SetPoint(661,5.380000082,0);
   graph->SetPoint(662,5.399999918,0);
   graph->SetPoint(663,5.400000082,0);
   graph->SetPoint(664,5.419999918,0);
   graph->SetPoint(665,5.420000082,0);
   graph->SetPoint(666,5.439999918,0);
   graph->SetPoint(667,5.440000082,0);
   graph->SetPoint(668,5.459999918,0);
   graph->SetPoint(669,5.460000082,0);
   graph->SetPoint(670,5.479999918,0);
   graph->SetPoint(671,5.480000082,0);
   graph->SetPoint(672,5.499999918,0);
   graph->SetPoint(673,5.500000082,0);
   graph->SetPoint(674,5.519999918,0);
   graph->SetPoint(675,5.520000082,0);
   graph->SetPoint(676,5.539999918,0);
   graph->SetPoint(677,5.540000082,0);
   graph->SetPoint(678,5.559999918,0);
   graph->SetPoint(679,5.560000082,0);
   graph->SetPoint(680,5.579999918,0);
   graph->SetPoint(681,5.580000082,0);
   graph->SetPoint(682,5.599999918,0);
   graph->SetPoint(683,5.600000082,0);
   graph->SetPoint(684,5.619999918,0);
   graph->SetPoint(685,5.620000082,0);
   graph->SetPoint(686,5.639999918,0);
   graph->SetPoint(687,5.640000082,0);
   graph->SetPoint(688,5.659999918,0);
   graph->SetPoint(689,5.660000082,0);
   graph->SetPoint(690,5.679999918,0);
   graph->SetPoint(691,5.680000082,0);
   graph->SetPoint(692,5.699999918,0);
   graph->SetPoint(693,5.700000082,0);
   graph->SetPoint(694,5.719999918,0);
   graph->SetPoint(695,5.720000082,0);
   graph->SetPoint(696,5.739999918,0);
   graph->SetPoint(697,5.740000082,0);
   graph->SetPoint(698,5.759999918,0);
   graph->SetPoint(699,5.760000082,0);
   graph->SetPoint(700,5.779999918,0);
   graph->SetPoint(701,5.780000082,0);
   graph->SetPoint(702,5.799999918,0);
   graph->SetPoint(703,5.800000082,0);
   graph->SetPoint(704,5.819999918,0);
   graph->SetPoint(705,5.820000082,0);
   graph->SetPoint(706,5.839999918,0);
   graph->SetPoint(707,5.840000082,0);
   graph->SetPoint(708,5.859999918,0);
   graph->SetPoint(709,5.860000082,0);
   graph->SetPoint(710,5.879999918,0);
   graph->SetPoint(711,5.880000082,0);
   graph->SetPoint(712,5.899999918,0);
   graph->SetPoint(713,5.900000082,0);
   graph->SetPoint(714,5.919999918,0);
   graph->SetPoint(715,5.920000082,0);
   graph->SetPoint(716,5.939999918,0);
   graph->SetPoint(717,5.940000082,0);
   graph->SetPoint(718,5.959999918,0);
   graph->SetPoint(719,5.960000082,0);
   graph->SetPoint(720,5.979999918,0);
   graph->SetPoint(721,5.980000082,0);
   graph->SetPoint(722,5.999999918,0);
   graph->SetPoint(723,6.000000082,0);
   graph->SetPoint(724,6.019999918,0);
   graph->SetPoint(725,6.020000082,0);
   graph->SetPoint(726,6.039999918,0);
   graph->SetPoint(727,6.040000082,0);
   graph->SetPoint(728,6.059999918,0);
   graph->SetPoint(729,6.060000082,0);
   graph->SetPoint(730,6.079999918,0);
   graph->SetPoint(731,6.080000082,0);
   graph->SetPoint(732,6.099999918,0);
   graph->SetPoint(733,6.100000082,0);
   graph->SetPoint(734,6.119999918,0);
   graph->SetPoint(735,6.120000082,0);
   graph->SetPoint(736,6.139999918,0);
   graph->SetPoint(737,6.140000082,0);
   graph->SetPoint(738,6.159999918,0);
   graph->SetPoint(739,6.160000082,0);
   graph->SetPoint(740,6.179999918,0);
   graph->SetPoint(741,6.180000082,0);
   graph->SetPoint(742,6.199999918,0);
   graph->SetPoint(743,6.200000082,0);
   graph->SetPoint(744,6.219999918,0);
   graph->SetPoint(745,6.220000082,0);
   graph->SetPoint(746,6.239999918,0);
   graph->SetPoint(747,6.240000082,0);
   graph->SetPoint(748,6.259999918,0);
   graph->SetPoint(749,6.260000082,0);
   graph->SetPoint(750,6.279999918,0);
   graph->SetPoint(751,6.280000082,0);
   graph->SetPoint(752,6.299999918,0);
   graph->SetPoint(753,6.300000082,0);
   graph->SetPoint(754,6.319999918,0);
   graph->SetPoint(755,6.320000082,0);
   graph->SetPoint(756,6.339999918,0);
   graph->SetPoint(757,6.340000082,0);
   graph->SetPoint(758,6.359999918,0);
   graph->SetPoint(759,6.360000082,0);
   graph->SetPoint(760,6.379999918,0);
   graph->SetPoint(761,6.380000082,0);
   graph->SetPoint(762,6.399999918,0);
   graph->SetPoint(763,6.400000082,0);
   graph->SetPoint(764,6.419999918,0);
   graph->SetPoint(765,6.420000082,0);
   graph->SetPoint(766,6.439999918,0);
   graph->SetPoint(767,6.440000082,0);
   graph->SetPoint(768,6.459999918,0);
   graph->SetPoint(769,6.460000082,0);
   graph->SetPoint(770,6.479999918,0);
   graph->SetPoint(771,6.480000082,0);
   graph->SetPoint(772,6.499999918,0);
   graph->SetPoint(773,6.500000082,0);
   graph->SetPoint(774,6.519999918,0);
   graph->SetPoint(775,6.520000082,0);
   graph->SetPoint(776,6.539999918,0);
   graph->SetPoint(777,6.540000082,0);
   graph->SetPoint(778,6.559999918,0);
   graph->SetPoint(779,6.560000082,0);
   graph->SetPoint(780,6.579999918,0);
   graph->SetPoint(781,6.580000082,0);
   graph->SetPoint(782,6.599999918,0);
   graph->SetPoint(783,6.600000082,0);
   graph->SetPoint(784,6.619999918,0);
   graph->SetPoint(785,6.620000082,0);
   graph->SetPoint(786,6.639999918,0);
   graph->SetPoint(787,6.640000082,0);
   graph->SetPoint(788,6.659999918,0);
   graph->SetPoint(789,6.660000082,0);
   graph->SetPoint(790,6.679999918,0);
   graph->SetPoint(791,6.680000082,0);
   graph->SetPoint(792,6.699999918,0);
   graph->SetPoint(793,6.700000082,0);
   graph->SetPoint(794,6.719999918,0);
   graph->SetPoint(795,6.720000082,0);
   graph->SetPoint(796,6.739999918,0);
   graph->SetPoint(797,6.740000082,0);
   graph->SetPoint(798,6.759999918,0);
   graph->SetPoint(799,6.760000082,0);
   graph->SetPoint(800,6.779999918,0);
   graph->SetPoint(801,6.780000082,0);
   graph->SetPoint(802,6.799999918,0);
   graph->SetPoint(803,6.800000082,0);
   graph->SetPoint(804,6.819999918,0);
   graph->SetPoint(805,6.820000082,0);
   graph->SetPoint(806,6.839999918,0);
   graph->SetPoint(807,6.840000082,0);
   graph->SetPoint(808,6.859999918,0);
   graph->SetPoint(809,6.860000082,0);
   graph->SetPoint(810,6.879999918,0);
   graph->SetPoint(811,6.880000082,0);
   graph->SetPoint(812,6.899999918,0);
   graph->SetPoint(813,6.900000082,0);
   graph->SetPoint(814,6.919999918,0);
   graph->SetPoint(815,6.920000082,0);
   graph->SetPoint(816,6.939999918,0);
   graph->SetPoint(817,6.940000082,0);
   graph->SetPoint(818,6.959999918,0);
   graph->SetPoint(819,6.960000082,0);
   graph->SetPoint(820,6.979999918,0);
   graph->SetPoint(821,6.980000082,0);
   graph->SetPoint(822,6.999999918,0);
   graph->SetPoint(823,7.000000082,0);
   graph->SetPoint(824,7.019999918,0);
   graph->SetPoint(825,7.020000082,0);
   graph->SetPoint(826,7.039999918,0);
   graph->SetPoint(827,7.040000082,0);
   graph->SetPoint(828,7.059999918,0);
   graph->SetPoint(829,7.060000082,0);
   graph->SetPoint(830,7.079999918,0);
   graph->SetPoint(831,7.080000082,0);
   graph->SetPoint(832,7,0);
   graph->SetPoint(833,7.009791922,0);
   graph->SetPoint(834,7.009791922,0);
   
   TH1F *Graph_prompt_psi9 = new TH1F("Graph_prompt_psi9","Projection of model1",835,-1.896,7.896);
   Graph_prompt_psi9->SetMinimum(18.34416);
   Graph_prompt_psi9->SetMaximum(18344.16);
   Graph_prompt_psi9->SetDirectory(0);
   Graph_prompt_psi9->SetStats(0);
   Graph_prompt_psi9->SetLineWidth(2);
   Graph_prompt_psi9->SetMarkerStyle(20);
   Graph_prompt_psi9->GetXaxis()->SetNdivisions(505);
   Graph_prompt_psi9->GetXaxis()->SetLabelFont(132);
   Graph_prompt_psi9->GetXaxis()->SetLabelOffset(0.01);
   Graph_prompt_psi9->GetXaxis()->SetLabelSize(0.06);
   Graph_prompt_psi9->GetXaxis()->SetTitleSize(0.072);
   Graph_prompt_psi9->GetXaxis()->SetTitleOffset(0.95);
   Graph_prompt_psi9->GetXaxis()->SetTitleFont(132);
   Graph_prompt_psi9->GetYaxis()->SetNdivisions(505);
   Graph_prompt_psi9->GetYaxis()->SetLabelFont(132);
   Graph_prompt_psi9->GetYaxis()->SetLabelOffset(0.01);
   Graph_prompt_psi9->GetYaxis()->SetLabelSize(0.06);
   Graph_prompt_psi9->GetYaxis()->SetTitleSize(0.072);
   Graph_prompt_psi9->GetYaxis()->SetTitleOffset(0.95);
   Graph_prompt_psi9->GetYaxis()->SetTitleFont(132);
   Graph_prompt_psi9->GetZaxis()->SetLabelFont(132);
   Graph_prompt_psi9->GetZaxis()->SetLabelSize(0.06);
   Graph_prompt_psi9->GetZaxis()->SetTitleSize(0.072);
   Graph_prompt_psi9->GetZaxis()->SetTitleOffset(1.2);
   Graph_prompt_psi9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_prompt_psi9);
   
   graph->Draw("f");
   
   graph = new TGraph(833);
   graph->SetName("bdecay_psi");
   graph->SetTitle("Projection of model1");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-1.009791922,0);
   graph->SetPoint(1,-1.009791922,3.085441545e-69);
   graph->SetPoint(2,-1,3.085441545e-69);
   graph->SetPoint(3,-1.079999918,3.085589225e-69);
   graph->SetPoint(4,-1.060000082,1.030339322e-66);
   graph->SetPoint(5,-1.059999918,1.03038773e-66);
   graph->SetPoint(6,-1.040000082,3.088682341e-64);
   graph->SetPoint(7,-1.039999918,3.088824736e-64);
   graph->SetPoint(8,-1.020000082,8.311931662e-62);
   graph->SetPoint(9,-1.019999918,8.312307539e-62);
   graph->SetPoint(10,-1.000000082,2.008040609e-59);
   graph->SetPoint(11,-0.9999999184,2.008129647e-59);
   graph->SetPoint(12,-0.9800000816,4.355030927e-57);
   graph->SetPoint(13,-0.9799999184,4.355220199e-57);
   graph->SetPoint(14,-0.9600000816,8.479398017e-55);
   graph->SetPoint(15,-0.9599999184,8.479759072e-55);
   graph->SetPoint(16,-0.9400000816,1.482180313e-52);
   graph->SetPoint(17,-0.9399999184,1.48224212e-52);
   graph->SetPoint(18,-0.9200000816,2.325985308e-50);
   graph->SetPoint(19,-0.9199999184,2.326080256e-50);
   graph->SetPoint(20,-0.9000000816,3.277109514e-48);
   graph->SetPoint(21,-0.8999999184,3.277240403e-48);
   graph->SetPoint(22,-0.8800000816,4.145354591e-46);
   graph->SetPoint(23,-0.8799999184,4.145516512e-46);
   graph->SetPoint(24,-0.8600000816,4.707912895e-44);
   graph->SetPoint(25,-0.8599999184,4.70809265e-44);
   graph->SetPoint(26,-0.8400000816,4.800661014e-42);
   graph->SetPoint(27,-0.8399999184,4.800840089e-42);
   graph->SetPoint(28,-0.8200000816,4.395316174e-40);
   graph->SetPoint(29,-0.8199999184,4.395476265e-40);
   graph->SetPoint(30,-0.8000000816,3.613324627e-38);
   graph->SetPoint(31,-0.7999999184,3.61345306e-38);
   graph->SetPoint(32,-0.7800000816,2.667250225e-36);
   graph->SetPoint(33,-0.7799999184,2.667342688e-36);
   graph->SetPoint(34,-0.7600000816,1.76796434e-34);
   graph->SetPoint(35,-0.7599999184,1.768024075e-34);
   graph->SetPoint(36,-0.7400000816,1.052325842e-32);
   graph->SetPoint(37,-0.7399999184,1.052360474e-32);
   graph->SetPoint(38,-0.7200000816,5.624825969e-31);
   graph->SetPoint(39,-0.7199999184,5.625006142e-31);
   graph->SetPoint(40,-0.7000000816,2.700016376e-29);
   graph->SetPoint(41,-0.6999999184,2.700100493e-29);
   graph->SetPoint(42,-0.6800000816,1.163964854e-27);
   graph->SetPoint(43,-0.6799999184,1.164000095e-27);
   graph->SetPoint(44,-0.6600000816,4.506595677e-26);
   graph->SetPoint(45,-0.6599999184,4.506728173e-26);
   graph->SetPoint(46,-0.6400000816,1.56716032e-24);
   graph->SetPoint(47,-0.6399999184,1.567205022e-24);
   graph->SetPoint(48,-0.6200000816,4.895048784e-23);
   graph->SetPoint(49,-0.6199999184,4.895184123e-23);
   graph->SetPoint(50,-0.6000000816,1.373422387e-21);
   graph->SetPoint(51,-0.5999999184,1.373459157e-21);
   graph->SetPoint(52,-0.5800000816,3.461639044e-20);
   graph->SetPoint(53,-0.5799999184,3.461728694e-20);
   graph->SetPoint(54,-0.5600000816,7.838260286e-19);
   graph->SetPoint(55,-0.5599999184,7.838456429e-19);
   graph->SetPoint(56,-0.5400000816,1.594595257e-17);
   graph->SetPoint(57,-0.5399999184,1.594633767e-17);
   graph->SetPoint(58,-0.5200000816,2.914809318e-16);
   graph->SetPoint(59,-0.5199999184,2.914877167e-16);
   graph->SetPoint(60,-0.5000000816,4.787828233e-15);
   graph->SetPoint(61,-0.4999999184,4.787935505e-15);
   graph->SetPoint(62,-0.4800000816,7.067729509e-14);
   graph->SetPoint(63,-0.4799999184,7.067881705e-14);
   graph->SetPoint(64,-0.4600000816,9.377422148e-13);
   graph->SetPoint(65,-0.4599999184,9.377615921e-13);
   graph->SetPoint(66,-0.4400000816,1.118418236e-11);
   graph->SetPoint(67,-0.4399999184,1.118440375e-11);
   graph->SetPoint(68,-0.4200000816,1.199234149e-10);
   graph->SetPoint(69,-0.4199999184,1.199256846e-10);
   graph->SetPoint(70,-0.4000000816,1.15625139e-09);
   graph->SetPoint(71,-0.3999999184,1.156272272e-09);
   graph->SetPoint(72,-0.3800000816,1.002600181e-08);
   graph->SetPoint(73,-0.3799999184,1.002617421e-08);
   graph->SetPoint(74,-0.3600000816,7.82023778e-08);
   graph->SetPoint(75,-0.3599999184,7.8203655e-08);
   graph->SetPoint(76,-0.3400000816,5.488212845e-07);
   graph->SetPoint(77,-0.3399999184,5.488297753e-07);
   graph->SetPoint(78,-0.3200000816,3.466394514e-06);
   graph->SetPoint(79,-0.3199999184,3.466445165e-06);
   graph->SetPoint(80,-0.3000000816,1.971044415e-05);
   graph->SetPoint(81,-0.2999999184,1.971071529e-05);
   graph->SetPoint(82,-0.2800000816,0.0001009353536);
   graph->SetPoint(83,-0.2799999184,0.000100936656);
   graph->SetPoint(84,-0.2600000816,0.0004656956606);
   graph->SetPoint(85,-0.2599999184,0.0004657012741);
   graph->SetPoint(86,-0.2400000816,0.001936818928);
   graph->SetPoint(87,-0.2399999184,0.001936840639);
   graph->SetPoint(88,-0.2200000816,0.007265438845);
   graph->SetPoint(89,-0.2199999184,0.007265514188);
   graph->SetPoint(90,-0.2000000816,0.02460076831);
   graph->SetPoint(91,-0.1999999184,0.02460100295);
   graph->SetPoint(92,-0.1800000816,0.07527957146);
   graph->SetPoint(93,-0.1799999184,0.07528022791);
   graph->SetPoint(94,-0.1600000816,0.2088174609);
   graph->SetPoint(95,-0.1599999184,0.2088191197);
   graph->SetPoint(96,-0.1400000816,0.5301938666);
   graph->SetPoint(97,-0.1399999184,0.5301977372);
   graph->SetPoint(98,-0.1200000816,1.266987328);
   graph->SetPoint(99,-0.1199999184,1.266996194);
   graph->SetPoint(100,-0.1000000816,3.014871744);
   graph->SetPoint(101,-0.09999991839,3.014893591);
   graph->SetPoint(102,-0.09,4.741380166);
   graph->SetPoint(103,-0.08000008161,7.605930034);
   graph->SetPoint(104,-0.07999991839,7.605989983);
   graph->SetPoint(105,-0.07,12.44607463);
   graph->SetPoint(106,-0.06000008161,20.67863052);
   graph->SetPoint(107,-0.05999991839,20.67880349);
   graph->SetPoint(108,-0.05,34.53882676);
   graph->SetPoint(109,-0.04000008161,57.10149936);
   graph->SetPoint(110,-0.03999991839,57.10195732);
   graph->SetPoint(111,-0.03,91.67755862);
   graph->SetPoint(112,-0.02000008161,140.3180826);
   graph->SetPoint(113,-0.01999991839,140.3189909);
   graph->SetPoint(114,-0.01,201.9149288);
   graph->SetPoint(115,-8.1608e-08,271.2150904);
   graph->SetPoint(116,8.1608e-08,271.2162414);
   graph->SetPoint(117,0.01,339.9965941);
   graph->SetPoint(118,0.01999991839,400.0962953);
   graph->SetPoint(119,0.02000008161,400.0971719);
   graph->SetPoint(120,0.03,446.4305948);
   graph->SetPoint(121,0.03999991839,478.099719);
   graph->SetPoint(122,0.04000008161,478.1001258);
   graph->SetPoint(123,0.05,497.3576757);
   graph->SetPoint(124,0.05999991839,507.6710503);
   graph->SetPoint(125,0.06000008161,507.6711641);
   graph->SetPoint(126,0.07,512.2228056);
   graph->SetPoint(127,0.07999991839,513.3145162);
   graph->SetPoint(128,0.08000008161,513.3145146);
   graph->SetPoint(129,0.09,512.402682);
   graph->SetPoint(130,0.09999991839,510.3475228);
   graph->SetPoint(131,0.1000000816,510.3474829);
   graph->SetPoint(132,0.1199999184,504.5628944);
   graph->SetPoint(133,0.1200000816,504.562842);
   graph->SetPoint(134,0.1399999184,497.8442123);
   graph->SetPoint(135,0.1400000816,497.8441557);
   graph->SetPoint(136,0.1599999184,490.8055584);
   graph->SetPoint(137,0.1600000816,490.8055004);
   graph->SetPoint(138,0.1799999184,483.6815504);
   graph->SetPoint(139,0.1800000816,483.6814923);
   graph->SetPoint(140,0.1999999184,476.5794647);
   graph->SetPoint(141,0.2000000816,476.579407);
   graph->SetPoint(142,0.2199999184,469.5488892);
   graph->SetPoint(143,0.2200000816,469.5488321);
   graph->SetPoint(144,0.2399999184,462.6102323);
   graph->SetPoint(145,0.2400000816,462.6101761);
   graph->SetPoint(146,0.2599999184,455.770321);
   graph->SetPoint(147,0.2600000816,455.7702656);
   graph->SetPoint(148,0.2799999184,449.0304546);
   graph->SetPoint(149,0.2800000816,449.0304);
   graph->SetPoint(150,0.2999999184,442.389978);
   graph->SetPoint(151,0.3000000816,442.3899242);
   graph->SetPoint(152,0.3199999184,435.8476401);
   graph->SetPoint(153,0.3200000816,435.8475871);
   graph->SetPoint(154,0.3399999184,429.4020414);
   graph->SetPoint(155,0.3400000816,429.4019892);
   graph->SetPoint(156,0.3599999184,423.0517622);
   graph->SetPoint(157,0.3600000816,423.0517107);
   graph->SetPoint(158,0.3799999184,416.7953942);
   graph->SetPoint(159,0.3800000816,416.7953435);
   graph->SetPoint(160,0.3999999184,410.6315496);
   graph->SetPoint(161,0.4000000816,410.6314997);
   graph->SetPoint(162,0.4199999184,404.5588601);
   graph->SetPoint(163,0.4200000816,404.5588109);
   graph->SetPoint(164,0.4399999184,398.5759775);
   graph->SetPoint(165,0.4400000816,398.575929);
   graph->SetPoint(166,0.4599999184,392.6815737);
   graph->SetPoint(167,0.4600000816,392.6815259);
   graph->SetPoint(168,0.4799999184,386.8743402);
   graph->SetPoint(169,0.4800000816,386.8742931);
   graph->SetPoint(170,0.4999999184,381.1529879);
   graph->SetPoint(171,0.5000000816,381.1529415);
   graph->SetPoint(172,0.5199999184,375.5162467);
   graph->SetPoint(173,0.5200000816,375.516201);
   graph->SetPoint(174,0.5399999184,369.9628654);
   graph->SetPoint(175,0.5400000816,369.9628204);
   graph->SetPoint(176,0.5599999184,364.4916111);
   graph->SetPoint(177,0.5600000816,364.4915668);
   graph->SetPoint(178,0.5799999184,359.1012693);
   graph->SetPoint(179,0.5800000816,359.1012256);
   graph->SetPoint(180,0.5999999184,353.7906434);
   graph->SetPoint(181,0.6000000816,353.7906004);
   graph->SetPoint(182,0.6199999184,348.5585546);
   graph->SetPoint(183,0.6200000816,348.5585122);
   graph->SetPoint(184,0.6399999184,343.4038414);
   graph->SetPoint(185,0.6400000816,343.4037996);
   graph->SetPoint(186,0.6599999184,338.3253594);
   graph->SetPoint(187,0.6600000816,338.3253183);
   graph->SetPoint(188,0.6799999184,333.3219814);
   graph->SetPoint(189,0.6800000816,333.3219408);
   graph->SetPoint(190,0.6999999184,328.3925966);
   graph->SetPoint(191,0.7000000816,328.3925567);
   graph->SetPoint(192,0.7199999184,323.5361108);
   graph->SetPoint(193,0.7200000816,323.5360715);
   graph->SetPoint(194,0.7399999184,318.7514459);
   graph->SetPoint(195,0.7400000816,318.7514072);
   graph->SetPoint(196,0.7599999184,314.0375398);
   graph->SetPoint(197,0.7600000816,314.0375016);
   graph->SetPoint(198,0.7799999184,309.393346);
   graph->SetPoint(199,0.7800000816,309.3933084);
   graph->SetPoint(200,0.7999999184,304.8178336);
   graph->SetPoint(201,0.8000000816,304.8177966);
   graph->SetPoint(202,0.8199999184,300.309987);
   graph->SetPoint(203,0.8200000816,300.3099504);
   graph->SetPoint(204,0.8399999184,295.8688053);
   graph->SetPoint(205,0.8400000816,295.8687693);
   graph->SetPoint(206,0.8599999184,291.4933027);
   graph->SetPoint(207,0.8600000816,291.4932673);
   graph->SetPoint(208,0.8799999184,287.1825079);
   graph->SetPoint(209,0.8800000816,287.182473);
   graph->SetPoint(210,0.8999999184,282.9354641);
   graph->SetPoint(211,0.9000000816,282.9354296);
   graph->SetPoint(212,0.9199999184,278.7512282);
   graph->SetPoint(213,0.9200000816,278.7511943);
   graph->SetPoint(214,0.9399999184,274.6288717);
   graph->SetPoint(215,0.9400000816,274.6288383);
   graph->SetPoint(216,0.9599999184,270.5674792);
   graph->SetPoint(217,0.9600000816,270.5674463);
   graph->SetPoint(218,0.9799999184,266.5661493);
   graph->SetPoint(219,0.9800000816,266.5661169);
   graph->SetPoint(220,0.9999999184,262.6239937);
   graph->SetPoint(221,1.000000082,262.6239618);
   graph->SetPoint(222,1.019999918,258.7401373);
   graph->SetPoint(223,1.020000082,258.7401058);
   graph->SetPoint(224,1.039999918,254.9137179);
   graph->SetPoint(225,1.040000082,254.9136869);
   graph->SetPoint(226,1.059999918,251.1438861);
   graph->SetPoint(227,1.060000082,251.1438555);
   graph->SetPoint(228,1.079999918,247.429805);
   graph->SetPoint(229,1.080000082,247.429775);
   graph->SetPoint(230,1.099999918,243.7706503);
   graph->SetPoint(231,1.100000082,243.7706206);
   graph->SetPoint(232,1.119999918,240.1656095);
   graph->SetPoint(233,1.120000082,240.1655803);
   graph->SetPoint(234,1.139999918,236.6138824);
   graph->SetPoint(235,1.140000082,236.6138537);
   graph->SetPoint(236,1.159999918,233.1146807);
   graph->SetPoint(237,1.160000082,233.1146523);
   graph->SetPoint(238,1.179999918,229.6672274);
   graph->SetPoint(239,1.180000082,229.6671995);
   graph->SetPoint(240,1.199999918,226.2707573);
   graph->SetPoint(241,1.200000082,226.2707298);
   graph->SetPoint(242,1.219999918,222.9245165);
   graph->SetPoint(243,1.220000082,222.9244894);
   graph->SetPoint(244,1.239999918,219.627762);
   graph->SetPoint(245,1.240000082,219.6277353);
   graph->SetPoint(246,1.259999918,216.3797622);
   graph->SetPoint(247,1.260000082,216.3797359);
   graph->SetPoint(248,1.279999918,213.1797959);
   graph->SetPoint(249,1.280000082,213.17977);
   graph->SetPoint(250,1.299999918,210.0271528);
   graph->SetPoint(251,1.300000082,210.0271272);
   graph->SetPoint(252,1.319999918,206.9211331);
   graph->SetPoint(253,1.320000082,206.9211079);
   graph->SetPoint(254,1.339999918,203.8610472);
   graph->SetPoint(255,1.340000082,203.8610224);
   graph->SetPoint(256,1.359999918,200.8462159);
   graph->SetPoint(257,1.360000082,200.8461915);
   graph->SetPoint(258,1.379999918,197.8759699);
   graph->SetPoint(259,1.380000082,197.8759458);
   graph->SetPoint(260,1.399999918,194.9496498);
   graph->SetPoint(261,1.400000082,194.9496261);
   graph->SetPoint(262,1.419999918,192.0666062);
   graph->SetPoint(263,1.420000082,192.0665828);
   graph->SetPoint(264,1.439999918,189.2261988);
   graph->SetPoint(265,1.440000082,189.2261758);
   graph->SetPoint(266,1.459999918,186.4277973);
   graph->SetPoint(267,1.460000082,186.4277746);
   graph->SetPoint(268,1.479999918,183.6707803);
   graph->SetPoint(269,1.480000082,183.670758);
   graph->SetPoint(270,1.499999918,180.954536);
   graph->SetPoint(271,1.500000082,180.954514);
   graph->SetPoint(272,1.519999918,178.2784612);
   graph->SetPoint(273,1.520000082,178.2784396);
   graph->SetPoint(274,1.539999918,175.641962);
   graph->SetPoint(275,1.540000082,175.6419407);
   graph->SetPoint(276,1.559999918,173.0444531);
   graph->SetPoint(277,1.560000082,173.0444321);
   graph->SetPoint(278,1.579999918,170.4853579);
   graph->SetPoint(279,1.580000082,170.4853372);
   graph->SetPoint(280,1.599999918,167.9641083);
   graph->SetPoint(281,1.600000082,167.9640878);
   graph->SetPoint(282,1.619999918,165.4801445);
   graph->SetPoint(283,1.620000082,165.4801244);
   graph->SetPoint(284,1.639999918,163.0329152);
   graph->SetPoint(285,1.640000082,163.0328954);
   graph->SetPoint(286,1.659999918,160.6218772);
   graph->SetPoint(287,1.660000082,160.6218577);
   graph->SetPoint(288,1.679999918,158.2464952);
   graph->SetPoint(289,1.680000082,158.246476);
   graph->SetPoint(290,1.699999918,155.9062419);
   graph->SetPoint(291,1.700000082,155.906223);
   graph->SetPoint(292,1.719999918,153.6005978);
   graph->SetPoint(293,1.720000082,153.6005792);
   graph->SetPoint(294,1.739999918,151.3290511);
   graph->SetPoint(295,1.740000082,151.3290327);
   graph->SetPoint(296,1.759999918,149.0910975);
   graph->SetPoint(297,1.760000082,149.0910794);
   graph->SetPoint(298,1.779999918,146.8862403);
   graph->SetPoint(299,1.780000082,146.8862224);
   graph->SetPoint(300,1.799999918,144.7139899);
   graph->SetPoint(301,1.800000082,144.7139723);
   graph->SetPoint(302,1.819999918,142.5738642);
   graph->SetPoint(303,1.820000082,142.5738469);
   graph->SetPoint(304,1.839999918,140.4653881);
   graph->SetPoint(305,1.840000082,140.465371);
   graph->SetPoint(306,1.859999918,138.3880935);
   graph->SetPoint(307,1.860000082,138.3880767);
   graph->SetPoint(308,1.879999918,136.3415193);
   graph->SetPoint(309,1.880000082,136.3415028);
   graph->SetPoint(310,1.899999918,134.3252112);
   graph->SetPoint(311,1.900000082,134.3251949);
   graph->SetPoint(312,1.919999918,132.3387216);
   graph->SetPoint(313,1.920000082,132.3387055);
   graph->SetPoint(314,1.939999918,130.3816095);
   graph->SetPoint(315,1.940000082,130.3815937);
   graph->SetPoint(316,1.959999918,128.4534405);
   graph->SetPoint(317,1.960000082,128.4534249);
   graph->SetPoint(318,1.979999918,126.5537865);
   graph->SetPoint(319,1.980000082,126.5537711);
   graph->SetPoint(320,1.999999918,124.6822258);
   graph->SetPoint(321,2.000000082,124.6822107);
   graph->SetPoint(322,2.019999918,122.838343);
   graph->SetPoint(323,2.020000082,122.8383281);
   graph->SetPoint(324,2.039999918,121.0217288);
   graph->SetPoint(325,2.040000082,121.0217141);
   graph->SetPoint(326,2.059999918,119.2319798);
   graph->SetPoint(327,2.060000082,119.2319654);
   graph->SetPoint(328,2.079999918,117.4686989);
   graph->SetPoint(329,2.080000082,117.4686846);
   graph->SetPoint(330,2.099999918,115.7314945);
   graph->SetPoint(331,2.100000082,115.7314804);
   graph->SetPoint(332,2.119999918,114.019981);
   graph->SetPoint(333,2.120000082,114.0199671);
   graph->SetPoint(334,2.139999918,112.3337785);
   graph->SetPoint(335,2.140000082,112.3337648);
   graph->SetPoint(336,2.159999918,110.6725126);
   graph->SetPoint(337,2.160000082,110.6724992);
   graph->SetPoint(338,2.179999918,109.0358147);
   graph->SetPoint(339,2.180000082,109.0358014);
   graph->SetPoint(340,2.199999918,107.4233213);
   graph->SetPoint(341,2.200000082,107.4233083);
   graph->SetPoint(342,2.219999918,105.8346746);
   graph->SetPoint(343,2.220000082,105.8346617);
   graph->SetPoint(344,2.239999918,104.2695218);
   graph->SetPoint(345,2.240000082,104.2695091);
   graph->SetPoint(346,2.259999918,102.7275155);
   graph->SetPoint(347,2.260000082,102.727503);
   graph->SetPoint(348,2.279999918,101.2083134);
   graph->SetPoint(349,2.280000082,101.2083011);
   graph->SetPoint(350,2.299999918,99.71157825);
   graph->SetPoint(351,2.300000082,99.71156613);
   graph->SetPoint(352,2.319999918,98.23697782);
   graph->SetPoint(353,2.320000082,98.23696588);
   graph->SetPoint(354,2.339999918,96.78418475);
   graph->SetPoint(355,2.340000082,96.78417299);
   graph->SetPoint(356,2.359999918,95.35287655);
   graph->SetPoint(357,2.360000082,95.35286495);
   graph->SetPoint(358,2.379999918,93.94273547);
   graph->SetPoint(359,2.380000082,93.94272405);
   graph->SetPoint(360,2.399999918,92.55344848);
   graph->SetPoint(361,2.400000082,92.55343723);
   graph->SetPoint(362,2.419999918,91.18470719);
   graph->SetPoint(363,2.420000082,91.1846961);
   graph->SetPoint(364,2.439999918,89.83620774);
   graph->SetPoint(365,2.440000082,89.83619682);
   graph->SetPoint(366,2.459999918,88.50765079);
   graph->SetPoint(367,2.460000082,88.50764003);
   graph->SetPoint(368,2.479999918,87.19874141);
   graph->SetPoint(369,2.480000082,87.19873081);
   graph->SetPoint(370,2.499999918,85.90918905);
   graph->SetPoint(371,2.500000082,85.9091786);
   graph->SetPoint(372,2.519999918,84.63870743);
   graph->SetPoint(373,2.520000082,84.63869714);
   graph->SetPoint(374,2.539999918,83.38701454);
   graph->SetPoint(375,2.540000082,83.3870044);
   graph->SetPoint(376,2.559999918,82.1538325);
   graph->SetPoint(377,2.560000082,82.15382251);
   graph->SetPoint(378,2.579999918,80.93888757);
   graph->SetPoint(379,2.580000082,80.93887773);
   graph->SetPoint(380,2.599999918,79.74191004);
   graph->SetPoint(381,2.600000082,79.74190035);
   graph->SetPoint(382,2.619999918,78.56263421);
   graph->SetPoint(383,2.620000082,78.56262466);
   graph->SetPoint(384,2.639999918,77.40079828);
   graph->SetPoint(385,2.640000082,77.40078887);
   graph->SetPoint(386,2.659999918,76.25614435);
   graph->SetPoint(387,2.660000082,76.25613507);
   graph->SetPoint(388,2.679999918,75.12841831);
   graph->SetPoint(389,2.680000082,75.12840917);
   graph->SetPoint(390,2.699999918,74.01736983);
   graph->SetPoint(391,2.700000082,74.01736083);
   graph->SetPoint(392,2.719999918,72.92275226);
   graph->SetPoint(393,2.720000082,72.92274339);
   graph->SetPoint(394,2.739999918,71.84432262);
   graph->SetPoint(395,2.740000082,71.84431388);
   graph->SetPoint(396,2.759999918,70.7818415);
   graph->SetPoint(397,2.760000082,70.78183289);
   graph->SetPoint(398,2.779999918,69.73507305);
   graph->SetPoint(399,2.780000082,69.73506458);
   graph->SetPoint(400,2.799999918,68.70378491);
   graph->SetPoint(401,2.800000082,68.70377656);
   graph->SetPoint(402,2.819999918,67.68774813);
   graph->SetPoint(403,2.820000082,67.6877399);
   graph->SetPoint(404,2.839999918,66.68673717);
   graph->SetPoint(405,2.840000082,66.68672907);
   graph->SetPoint(406,2.859999918,65.70052983);
   graph->SetPoint(407,2.860000082,65.70052184);
   graph->SetPoint(408,2.879999918,64.72890716);
   graph->SetPoint(409,2.880000082,64.72889929);
   graph->SetPoint(410,2.899999918,63.77165349);
   graph->SetPoint(411,2.900000082,63.77164574);
   graph->SetPoint(412,2.919999918,62.82855632);
   graph->SetPoint(413,2.920000082,62.82854868);
   graph->SetPoint(414,2.939999918,61.89940629);
   graph->SetPoint(415,2.940000082,61.89939876);
   graph->SetPoint(416,2.959999918,60.98399714);
   graph->SetPoint(417,2.960000082,60.98398972);
   graph->SetPoint(418,2.979999918,60.08212566);
   graph->SetPoint(419,2.980000082,60.08211836);
   graph->SetPoint(420,2.999999918,59.19359166);
   graph->SetPoint(421,3.000000082,59.19358446);
   graph->SetPoint(422,3.019999918,58.31819787);
   graph->SetPoint(423,3.020000082,58.31819078);
   graph->SetPoint(424,3.039999918,57.45574999);
   graph->SetPoint(425,3.040000082,57.455743);
   graph->SetPoint(426,3.059999918,56.60605655);
   graph->SetPoint(427,3.060000082,56.60604967);
   graph->SetPoint(428,3.079999918,55.76892894);
   graph->SetPoint(429,3.080000082,55.76892216);
   graph->SetPoint(430,3.099999918,54.94418133);
   graph->SetPoint(431,3.100000082,54.94417465);
   graph->SetPoint(432,3.119999918,54.13163062);
   graph->SetPoint(433,3.120000082,54.13162404);
   graph->SetPoint(434,3.139999918,53.33109645);
   graph->SetPoint(435,3.140000082,53.33108997);
   graph->SetPoint(436,3.159999918,52.5424011);
   graph->SetPoint(437,3.160000082,52.54239472);
   graph->SetPoint(438,3.179999918,51.76536951);
   graph->SetPoint(439,3.180000082,51.76536321);
   graph->SetPoint(440,3.199999918,50.99982916);
   graph->SetPoint(441,3.200000082,50.99982296);
   graph->SetPoint(442,3.219999918,50.24561013);
   graph->SetPoint(443,3.220000082,50.24560402);
   graph->SetPoint(444,3.239999918,49.50254499);
   graph->SetPoint(445,3.240000082,49.50253897);
   graph->SetPoint(446,3.259999918,48.77046878);
   graph->SetPoint(447,3.260000082,48.77046285);
   graph->SetPoint(448,3.279999918,48.049219);
   graph->SetPoint(449,3.280000082,48.04921315);
   graph->SetPoint(450,3.299999918,47.33863553);
   graph->SetPoint(451,3.300000082,47.33862977);
   graph->SetPoint(452,3.319999918,46.63856064);
   graph->SetPoint(453,3.320000082,46.63855497);
   graph->SetPoint(454,3.339999918,45.94883892);
   graph->SetPoint(455,3.340000082,45.94883333);
   graph->SetPoint(456,3.359999918,45.26931725);
   graph->SetPoint(457,3.360000082,45.26931175);
   graph->SetPoint(458,3.379999918,44.5998448);
   graph->SetPoint(459,3.380000082,44.59983938);
   graph->SetPoint(460,3.399999918,43.94027295);
   graph->SetPoint(461,3.400000082,43.94026761);
   graph->SetPoint(462,3.419999918,43.29045528);
   graph->SetPoint(463,3.420000082,43.29045002);
   graph->SetPoint(464,3.439999918,42.65024755);
   graph->SetPoint(465,3.440000082,42.65024236);
   graph->SetPoint(466,3.459999918,42.01950762);
   graph->SetPoint(467,3.460000082,42.01950251);
   graph->SetPoint(468,3.479999918,41.3980955);
   graph->SetPoint(469,3.480000082,41.39809046);
   graph->SetPoint(470,3.499999918,40.78587322);
   graph->SetPoint(471,3.500000082,40.78586826);
   graph->SetPoint(472,3.519999918,40.18270489);
   graph->SetPoint(473,3.520000082,40.1827);
   graph->SetPoint(474,3.539999918,39.58845661);
   graph->SetPoint(475,3.540000082,39.5884518);
   graph->SetPoint(476,3.559999918,39.00299647);
   graph->SetPoint(477,3.560000082,39.00299172);
   graph->SetPoint(478,3.579999918,38.42619449);
   graph->SetPoint(479,3.580000082,38.42618982);
   graph->SetPoint(480,3.599999918,37.85792264);
   graph->SetPoint(481,3.600000082,37.85791804);
   graph->SetPoint(482,3.619999918,37.29805477);
   graph->SetPoint(483,3.620000082,37.29805024);
   graph->SetPoint(484,3.639999918,36.7464666);
   graph->SetPoint(485,3.640000082,36.74646213);
   graph->SetPoint(486,3.659999918,36.20303567);
   graph->SetPoint(487,3.660000082,36.20303127);
   graph->SetPoint(488,3.679999918,35.66764136);
   graph->SetPoint(489,3.680000082,35.66763702);
   graph->SetPoint(490,3.699999918,35.14016481);
   graph->SetPoint(491,3.700000082,35.14016054);
   graph->SetPoint(492,3.719999918,34.62048893);
   graph->SetPoint(493,3.720000082,34.62048472);
   graph->SetPoint(494,3.739999918,34.10849836);
   graph->SetPoint(495,3.740000082,34.10849421);
   graph->SetPoint(496,3.759999918,33.60407944);
   graph->SetPoint(497,3.760000082,33.60407536);
   graph->SetPoint(498,3.779999918,33.10712021);
   graph->SetPoint(499,3.780000082,33.10711618);
   graph->SetPoint(500,3.799999918,32.61751033);
   graph->SetPoint(501,3.800000082,32.61750636);
   graph->SetPoint(502,3.819999918,32.13514112);
   graph->SetPoint(503,3.820000082,32.13513722);
   graph->SetPoint(504,3.839999918,31.65990551);
   graph->SetPoint(505,3.840000082,31.65990166);
   graph->SetPoint(506,3.859999918,31.191698);
   graph->SetPoint(507,3.860000082,31.1916942);
   graph->SetPoint(508,3.879999918,30.73041464);
   graph->SetPoint(509,3.880000082,30.73041091);
   graph->SetPoint(510,3.899999918,30.27595305);
   graph->SetPoint(511,3.900000082,30.27594937);
   graph->SetPoint(512,3.919999918,29.82821234);
   graph->SetPoint(513,3.920000082,29.82820871);
   graph->SetPoint(514,3.939999918,29.38709311);
   graph->SetPoint(515,3.940000082,29.38708953);
   graph->SetPoint(516,3.959999918,28.95249744);
   graph->SetPoint(517,3.960000082,28.95249392);
   graph->SetPoint(518,3.979999918,28.52432885);
   graph->SetPoint(519,3.980000082,28.52432539);
   graph->SetPoint(520,3.999999918,28.10249231);
   graph->SetPoint(521,4.000000082,28.10248889);
   graph->SetPoint(522,4.019999918,27.68689416);
   graph->SetPoint(523,4.020000082,27.6868908);
   graph->SetPoint(524,4.039999918,27.27744216);
   graph->SetPoint(525,4.040000082,27.27743884);
   graph->SetPoint(526,4.059999918,26.87404539);
   graph->SetPoint(527,4.060000082,26.87404212);
   graph->SetPoint(528,4.079999918,26.47661433);
   graph->SetPoint(529,4.080000082,26.47661111);
   graph->SetPoint(530,4.099999918,26.08506073);
   graph->SetPoint(531,4.100000082,26.08505756);
   graph->SetPoint(532,4.119999918,25.69929769);
   graph->SetPoint(533,4.120000082,25.69929457);
   graph->SetPoint(534,4.139999918,25.31923957);
   graph->SetPoint(535,4.140000082,25.31923649);
   graph->SetPoint(536,4.159999918,24.94480199);
   graph->SetPoint(537,4.160000082,24.94479896);
   graph->SetPoint(538,4.179999918,24.57590185);
   graph->SetPoint(539,4.180000082,24.57589886);
   graph->SetPoint(540,4.199999918,24.21245724);
   graph->SetPoint(541,4.200000082,24.2124543);
   graph->SetPoint(542,4.219999918,23.85438749);
   graph->SetPoint(543,4.220000082,23.85438459);
   graph->SetPoint(544,4.239999918,23.50161311);
   graph->SetPoint(545,4.240000082,23.50161026);
   graph->SetPoint(546,4.259999918,23.15405579);
   graph->SetPoint(547,4.260000082,23.15405298);
   graph->SetPoint(548,4.279999918,22.81163838);
   graph->SetPoint(549,4.280000082,22.81163561);
   graph->SetPoint(550,4.299999918,22.47428486);
   graph->SetPoint(551,4.300000082,22.47428213);
   graph->SetPoint(552,4.319999918,22.14192035);
   graph->SetPoint(553,4.320000082,22.14191766);
   graph->SetPoint(554,4.339999918,21.81447106);
   graph->SetPoint(555,4.340000082,21.81446841);
   graph->SetPoint(556,4.359999918,21.49186431);
   graph->SetPoint(557,4.360000082,21.4918617);
   graph->SetPoint(558,4.379999918,21.17402848);
   graph->SetPoint(559,4.380000082,21.17402591);
   graph->SetPoint(560,4.399999918,20.86089302);
   graph->SetPoint(561,4.400000082,20.86089048);
   graph->SetPoint(562,4.419999918,20.5523884);
   graph->SetPoint(563,4.420000082,20.55238591);
   graph->SetPoint(564,4.439999918,20.24844616);
   graph->SetPoint(565,4.440000082,20.2484437);
   graph->SetPoint(566,4.459999918,19.94899882);
   graph->SetPoint(567,4.460000082,19.94899639);
   graph->SetPoint(568,4.479999918,19.6539799);
   graph->SetPoint(569,4.480000082,19.65397751);
   graph->SetPoint(570,4.499999918,19.36332391);
   graph->SetPoint(571,4.500000082,19.36332155);
   graph->SetPoint(572,4.519999918,19.07696633);
   graph->SetPoint(573,4.520000082,19.07696401);
   graph->SetPoint(574,4.539999918,18.7948436);
   graph->SetPoint(575,4.540000082,18.79484132);
   graph->SetPoint(576,4.559999918,18.51689309);
   graph->SetPoint(577,4.560000082,18.51689084);
   graph->SetPoint(578,4.579999918,18.24305309);
   graph->SetPoint(579,4.580000082,18.24305087);
   graph->SetPoint(580,4.599999918,17.97326282);
   graph->SetPoint(581,4.600000082,17.97326063);
   graph->SetPoint(582,4.619999918,17.70746238);
   graph->SetPoint(583,4.620000082,17.70746023);
   graph->SetPoint(584,4.639999918,17.44559278);
   graph->SetPoint(585,4.640000082,17.44559066);
   graph->SetPoint(586,4.659999918,17.18759587);
   graph->SetPoint(587,4.660000082,17.18759378);
   graph->SetPoint(588,4.679999918,16.93341439);
   graph->SetPoint(589,4.680000082,16.93341234);
   graph->SetPoint(590,4.699999918,16.68299192);
   graph->SetPoint(591,4.700000082,16.68298989);
   graph->SetPoint(592,4.719999918,16.43627286);
   graph->SetPoint(593,4.720000082,16.43627086);
   graph->SetPoint(594,4.739999918,16.19320244);
   graph->SetPoint(595,4.740000082,16.19320047);
   graph->SetPoint(596,4.759999918,15.95372671);
   graph->SetPoint(597,4.760000082,15.95372477);
   graph->SetPoint(598,4.779999918,15.7177925);
   graph->SetPoint(599,4.780000082,15.71779059);
   graph->SetPoint(600,4.799999918,15.48534744);
   graph->SetPoint(601,4.800000082,15.48534556);
   graph->SetPoint(602,4.819999918,15.25633994);
   graph->SetPoint(603,4.820000082,15.25633808);
   graph->SetPoint(604,4.839999918,15.03071914);
   graph->SetPoint(605,4.840000082,15.03071731);
   graph->SetPoint(606,4.859999918,14.80843498);
   graph->SetPoint(607,4.860000082,14.80843318);
   graph->SetPoint(608,4.879999918,14.5894381);
   graph->SetPoint(609,4.880000082,14.58943632);
   graph->SetPoint(610,4.899999918,14.37367989);
   graph->SetPoint(611,4.900000082,14.37367814);
   graph->SetPoint(612,4.919999918,14.16111245);
   graph->SetPoint(613,4.920000082,14.16111073);
   graph->SetPoint(614,4.939999918,13.9516886);
   graph->SetPoint(615,4.940000082,13.95168691);
   graph->SetPoint(616,4.959999918,13.74536185);
   graph->SetPoint(617,4.960000082,13.74536018);
   graph->SetPoint(618,4.979999918,13.5420864);
   graph->SetPoint(619,4.980000082,13.54208475);
   graph->SetPoint(620,4.999999918,13.34181711);
   graph->SetPoint(621,5.000000082,13.34181549);
   graph->SetPoint(622,5.019999918,13.14450954);
   graph->SetPoint(623,5.020000082,13.14450794);
   graph->SetPoint(624,5.039999918,12.95011989);
   graph->SetPoint(625,5.040000082,12.95011831);
   graph->SetPoint(626,5.059999918,12.75860499);
   graph->SetPoint(627,5.060000082,12.75860344);
   graph->SetPoint(628,5.079999918,12.56992235);
   graph->SetPoint(629,5.080000082,12.56992082);
   graph->SetPoint(630,5.099999918,12.38403006);
   graph->SetPoint(631,5.100000082,12.38402856);
   graph->SetPoint(632,5.119999918,12.20088688);
   graph->SetPoint(633,5.120000082,12.2008854);
   graph->SetPoint(634,5.139999918,12.02045214);
   graph->SetPoint(635,5.140000082,12.02045067);
   graph->SetPoint(636,5.159999918,11.84268578);
   graph->SetPoint(637,5.160000082,11.84268434);
   graph->SetPoint(638,5.179999918,11.66754835);
   graph->SetPoint(639,5.180000082,11.66754693);
   graph->SetPoint(640,5.199999918,11.49500097);
   graph->SetPoint(641,5.200000082,11.49499957);
   graph->SetPoint(642,5.219999918,11.32500533);
   graph->SetPoint(643,5.220000082,11.32500395);
   graph->SetPoint(644,5.239999918,11.1575237);
   graph->SetPoint(645,5.240000082,11.15752234);
   graph->SetPoint(646,5.259999918,10.9925189);
   graph->SetPoint(647,5.260000082,10.99251756);
   graph->SetPoint(648,5.279999918,10.8299543);
   graph->SetPoint(649,5.280000082,10.82995298);
   graph->SetPoint(650,5.299999918,10.66979381);
   graph->SetPoint(651,5.300000082,10.66979251);
   graph->SetPoint(652,5.319999918,10.51200187);
   graph->SetPoint(653,5.320000082,10.5120006);
   graph->SetPoint(654,5.339999918,10.35654347);
   graph->SetPoint(655,5.340000082,10.35654221);
   graph->SetPoint(656,5.359999918,10.20338409);
   graph->SetPoint(657,5.360000082,10.20338285);
   graph->SetPoint(658,5.379999918,10.05248974);
   graph->SetPoint(659,5.380000082,10.05248851);
   graph->SetPoint(660,5.399999918,9.903826904);
   graph->SetPoint(661,5.400000082,9.9038257);
   graph->SetPoint(662,5.419999918,9.757362596);
   graph->SetPoint(663,5.420000082,9.757361409);
   graph->SetPoint(664,5.439999918,9.613064297);
   graph->SetPoint(665,5.440000082,9.613063128);
   graph->SetPoint(666,5.459999918,9.470899977);
   graph->SetPoint(667,5.460000082,9.470898826);
   graph->SetPoint(668,5.479999918,9.330838077);
   graph->SetPoint(669,5.480000082,9.330836942);
   graph->SetPoint(670,5.499999918,9.192847504);
   graph->SetPoint(671,5.500000082,9.192846386);
   graph->SetPoint(672,5.519999918,9.056897626);
   graph->SetPoint(673,5.520000082,9.056896525);
   graph->SetPoint(674,5.539999918,8.922958264);
   graph->SetPoint(675,5.540000082,8.92295718);
   graph->SetPoint(676,5.559999918,8.790999686);
   graph->SetPoint(677,5.560000082,8.790998618);
   graph->SetPoint(678,5.579999918,8.660992599);
   graph->SetPoint(679,5.580000082,8.660991546);
   graph->SetPoint(680,5.599999918,8.532908141);
   graph->SetPoint(681,5.600000082,8.532907104);
   graph->SetPoint(682,5.619999918,8.406717881);
   graph->SetPoint(683,5.620000082,8.406716859);
   graph->SetPoint(684,5.639999918,8.282393806);
   graph->SetPoint(685,5.640000082,8.282392799);
   graph->SetPoint(686,5.659999918,8.159908316);
   graph->SetPoint(687,5.660000082,8.159907324);
   graph->SetPoint(688,5.679999918,8.039234223);
   graph->SetPoint(689,5.680000082,8.039233246);
   graph->SetPoint(690,5.699999918,7.920344738);
   graph->SetPoint(691,5.700000082,7.920343775);
   graph->SetPoint(692,5.719999918,7.803213468);
   graph->SetPoint(693,5.720000082,7.80321252);
   graph->SetPoint(694,5.739999918,7.687814413);
   graph->SetPoint(695,5.740000082,7.687813478);
   graph->SetPoint(696,5.759999918,7.574121955);
   graph->SetPoint(697,5.760000082,7.574121034);
   graph->SetPoint(698,5.779999918,7.462110856);
   graph->SetPoint(699,5.780000082,7.462109949);
   graph->SetPoint(700,5.799999918,7.351756251);
   graph->SetPoint(701,5.800000082,7.351755357);
   graph->SetPoint(702,5.819999918,7.243033642);
   graph->SetPoint(703,5.820000082,7.243032761);
   graph->SetPoint(704,5.839999918,7.135918895);
   graph->SetPoint(705,5.840000082,7.135918027);
   graph->SetPoint(706,5.859999918,7.030388231);
   graph->SetPoint(707,5.860000082,7.030387376);
   graph->SetPoint(708,5.879999918,6.926418224);
   graph->SetPoint(709,5.880000082,6.926417381);
   graph->SetPoint(710,5.899999918,6.823985793);
   graph->SetPoint(711,5.900000082,6.823984964);
   graph->SetPoint(712,5.919999918,6.723068201);
   graph->SetPoint(713,5.920000082,6.723067384);
   graph->SetPoint(714,5.939999918,6.623643045);
   graph->SetPoint(715,5.940000082,6.62364224);
   graph->SetPoint(716,5.959999918,6.525688254);
   graph->SetPoint(717,5.960000082,6.52568746);
   graph->SetPoint(718,5.979999918,6.429182082);
   graph->SetPoint(719,5.980000082,6.4291813);
   graph->SetPoint(720,5.999999918,6.334103107);
   graph->SetPoint(721,6.000000082,6.334102337);
   graph->SetPoint(722,6.019999918,6.240430222);
   graph->SetPoint(723,6.020000082,6.240429464);
   graph->SetPoint(724,6.039999918,6.148142634);
   graph->SetPoint(725,6.040000082,6.148141887);
   graph->SetPoint(726,6.059999918,6.057219856);
   graph->SetPoint(727,6.060000082,6.057219119);
   graph->SetPoint(728,6.079999918,5.967641703);
   graph->SetPoint(729,6.080000082,5.967640977);
   graph->SetPoint(730,6.099999918,5.879388291);
   graph->SetPoint(731,6.100000082,5.879387576);
   graph->SetPoint(732,6.119999918,5.792440028);
   graph->SetPoint(733,6.120000082,5.792439324);
   graph->SetPoint(734,6.139999918,5.706777614);
   graph->SetPoint(735,6.140000082,5.70677692);
   graph->SetPoint(736,6.159999918,5.622382031);
   graph->SetPoint(737,6.160000082,5.622381348);
   graph->SetPoint(738,6.179999918,5.539234546);
   graph->SetPoint(739,6.180000082,5.539233873);
   graph->SetPoint(740,6.199999918,5.457316701);
   graph->SetPoint(741,6.200000082,5.457316038);
   graph->SetPoint(742,6.219999918,5.376610311);
   graph->SetPoint(743,6.220000082,5.376609657);
   graph->SetPoint(744,6.239999918,5.29709746);
   graph->SetPoint(745,6.240000082,5.297096816);
   graph->SetPoint(746,6.259999918,5.218760497);
   graph->SetPoint(747,6.260000082,5.218759863);
   graph->SetPoint(748,6.279999918,5.141582033);
   graph->SetPoint(749,6.280000082,5.141581408);
   graph->SetPoint(750,6.299999918,5.065544935);
   graph->SetPoint(751,6.300000082,5.065544319);
   graph->SetPoint(752,6.319999918,4.990632323);
   graph->SetPoint(753,6.320000082,4.990631717);
   graph->SetPoint(754,6.339999918,4.916827569);
   graph->SetPoint(755,6.340000082,4.916826971);
   graph->SetPoint(756,6.359999918,4.844114288);
   graph->SetPoint(757,6.360000082,4.844113699);
   graph->SetPoint(758,6.379999918,4.772476338);
   graph->SetPoint(759,6.380000082,4.772475758);
   graph->SetPoint(760,6.399999918,4.701897818);
   graph->SetPoint(761,6.400000082,4.701897246);
   graph->SetPoint(762,6.419999918,4.632363059);
   graph->SetPoint(763,6.420000082,4.632362496);
   graph->SetPoint(764,6.439999918,4.563856626);
   graph->SetPoint(765,6.440000082,4.563856071);
   graph->SetPoint(766,6.459999918,4.496363311);
   graph->SetPoint(767,6.460000082,4.496362765);
   graph->SetPoint(768,6.479999918,4.429868132);
   graph->SetPoint(769,6.480000082,4.429867594);
   graph->SetPoint(770,6.499999918,4.364356327);
   graph->SetPoint(771,6.500000082,4.364355797);
   graph->SetPoint(772,6.519999918,4.299813354);
   graph->SetPoint(773,6.520000082,4.299812832);
   graph->SetPoint(774,6.539999918,4.236224885);
   graph->SetPoint(775,6.540000082,4.23622437);
   graph->SetPoint(776,6.559999918,4.173576804);
   graph->SetPoint(777,6.560000082,4.173576297);
   graph->SetPoint(778,6.579999918,4.111855204);
   graph->SetPoint(779,6.580000082,4.111854704);
   graph->SetPoint(780,6.599999918,4.051046384);
   graph->SetPoint(781,6.600000082,4.051045891);
   graph->SetPoint(782,6.619999918,3.991136845);
   graph->SetPoint(783,6.620000082,3.991136359);
   graph->SetPoint(784,6.639999918,3.932113287);
   graph->SetPoint(785,6.640000082,3.932112809);
   graph->SetPoint(786,6.659999918,3.873962608);
   graph->SetPoint(787,6.660000082,3.873962137);
   graph->SetPoint(788,6.679999918,3.8166719);
   graph->SetPoint(789,6.680000082,3.816671436);
   graph->SetPoint(790,6.699999918,3.760228445);
   graph->SetPoint(791,6.700000082,3.760227988);
   graph->SetPoint(792,6.719999918,3.704619712);
   graph->SetPoint(793,6.720000082,3.704619262);
   graph->SetPoint(794,6.739999918,3.649833359);
   graph->SetPoint(795,6.740000082,3.649832915);
   graph->SetPoint(796,6.759999918,3.595857221);
   graph->SetPoint(797,6.760000082,3.595856784);
   graph->SetPoint(798,6.779999918,3.542679319);
   graph->SetPoint(799,6.780000082,3.542678888);
   graph->SetPoint(800,6.799999918,3.490287846);
   graph->SetPoint(801,6.800000082,3.490287421);
   graph->SetPoint(802,6.819999918,3.438671173);
   graph->SetPoint(803,6.820000082,3.438670755);
   graph->SetPoint(804,6.839999918,3.387817841);
   graph->SetPoint(805,6.840000082,3.387817429);
   graph->SetPoint(806,6.859999918,3.337716561);
   graph->SetPoint(807,6.860000082,3.337716156);
   graph->SetPoint(808,6.879999918,3.288356213);
   graph->SetPoint(809,6.880000082,3.288355813);
   graph->SetPoint(810,6.899999918,3.239725837);
   graph->SetPoint(811,6.900000082,3.239725443);
   graph->SetPoint(812,6.919999918,3.19181464);
   graph->SetPoint(813,6.920000082,3.191814252);
   graph->SetPoint(814,6.939999918,3.144611985);
   graph->SetPoint(815,6.940000082,3.144611603);
   graph->SetPoint(816,6.959999918,3.098107394);
   graph->SetPoint(817,6.960000082,3.098107017);
   graph->SetPoint(818,6.979999918,3.052290543);
   graph->SetPoint(819,6.980000082,3.052290172);
   graph->SetPoint(820,6.999999918,3.007151262);
   graph->SetPoint(821,7.000000082,3.007150897);
   graph->SetPoint(822,7.019999918,2.962679531);
   graph->SetPoint(823,7.020000082,2.96267917);
   graph->SetPoint(824,7.039999918,2.918865476);
   graph->SetPoint(825,7.040000082,2.918865121);
   graph->SetPoint(826,7.059999918,2.875699373);
   graph->SetPoint(827,7.060000082,2.875699023);
   graph->SetPoint(828,7.079999918,2.833171639);
   graph->SetPoint(829,7.080000082,2.833171294);
   graph->SetPoint(830,7,2.833171294);
   graph->SetPoint(831,7.009791922,2.833171294);
   graph->SetPoint(832,7.009791922,0);
   
   TH1F *Graph_bdecay_psi10 = new TH1F("Graph_bdecay_psi10","Projection of model1",833,-1.896,7.896);
   Graph_bdecay_psi10->SetMinimum(0.564646);
   Graph_bdecay_psi10->SetMaximum(564.646);
   Graph_bdecay_psi10->SetDirectory(0);
   Graph_bdecay_psi10->SetStats(0);
   Graph_bdecay_psi10->SetLineWidth(2);
   Graph_bdecay_psi10->SetMarkerStyle(20);
   Graph_bdecay_psi10->GetXaxis()->SetNdivisions(505);
   Graph_bdecay_psi10->GetXaxis()->SetLabelFont(132);
   Graph_bdecay_psi10->GetXaxis()->SetLabelOffset(0.01);
   Graph_bdecay_psi10->GetXaxis()->SetLabelSize(0.06);
   Graph_bdecay_psi10->GetXaxis()->SetTitleSize(0.072);
   Graph_bdecay_psi10->GetXaxis()->SetTitleOffset(0.95);
   Graph_bdecay_psi10->GetXaxis()->SetTitleFont(132);
   Graph_bdecay_psi10->GetYaxis()->SetNdivisions(505);
   Graph_bdecay_psi10->GetYaxis()->SetLabelFont(132);
   Graph_bdecay_psi10->GetYaxis()->SetLabelOffset(0.01);
   Graph_bdecay_psi10->GetYaxis()->SetLabelSize(0.06);
   Graph_bdecay_psi10->GetYaxis()->SetTitleSize(0.072);
   Graph_bdecay_psi10->GetYaxis()->SetTitleOffset(0.95);
   Graph_bdecay_psi10->GetYaxis()->SetTitleFont(132);
   Graph_bdecay_psi10->GetZaxis()->SetLabelFont(132);
   Graph_bdecay_psi10->GetZaxis()->SetLabelSize(0.06);
   Graph_bdecay_psi10->GetZaxis()->SetTitleSize(0.072);
   Graph_bdecay_psi10->GetZaxis()->SetTitleOffset(1.2);
   Graph_bdecay_psi10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bdecay_psi10);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(201);
   grae->SetName("h_fithist_1");
   grae->SetTitle("Histogram of fithist_1_plot__psi_tz");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,-9.950249,0);
   grae->SetPointError(0,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(1,-9.850746,0);
   grae->SetPointError(1,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(2,-9.751244,0);
   grae->SetPointError(2,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(3,-9.651741,0);
   grae->SetPointError(3,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(4,-9.552239,0);
   grae->SetPointError(4,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(5,-9.452736,0);
   grae->SetPointError(5,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(6,-9.353234,0);
   grae->SetPointError(6,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(7,-9.253731,0);
   grae->SetPointError(7,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(8,-9.154229,0);
   grae->SetPointError(8,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(9,-9.054726,0);
   grae->SetPointError(9,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(10,-8.955224,0);
   grae->SetPointError(10,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(11,-8.855721,0);
   grae->SetPointError(11,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(12,-8.756219,0);
   grae->SetPointError(12,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(13,-8.656716,0);
   grae->SetPointError(13,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(14,-8.557214,0);
   grae->SetPointError(14,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(15,-8.457711,1);
   grae->SetPointError(15,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(16,-8.358209,0);
   grae->SetPointError(16,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(17,-8.258706,0);
   grae->SetPointError(17,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(18,-8.159204,0);
   grae->SetPointError(18,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(19,-8.059701,0);
   grae->SetPointError(19,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(20,-7.960199,0);
   grae->SetPointError(20,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(21,-7.860697,0);
   grae->SetPointError(21,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(22,-7.761194,0);
   grae->SetPointError(22,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(23,-7.661692,0);
   grae->SetPointError(23,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(24,-7.562189,0);
   grae->SetPointError(24,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(25,-7.462687,0);
   grae->SetPointError(25,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(26,-7.363184,0);
   grae->SetPointError(26,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(27,-7.263682,0);
   grae->SetPointError(27,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(28,-7.164179,0);
   grae->SetPointError(28,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(29,-7.064677,0);
   grae->SetPointError(29,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(30,-6.965174,0);
   grae->SetPointError(30,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(31,-6.865672,0);
   grae->SetPointError(31,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(32,-6.766169,0);
   grae->SetPointError(32,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(33,-6.666667,0);
   grae->SetPointError(33,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(34,-6.567164,0);
   grae->SetPointError(34,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(35,-6.467662,0);
   grae->SetPointError(35,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(36,-6.368159,0);
   grae->SetPointError(36,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(37,-6.268657,0);
   grae->SetPointError(37,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(38,-6.169154,0);
   grae->SetPointError(38,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(39,-6.069652,0);
   grae->SetPointError(39,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(40,-5.970149,0);
   grae->SetPointError(40,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(41,-5.870647,0);
   grae->SetPointError(41,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(42,-5.771144,0);
   grae->SetPointError(42,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(43,-5.671642,0);
   grae->SetPointError(43,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(44,-5.572139,0);
   grae->SetPointError(44,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(45,-5.472637,0);
   grae->SetPointError(45,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(46,-5.373134,0);
   grae->SetPointError(46,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(47,-5.273632,0);
   grae->SetPointError(47,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(48,-5.174129,0);
   grae->SetPointError(48,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(49,-5.074627,0);
   grae->SetPointError(49,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(50,-4.975124,0);
   grae->SetPointError(50,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(51,-4.875622,0);
   grae->SetPointError(51,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(52,-4.776119,0);
   grae->SetPointError(52,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(53,-4.676617,0);
   grae->SetPointError(53,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(54,-4.577114,0);
   grae->SetPointError(54,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(55,-4.477612,0);
   grae->SetPointError(55,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(56,-4.378109,0);
   grae->SetPointError(56,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(57,-4.278607,0);
   grae->SetPointError(57,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(58,-4.179104,0);
   grae->SetPointError(58,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(59,-4.079602,0);
   grae->SetPointError(59,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(60,-3.9801,0);
   grae->SetPointError(60,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(61,-3.880597,0);
   grae->SetPointError(61,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(62,-3.781095,0);
   grae->SetPointError(62,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(63,-3.681592,0);
   grae->SetPointError(63,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(64,-3.58209,0);
   grae->SetPointError(64,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(65,-3.482587,0);
   grae->SetPointError(65,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(66,-3.383085,0);
   grae->SetPointError(66,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(67,-3.283582,0);
   grae->SetPointError(67,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(68,-3.18408,0);
   grae->SetPointError(68,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(69,-3.084577,0);
   grae->SetPointError(69,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(70,-2.985075,0);
   grae->SetPointError(70,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(71,-2.885572,0);
   grae->SetPointError(71,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(72,-2.78607,0);
   grae->SetPointError(72,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(73,-2.686567,0);
   grae->SetPointError(73,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(74,-2.587065,0);
   grae->SetPointError(74,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(75,-2.487562,0);
   grae->SetPointError(75,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(76,-2.38806,0);
   grae->SetPointError(76,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(77,-2.288557,0);
   grae->SetPointError(77,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(78,-2.189055,0);
   grae->SetPointError(78,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(79,-2.089552,0);
   grae->SetPointError(79,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(80,-1.99005,0);
   grae->SetPointError(80,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(81,-1.890547,0);
   grae->SetPointError(81,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(82,-1.791045,0);
   grae->SetPointError(82,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(83,-1.691542,0);
   grae->SetPointError(83,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(84,-1.59204,0);
   grae->SetPointError(84,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(85,-1.492537,0);
   grae->SetPointError(85,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(86,-1.393035,0);
   grae->SetPointError(86,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(87,-1.293532,1);
   grae->SetPointError(87,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(88,-1.19403,0);
   grae->SetPointError(88,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(89,-1.094527,0);
   grae->SetPointError(89,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(90,-0.9950249,0);
   grae->SetPointError(90,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(91,-0.8955224,0);
   grae->SetPointError(91,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(92,-0.7960199,0);
   grae->SetPointError(92,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(93,-0.6965174,0);
   grae->SetPointError(93,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(94,-0.5970149,0);
   grae->SetPointError(94,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(95,-0.4975124,1);
   grae->SetPointError(95,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(96,-0.39801,0);
   grae->SetPointError(96,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(97,-0.2985075,6);
   grae->SetPointError(97,0.04975124,0.04975124,2.379931,3.583642);
   grae->SetPoint(98,-0.199005,76);
   grae->SetPointError(98,0.04975124,0.04975124,8.698576,9.756061);
   grae->SetPoint(99,-0.09950249,4458);
   grae->SetPointError(99,0.04975124,0.04975124,66.27013,67.27013);
   grae->SetPoint(100,8.951173e-16,30712);
   grae->SetPointError(100,0.04975124,0.04975124,174.7491,175.7491);
   grae->SetPoint(101,0.09950249,6010);
   grae->SetPointError(101,0.04975124,0.04975124,77.0258,78.0258);
   grae->SetPoint(102,0.199005,1720);
   grae->SetPointError(102,0.04975124,0.04975124,40.9759,41.9759);
   grae->SetPoint(103,0.2985075,1374);
   grae->SetPointError(103,0.04975124,0.04975124,36.57088,37.57088);
   grae->SetPoint(104,0.39801,1001);
   grae->SetPointError(104,0.04975124,0.04975124,31.14253,32.14253);
   grae->SetPoint(105,0.4975124,839);
   grae->SetPointError(105,0.04975124,0.04975124,28.46981,29.46981);
   grae->SetPoint(106,0.5970149,738);
   grae->SetPointError(106,0.04975124,0.04975124,26.67076,27.67076);
   grae->SetPoint(107,0.6965174,599);
   grae->SetPointError(107,0.04975124,0.04975124,23.97958,24.97958);
   grae->SetPoint(108,0.7960199,552);
   grae->SetPointError(108,0.04975124,0.04975124,23,24);
   grae->SetPoint(109,0.8955224,453);
   grae->SetPointError(109,0.04975124,0.04975124,20.78967,21.78967);
   grae->SetPoint(110,0.9950249,449);
   grae->SetPointError(110,0.04975124,0.04975124,20.69552,21.69552);
   grae->SetPoint(111,1.094527,406);
   grae->SetPointError(111,0.04975124,0.04975124,19.65564,20.65564);
   grae->SetPoint(112,1.19403,395);
   grae->SetPointError(112,0.04975124,0.04975124,19.3809,20.3809);
   grae->SetPoint(113,1.293532,396);
   grae->SetPointError(113,0.04975124,0.04975124,19.40603,20.40603);
   grae->SetPoint(114,1.393035,342);
   grae->SetPointError(114,0.04975124,0.04975124,18,19);
   grae->SetPoint(115,1.492537,287);
   grae->SetPointError(115,0.04975124,0.04975124,16.44845,17.44845);
   grae->SetPoint(116,1.59204,294);
   grae->SetPointError(116,0.04975124,0.04975124,16.65372,17.65372);
   grae->SetPoint(117,1.691542,264);
   grae->SetPointError(117,0.04975124,0.04975124,15.75577,16.75577);
   grae->SetPoint(118,1.791045,231);
   grae->SetPointError(118,0.04975124,0.04975124,14.70691,15.70691);
   grae->SetPoint(119,1.890547,174);
   grae->SetPointError(119,0.04975124,0.04975124,12.70038,13.70038);
   grae->SetPoint(120,1.99005,212);
   grae->SetPointError(120,0.04975124,0.04975124,14.0688,15.0688);
   grae->SetPoint(121,2.089552,190);
   grae->SetPointError(121,0.04975124,0.04975124,13.29311,14.29311);
   grae->SetPoint(122,2.189055,163);
   grae->SetPointError(122,0.04975124,0.04975124,12.27693,13.27693);
   grae->SetPoint(123,2.288557,148);
   grae->SetPointError(123,0.04975124,0.04975124,11.6758,12.6758);
   grae->SetPoint(124,2.38806,141);
   grae->SetPointError(124,0.04975124,0.04975124,11.38486,12.38486);
   grae->SetPoint(125,2.487562,141);
   grae->SetPointError(125,0.04975124,0.04975124,11.38486,12.38486);
   grae->SetPoint(126,2.587065,124);
   grae->SetPointError(126,0.04975124,0.04975124,10.64675,11.64675);
   grae->SetPoint(127,2.686567,109);
   grae->SetPointError(127,0.04975124,0.04975124,9.952272,10.95227);
   grae->SetPoint(128,2.78607,105);
   grae->SetPointError(128,0.04975124,0.04975124,9.759142,10.75914);
   grae->SetPoint(129,2.885572,102);
   grae->SetPointError(129,0.04975124,0.04975124,9.611874,10.61187);
   grae->SetPoint(130,2.985075,111);
   grae->SetPointError(130,0.04975124,0.04975124,10.04751,11.04751);
   grae->SetPoint(131,3.084577,87);
   grae->SetPointError(131,0.04975124,0.04975124,9.30942,10.36314);
   grae->SetPoint(132,3.18408,91);
   grae->SetPointError(132,0.04975124,0.04975124,9.521834,10.57436);
   grae->SetPoint(133,3.283582,65);
   grae->SetPointError(133,0.04975124,0.04975124,8.041463,9.103628);
   grae->SetPoint(134,3.383085,78);
   grae->SetPointError(134,0.04975124,0.04975124,8.812788,9.869531);
   grae->SetPoint(135,3.482587,68);
   grae->SetPointError(135,0.04975124,0.04975124,8.225883,9.28666);
   grae->SetPoint(136,3.58209,67);
   grae->SetPointError(136,0.04975124,0.04975124,8.164873,9.226102);
   grae->SetPoint(137,3.681592,60);
   grae->SetPointError(137,0.04975124,0.04975124,7.724317,8.789023);
   grae->SetPoint(138,3.781095,46);
   grae->SetPointError(138,0.04975124,0.04975124,6.757581,7.831489);
   grae->SetPoint(139,3.880597,56);
   grae->SetPointError(139,0.04975124,0.04975124,7.4609,8.527879);
   grae->SetPoint(140,3.9801,34);
   grae->SetPointError(140,0.04975124,0.04975124,5.802128,6.888101);
   grae->SetPoint(141,4.079602,45);
   grae->SetPointError(141,0.04975124,0.04975124,6.683179,7.757905);
   grae->SetPoint(142,4.179104,45);
   grae->SetPointError(142,0.04975124,0.04975124,6.683179,7.757905);
   grae->SetPoint(143,4.278607,37);
   grae->SetPointError(143,0.04975124,0.04975124,6.055143,7.137555);
   grae->SetPoint(144,4.378109,36);
   grae->SetPointError(144,0.04975124,0.04975124,5.971996,7.055545);
   grae->SetPoint(145,4.477612,33);
   grae->SetPointError(145,0.04975124,0.04975124,5.715302,6.802567);
   grae->SetPoint(146,4.577114,35);
   grae->SetPointError(146,0.04975124,0.04975124,5.887675,6.97241);
   grae->SetPoint(147,4.676617,20);
   grae->SetPointError(147,0.04975124,0.04975124,4.434448,5.546519);
   grae->SetPoint(148,4.776119,24);
   grae->SetPointError(148,0.04975124,0.04975124,4.864612,5.966932);
   grae->SetPoint(149,4.875622,25);
   grae->SetPointError(149,0.04975124,0.04975124,4.966335,6.066589);
   grae->SetPoint(150,4.975124,29);
   grae->SetPointError(150,0.04975124,0.04975124,5.353932,6.44702);
   grae->SetPoint(151,5.074627,26);
   grae->SetPointError(151,0.04975124,0.04975124,5.066015,6.164324);
   grae->SetPoint(152,5.174129,19);
   grae->SetPointError(152,0.04975124,0.04975124,4.320219,5.435196);
   grae->SetPoint(153,5.273632,20);
   grae->SetPointError(153,0.04975124,0.04975124,4.434448,5.546519);
   grae->SetPoint(154,5.373134,13);
   grae->SetPointError(154,0.04975124,0.04975124,3.558662,4.697573);
   grae->SetPoint(155,5.472637,16);
   grae->SetPointError(155,0.04975124,0.04975124,3.957801,5.083066);
   grae->SetPoint(156,5.572139,21);
   grae->SetPointError(156,0.04975124,0.04975124,4.545807,5.655182);
   grae->SetPoint(157,5.671642,8);
   grae->SetPointError(157,0.04975124,0.04975124,2.768386,3.945142);
   grae->SetPoint(158,5.771144,17);
   grae->SetPointError(158,0.04975124,0.04975124,4.082184,5.203719);
   grae->SetPoint(159,5.870647,19);
   grae->SetPointError(159,0.04975124,0.04975124,4.320219,5.435196);
   grae->SetPoint(160,5.970149,9);
   grae->SetPointError(160,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(161,6.069652,14);
   grae->SetPointError(161,0.04975124,0.04975124,3.6965,4.830381);
   grae->SetPoint(162,6.169154,7);
   grae->SetPointError(162,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(163,6.268657,13);
   grae->SetPointError(163,0.04975124,0.04975124,3.558662,4.697573);
   grae->SetPoint(164,6.368159,8);
   grae->SetPointError(164,0.04975124,0.04975124,2.768386,3.945142);
   grae->SetPoint(165,6.467662,7);
   grae->SetPointError(165,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(166,6.567164,9);
   grae->SetPointError(166,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(167,6.666667,7);
   grae->SetPointError(167,0.04975124,0.04975124,2.58147,3.770281);
   grae->SetPoint(168,6.766169,9);
   grae->SetPointError(168,0.04975124,0.04975124,2.943461,4.110204);
   grae->SetPoint(169,6.865672,4);
   grae->SetPointError(169,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(170,6.965174,3);
   grae->SetPointError(170,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(171,7.064677,4);
   grae->SetPointError(171,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(172,7.164179,6);
   grae->SetPointError(172,0.04975124,0.04975124,2.379931,3.583642);
   grae->SetPoint(173,7.263682,2);
   grae->SetPointError(173,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(174,7.363184,3);
   grae->SetPointError(174,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(175,7.462687,1);
   grae->SetPointError(175,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(176,7.562189,3);
   grae->SetPointError(176,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(177,7.661692,5);
   grae->SetPointError(177,0.04975124,0.04975124,2.159691,3.382473);
   grae->SetPoint(178,7.761194,2);
   grae->SetPointError(178,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(179,7.860697,2);
   grae->SetPointError(179,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(180,7.960199,0);
   grae->SetPointError(180,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(181,8.059701,1);
   grae->SetPointError(181,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(182,8.159204,3);
   grae->SetPointError(182,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(183,8.258706,3);
   grae->SetPointError(183,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(184,8.358209,2);
   grae->SetPointError(184,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(185,8.457711,1);
   grae->SetPointError(185,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(186,8.557214,0);
   grae->SetPointError(186,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(187,8.656716,3);
   grae->SetPointError(187,0.04975124,0.04975124,1.632705,2.918186);
   grae->SetPoint(188,8.756219,1);
   grae->SetPointError(188,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(189,8.855721,4);
   grae->SetPointError(189,0.04975124,0.04975124,1.914339,3.162753);
   grae->SetPoint(190,8.955224,0);
   grae->SetPointError(190,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(191,9.054726,0);
   grae->SetPointError(191,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(192,9.154229,2);
   grae->SetPointError(192,0.04975124,0.04975124,1.291815,2.63786);
   grae->SetPoint(193,9.253731,0);
   grae->SetPointError(193,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(194,9.353234,1);
   grae->SetPointError(194,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(195,9.452736,0);
   grae->SetPointError(195,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(196,9.552239,0);
   grae->SetPointError(196,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(197,9.651741,1);
   grae->SetPointError(197,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(198,9.751244,0);
   grae->SetPointError(198,0.04975124,0.04975124,0,1.147874);
   grae->SetPoint(199,9.850746,1);
   grae->SetPointError(199,0.04975124,0.04975124,0.8272462,2.299527);
   grae->SetPoint(200,9.950249,0);
   grae->SetPointError(200,0.04975124,0.04975124,0,1.147874);
   
   TH1F *Graph_h_fithist_14 = new TH1F("Graph_h_fithist_14","Histogram of fithist_1_plot__psi_tz",201,-12,12);
   Graph_h_fithist_14->SetMinimum(33.97652);
   Graph_h_fithist_14->SetMaximum(33976.52);
   Graph_h_fithist_14->SetDirectory(0);
   Graph_h_fithist_14->SetStats(0);
   Graph_h_fithist_14->SetLineWidth(2);
   Graph_h_fithist_14->SetMarkerStyle(20);
   Graph_h_fithist_14->GetXaxis()->SetNdivisions(505);
   Graph_h_fithist_14->GetXaxis()->SetLabelFont(132);
   Graph_h_fithist_14->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_14->GetXaxis()->SetLabelSize(0.06);
   Graph_h_fithist_14->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fithist_14->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_14->GetXaxis()->SetTitleFont(132);
   Graph_h_fithist_14->GetYaxis()->SetNdivisions(505);
   Graph_h_fithist_14->GetYaxis()->SetLabelFont(132);
   Graph_h_fithist_14->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_fithist_14->GetYaxis()->SetLabelSize(0.06);
   Graph_h_fithist_14->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fithist_14->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fithist_14->GetYaxis()->SetTitleFont(132);
   Graph_h_fithist_14->GetZaxis()->SetLabelFont(132);
   Graph_h_fithist_14->GetZaxis()->SetLabelSize(0.06);
   Graph_h_fithist_14->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fithist_14->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fithist_14->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fithist_14);
   
   grae->Draw("p");
   
   TH1D *frame_3358aa0__4 = new TH1D("frame_3358aa0__4","",201,-1,7);
   frame_3358aa0__4->SetBinContent(1,49966.84);
   frame_3358aa0__4->SetMinimum(1);
   frame_3358aa0__4->SetMaximum(49966.84);
   frame_3358aa0__4->SetEntries(2);
   frame_3358aa0__4->SetDirectory(0);
   frame_3358aa0__4->SetStats(0);
   frame_3358aa0__4->SetLineWidth(2);
   frame_3358aa0__4->SetMarkerStyle(20);
   frame_3358aa0__4->GetXaxis()->SetTitle("#it{t_{z}} [ps]");
   frame_3358aa0__4->GetXaxis()->SetNdivisions(505);
   frame_3358aa0__4->GetXaxis()->SetLabelFont(132);
   frame_3358aa0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_3358aa0__4->GetXaxis()->SetLabelSize(0.06);
   frame_3358aa0__4->GetXaxis()->SetTitleSize(0.072);
   frame_3358aa0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_3358aa0__4->GetXaxis()->SetTitleFont(132);
   frame_3358aa0__4->GetYaxis()->SetTitle("Candidates / (0.1 ps)");
   frame_3358aa0__4->GetYaxis()->SetNdivisions(505);
   frame_3358aa0__4->GetYaxis()->SetLabelFont(132);
   frame_3358aa0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_3358aa0__4->GetYaxis()->SetLabelSize(0.06);
   frame_3358aa0__4->GetYaxis()->SetTitleSize(0.072);
   frame_3358aa0__4->GetYaxis()->SetTitleOffset(0.95);
   frame_3358aa0__4->GetYaxis()->SetTitleFont(132);
   frame_3358aa0__4->GetZaxis()->SetLabelFont(132);
   frame_3358aa0__4->GetZaxis()->SetLabelSize(0.06);
   frame_3358aa0__4->GetZaxis()->SetTitleSize(0.072);
   frame_3358aa0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_3358aa0__4->GetZaxis()->SetTitleFont(132);
   frame_3358aa0__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.3,0.8,"12<#font[12]{p}_{T}<14 GeV/#font[12]{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.31,0.73,"2.0<#font[12]{y}<3.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.73,"#sqrt{#it{s}} = 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.66,"1.7 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.59,"#font[152]{y}(2#font[12]{S})");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   ca2->Modified();
   ca2->cd();
   ca2->SetSelected(ca2);
}


==> figs/Fig2left.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Sun Sep 12 18:58:08 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",108,22,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.3645568,-0.4050633,21.91392,2.126582);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,0.3392426);
   gre->SetPointError(0,1,0.02202074);
   gre->SetPoint(1,6.5,0.4975133);
   gre->SetPointError(1,0.5,0.03424288);
   gre->SetPoint(2,7.5,0.6254319);
   gre->SetPointError(2,0.5,0.03730006);
   gre->SetPoint(3,8.5,0.6703471);
   gre->SetPointError(3,0.5,0.04501038);
   gre->SetPoint(4,9.5,0.7031596);
   gre->SetPointError(4,0.5,0.05299405);
   gre->SetPoint(5,11,0.7965827);
   gre->SetPointError(5,1,0.04799207);
   gre->SetPoint(6,13,0.9065303);
   gre->SetPointError(6,1,0.07843811);
   gre->SetPoint(7,15,0.8674542);
   gre->SetPointError(7,1,0.1339454);
   gre->SetPoint(8,18,1.029494);
   gre->SetPointError(8,2,0.1301077);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.2329839);
   Graph_Graph1->SetMaximum(1.24384);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.3024438);
   gre->SetPointError(0,1,0.01725397);
   gre->SetPoint(1,6.5,0.4751636);
   gre->SetPointError(1,0.5,0.0307921);
   gre->SetPoint(2,7.5,0.5799118);
   gre->SetPointError(2,0.5,0.03634933);
   gre->SetPoint(3,8.5,0.6425493);
   gre->SetPointError(3,0.5,0.04715519);
   gre->SetPoint(4,9.5,0.694121);
   gre->SetPointError(4,0.5,0.0517961);
   gre->SetPoint(5,11,0.8006313);
   gre->SetPointError(5,1,0.05545756);
   gre->SetPoint(6,13,0.8509406);
   gre->SetPointError(6,1,0.08673142);
   gre->SetPoint(7,15,0.8227937);
   gre->SetPointError(7,1,0.1074787);
   gre->SetPoint(8,18,1.080805);
   gre->SetPointError(8,2,0.2173405);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.1838943);
   Graph_Graph2->SetMaximum(1.399441);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.3080324);
   gre->SetPointError(0,1,0.01802775);
   gre->SetPoint(1,6.5,0.5342729);
   gre->SetPointError(1,0.5,0.04369323);
   gre->SetPoint(2,7.5,0.5533276);
   gre->SetPointError(2,0.5,0.0376952);
   gre->SetPoint(3,8.5,0.626243);
   gre->SetPointError(3,0.5,0.04388294);
   gre->SetPoint(4,9.5,0.7361431);
   gre->SetPointError(4,0.5,0.06067179);
   gre->SetPoint(5,11,0.8018845);
   gre->SetPointError(5,1,0.05933761);
   gre->SetPoint(6,13,0.7410095);
   gre->SetPointError(6,1,0.08280822);
   gre->SetPoint(7,15,0.9894781);
   gre->SetPointError(7,1,0.1499939);
   gre->SetPoint(8,18,0.6605359);
   gre->SetPointError(8,2,0.1284993);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.2050579);
   Graph_Graph3->SetMaximum(1.224419);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#frac{#font[152]{e}_{#font[152]{y}(2#font[12]{S})}}{#font[152]{e}_{#chi_{c1}(3872)}}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.79,"#sqrt{#it{s}} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig2right.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Sun Sep 12 18:59:11 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",0,23,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.3645568,-0.4050633,21.91392,2.126582);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,0.3647699);
   gre->SetPointError(0,1,0.02933283);
   gre->SetPoint(1,6.5,0.5589004);
   gre->SetPointError(1,0.5,0.04472569);
   gre->SetPoint(2,7.5,0.5695069);
   gre->SetPointError(2,0.5,0.04697729);
   gre->SetPoint(3,8.5,0.6807245);
   gre->SetPointError(3,0.5,0.05685589);
   gre->SetPoint(4,9.5,0.7867306);
   gre->SetPointError(4,0.5,0.06942342);
   gre->SetPoint(5,11,0.7655855);
   gre->SetPointError(5,1,0.06214745);
   gre->SetPoint(6,13,0.8859438);
   gre->SetPointError(6,1,0.08540308);
   gre->SetPoint(7,15,0.9956526);
   gre->SetPointError(7,1,0.1371779);
   gre->SetPoint(8,18,1.075073);
   gre->SetPointError(8,2,0.1359148);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.247882);
   Graph_Graph1->SetMaximum(1.298543);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.3525986);
   gre->SetPointError(0,1,0.02825689);
   gre->SetPoint(1,6.5,0.5149088);
   gre->SetPointError(1,0.5,0.0425634);
   gre->SetPoint(2,7.5,0.6008509);
   gre->SetPointError(2,0.5,0.04566262);
   gre->SetPoint(3,8.5,0.7496801);
   gre->SetPointError(3,0.5,0.07112724);
   gre->SetPoint(4,9.5,0.7837749);
   gre->SetPointError(4,0.5,0.0958772);
   gre->SetPoint(5,11,0.7687877);
   gre->SetPointError(5,1,0.05986335);
   gre->SetPoint(6,13,1.016775);
   gre->SetPointError(6,1,0.1237834);
   gre->SetPoint(7,15,1.169467);
   gre->SetPointError(7,1,0.1986734);
   gre->SetPoint(8,18,1.125103);
   gre->SetPointError(8,2,0.1672274);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.2199618);
   Graph_Graph2->SetMaximum(1.47252);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.3120404);
   gre->SetPointError(0,1,0.02517446);
   gre->SetPoint(1,6.5,0.5263602);
   gre->SetPointError(1,0.5,0.046925);
   gre->SetPoint(2,7.5,0.605883);
   gre->SetPointError(2,0.5,0.06186797);
   gre->SetPoint(3,8.5,0.7213534);
   gre->SetPointError(3,0.5,0.06378549);
   gre->SetPoint(4,9.5,0.7559794);
   gre->SetPointError(4,0.5,0.07317946);
   gre->SetPoint(5,11,0.696796);
   gre->SetPointError(5,1,0.07825699);
   gre->SetPoint(6,13,0.7943277);
   gre->SetPointError(6,1,0.114366);
   gre->SetPoint(7,15,0.8764988);
   gre->SetPointError(7,1,0.1482765);
   gre->SetPoint(8,18,0.9613497);
   gre->SetPointError(8,2,0.174221);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.2019955);
   Graph_Graph3->SetMaximum(1.220441);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#frac{#font[152]{e}_{#font[152]{y}(2#font[12]{S})}}{#font[152]{e}_{#chi_{c1}(3872)}}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.79,"#sqrt{#it{s}} = 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3left.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Sun Sep 12 18:52:44 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",0,23,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.4097562,-0.06075949,21.87317,0.3189873);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.13);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.07326716);
   gre->SetPointError(0,1,0.01491885);
   gre->SetPoint(1,6.5,0.0742769);
   gre->SetPointError(1,0.5,0.01134046);
   gre->SetPoint(2,7.5,0.1077315);
   gre->SetPointError(2,0.5,0.01318097);
   gre->SetPoint(3,8.5,0.101975);
   gre->SetPointError(3,0.5,0.01226184);
   gre->SetPoint(4,9.5,0.1011902);
   gre->SetPointError(4,0.5,0.01364672);
   gre->SetPoint(5,11,0.0921081);
   gre->SetPointError(5,1,0.01088392);
   gre->SetPoint(6,13,0.1261554);
   gre->SetPointError(6,1,0.01849679);
   gre->SetPoint(7,15,0.1219455);
   gre->SetPointError(7,1,0.02505486);
   gre->SetPoint(8,18,0.1483796);
   gre->SetPointError(8,2,0.02881356);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,2.4,21.6);
   Graph_Graph4->SetMinimum(0.04646382);
   Graph_Graph4->SetMaximum(0.1890776);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetNdivisions(505);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph4);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.07797076);
   gre->SetPointError(0,1,0.0119729);
   gre->SetPoint(1,6.5,0.07108587);
   gre->SetPointError(1,0.5,0.01042538);
   gre->SetPoint(2,7.5,0.09779273);
   gre->SetPointError(2,0.5,0.01181203);
   gre->SetPoint(3,8.5,0.09118864);
   gre->SetPointError(3,0.5,0.01290856);
   gre->SetPoint(4,9.5,0.08661882);
   gre->SetPointError(4,0.5,0.01234265);
   gre->SetPoint(5,11,0.1106517);
   gre->SetPointError(5,1,0.01452767);
   gre->SetPoint(6,13,0.1278411);
   gre->SetPointError(6,1,0.0213699);
   gre->SetPoint(7,15,0.1212729);
   gre->SetPointError(7,1,0.0262887);
   gre->SetPoint(8,18,0.1316776);
   gre->SetPointError(8,2,0.03773151);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,2.4,21.6);
   Graph_Graph5->SetMinimum(0.04978563);
   Graph_Graph5->SetMaximum(0.1802839);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetNdivisions(505);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph5);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,0.06109217);
   gre->SetPointError(0,1,0.01018123);
   gre->SetPoint(1,6.5,0.07478387);
   gre->SetPointError(1,0.5,0.01126974);
   gre->SetPoint(2,7.5,0.07520378);
   gre->SetPointError(2,0.5,0.01044363);
   gre->SetPoint(3,8.5,0.08716189);
   gre->SetPointError(3,0.5,0.01371336);
   gre->SetPoint(4,9.5,0.09093322);
   gre->SetPointError(4,0.5,0.01616512);
   gre->SetPoint(5,11,0.10331);
   gre->SetPointError(5,1,0.01354472);
   gre->SetPoint(6,13,0.1070795);
   gre->SetPointError(6,1,0.02097117);
   gre->SetPoint(7,15,0.1033668);
   gre->SetPointError(7,1,0.02611008);
   gre->SetPoint(8,18,0.08477702);
   gre->SetPointError(8,2,0.02481814);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,2.4,21.6);
   Graph_Graph6->SetMinimum(0.04305435);
   Graph_Graph6->SetMaximum(0.1373335);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetNdivisions(505);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetYaxis()->SetTitleFont(132);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph6->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph6);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#font[12]{R}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.07);
   multigraph->GetYaxis()->SetTitleOffset(0.8);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.66,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.62,0.79,"#sqrt{#it{s}} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.73,"2.0 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.67,"prompt");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3right.C <==
{
//=========Macro generated from canvas: c2/c2
//=========  (Sun Sep 12 18:52:29 2021) by ROOT version5.34/20
   TCanvas *c2 = new TCanvas("c2", "c2",20,43,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(0.4097562,-0.04050633,21.87317,0.2126582);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.13);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.04001964);
   gre->SetPointError(0,1,0.009978319);
   gre->SetPoint(1,6.5,0.06353467);
   gre->SetPointError(1,0.5,0.0117774);
   gre->SetPoint(2,7.5,0.05049894);
   gre->SetPointError(2,0.5,0.00859242);
   gre->SetPoint(3,8.5,0.03637469);
   gre->SetPointError(3,0.5,0.006785351);
   gre->SetPoint(4,9.5,0.04082502);
   gre->SetPointError(4,0.5,0.007747325);
   gre->SetPoint(5,11,0.03601709);
   gre->SetPointError(5,1,0.006236399);
   gre->SetPoint(6,13,0.05691195);
   gre->SetPointError(6,1,0.0103056);
   gre->SetPoint(7,15,0.05115834);
   gre->SetPointError(7,1,0.01232763);
   gre->SetPoint(8,18,0.0583445);
   gre->SetPointError(8,2,0.01337979);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.02501707);
   Graph_Graph1->SetMaximum(0.07988435);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.04576248);
   gre->SetPointError(0,1,0.009034452);
   gre->SetPoint(1,6.5,0.04161874);
   gre->SetPointError(1,0.5,0.008472559);
   gre->SetPoint(2,7.5,0.04176067);
   gre->SetPointError(2,0.5,0.007822472);
   gre->SetPoint(3,8.5,0.04308614);
   gre->SetPointError(3,0.5,0.008537766);
   gre->SetPoint(4,9.5,0.0625842);
   gre->SetPointError(4,0.5,0.01121995);
   gre->SetPoint(5,11,0.04578887);
   gre->SetPointError(5,1,0.008355467);
   gre->SetPoint(6,13,0.04915146);
   gre->SetPointError(6,1,0.01101813);
   gre->SetPoint(7,15,0.03200948);
   gre->SetPointError(7,1,0.01000632);
   gre->SetPoint(8,18,0.05743436);
   gre->SetPointError(8,2,0.01926157);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.01653388);
   Graph_Graph2->SetMaximum(0.08216521);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,0.0460063);
   gre->SetPointError(0,1,0.01005489);
   gre->SetPoint(1,6.5,0.06312246);
   gre->SetPointError(1,0.5,0.01224327);
   gre->SetPoint(2,7.5,0.05137018);
   gre->SetPointError(2,0.5,0.009757397);
   gre->SetPoint(3,8.5,0.03829866);
   gre->SetPointError(3,0.5,0.00896958);
   gre->SetPoint(4,9.5,0.05136314);
   gre->SetPointError(4,0.5,0.01235643);
   gre->SetPoint(5,11,0.04954975);
   gre->SetPointError(5,1,0.009166794);
   gre->SetPoint(6,13,0.04150491);
   gre->SetPointError(6,1,0.01080295);
   gre->SetPoint(7,15,0.07566447);
   gre->SetPointError(7,1,0.02266461);
   gre->SetPoint(8,18,0.07550643);
   gre->SetPointError(8,2,0.02281147);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.02242908);
   Graph_Graph3->SetMaximum(0.1052291);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#font[12]{R}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.07);
   multigraph->GetYaxis()->SetTitleOffset(0.8);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.66,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.62,0.79,"#sqrt{#it{s}} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.73,"2.0 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.67,"nonprompt");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig4left.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 13 17:21:25 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",0,23,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.4097562,-0.06075949,21.87317,0.3189873);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.13);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.072);
   gre->SetPointError(0,1,0.0115809);
   gre->SetPoint(1,6.5,0.075);
   gre->SetPointError(1,0.5,0.007441909);
   gre->SetPoint(2,7.5,0.078);
   gre->SetPointError(2,0.5,0.00700704);
   gre->SetPoint(3,8.5,0.086);
   gre->SetPointError(3,0.5,0.007234484);
   gre->SetPoint(4,9.5,0.097);
   gre->SetPointError(4,0.5,0.008348421);
   gre->SetPoint(5,11,0.101);
   gre->SetPointError(5,1,0.007533189);
   gre->SetPoint(6,13,0.113);
   gre->SetPointError(6,1,0.009443108);
   gre->SetPoint(7,15,0.121);
   gre->SetPointError(7,1,0.01136324);
   gre->SetPoint(8,18,0.119);
   gre->SetPointError(8,2,0.01220829);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.05322469);
   Graph_Graph1->SetMaximum(0.1395577);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.069);
   gre->SetPointError(0,1,0.008694788);
   gre->SetPoint(1,6.5,0.08);
   gre->SetPointError(1,0.5,0.008122463);
   gre->SetPoint(2,7.5,0.081);
   gre->SetPointError(2,0.5,0.007033048);
   gre->SetPoint(3,8.5,0.083);
   gre->SetPointError(3,0.5,0.007938028);
   gre->SetPoint(4,9.5,0.103);
   gre->SetPointError(4,0.5,0.009214888);
   gre->SetPoint(5,11,0.097);
   gre->SetPointError(5,1,0.00754142);
   gre->SetPoint(6,13,0.113);
   gre->SetPointError(6,1,0.01119311);
   gre->SetPoint(7,15,0.121);
   gre->SetPointError(7,1,0.01505694);
   gre->SetPoint(8,18,0.115);
   gre->SetPointError(8,2,0.01495394);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.05273004);
   Graph_Graph2->SetMaximum(0.1436321);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,0.079);
   gre->SetPointError(0,1,0.01040917);
   gre->SetPoint(1,6.5,0.085);
   gre->SetPointError(1,0.5,0.008422302);
   gre->SetPoint(2,7.5,0.087);
   gre->SetPointError(2,0.5,0.008024676);
   gre->SetPoint(3,8.5,0.096);
   gre->SetPointError(3,0.5,0.009974812);
   gre->SetPoint(4,9.5,0.091);
   gre->SetPointError(4,0.5,0.008978881);
   gre->SetPoint(5,11,0.107);
   gre->SetPointError(5,1,0.01030453);
   gre->SetPoint(6,13,0.12);
   gre->SetPointError(6,1,0.01498813);
   gre->SetPoint(7,15,0.11);
   gre->SetPointError(7,1,0.01590947);
   gre->SetPoint(8,18,0.106);
   gre->SetPointError(8,2,0.01669287);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.0619511);
   Graph_Graph3->SetMaximum(0.1416279);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#font[12]{R}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.07);
   multigraph->GetYaxis()->SetTitleOffset(0.8);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.66,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.62,0.79,"#sqrt{#it{s}} = 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.73,"5.4 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.67,"prompt");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4right.C <==
{
//=========Macro generated from canvas: c2/c2
//=========  (Mon Sep 13 22:09:32 2021) by ROOT version5.34/20
   TCanvas *c2 = new TCanvas("c2", "c2",517,164,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(0.4097562,-0.04050633,21.87317,0.2126582);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.13);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.047);
   gre->SetPointError(0,1,0.008116542);
   gre->SetPoint(1,6.5,0.04);
   gre->SetPointError(1,0.5,0.004638222);
   gre->SetPoint(2,7.5,0.042);
   gre->SetPointError(2,0.5,0.004449474);
   gre->SetPoint(3,8.5,0.045);
   gre->SetPointError(3,0.5,0.004524735);
   gre->SetPoint(4,9.5,0.044);
   gre->SetPointError(4,0.5,0.004500938);
   gre->SetPoint(5,11,0.04);
   gre->SetPointError(5,1,0.003500631);
   gre->SetPoint(6,13,0.046);
   gre->SetPointError(6,1,0.004491258);
   gre->SetPoint(7,15,0.046);
   gre->SetPointError(7,1,0.005404541);
   gre->SetPoint(8,18,0.039);
   gre->SetPointError(8,2,0.004360271);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.03259205);
   Graph_Graph1->SetMaximum(0.05716422);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.044);
   gre->SetPointError(0,1,0.006411128);
   gre->SetPoint(1,6.5,0.045);
   gre->SetPointError(1,0.5,0.005510971);
   gre->SetPoint(2,7.5,0.043);
   gre->SetPointError(2,0.5,0.00444908);
   gre->SetPoint(3,8.5,0.042);
   gre->SetPointError(3,0.5,0.004425833);
   gre->SetPoint(4,9.5,0.046);
   gre->SetPointError(4,0.5,0.005401055);
   gre->SetPoint(5,11,0.036);
   gre->SetPointError(5,1,0.003446021);
   gre->SetPoint(6,13,0.046);
   gre->SetPointError(6,1,0.005402796);
   gre->SetPoint(7,15,0.054);
   gre->SetPointError(7,1,0.007424063);
   gre->SetPoint(8,18,0.048);
   gre->SetPointError(8,2,0.007335658);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.02966697);
   Graph_Graph2->SetMaximum(0.06431107);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,0.043);
   gre->SetPointError(0,1,0.006641019);
   gre->SetPoint(1,6.5,0.049);
   gre->SetPointError(1,0.5,0.005682382);
   gre->SetPoint(2,7.5,0.047);
   gre->SetPointError(2,0.5,0.005430758);
   gre->SetPoint(3,8.5,0.048);
   gre->SetPointError(3,0.5,0.005442814);
   gre->SetPoint(4,9.5,0.051);
   gre->SetPointError(4,0.5,0.0054973);
   gre->SetPoint(5,11,0.043);
   gre->SetPointError(5,1,0.004479629);
   gre->SetPoint(6,13,0.043);
   gre->SetPointError(6,1,0.006299044);
   gre->SetPoint(7,15,0.052);
   gre->SetPointError(7,1,0.008383438);
   gre->SetPoint(8,18,0.053);
   gre->SetPointError(8,2,0.009309295);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.03376395);
   Graph_Graph3->SetMaximum(0.06490433);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#font[12]{R}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.07);
   multigraph->GetYaxis()->SetTitleOffset(0.8);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","2.0<#font[12]{y}<3.0","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#font[12]{y}<3.5","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#font[12]{y}<4.5","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.66,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.62,0.79,"#sqrt{#it{s}} = 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.73,"5.4 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.67,"nonprompt");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig5.C <==
void Fig5()
{
//=========Macro generated from canvas: c1/c1
//=========  (Sun Sep 12 18:31:13 2021) by ROOT version6.08/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,53,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.1580247,-0.4050633,21.88642,2.126582);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx1001[9] = {
   5,
   6.5,
   7.5,
   8.5,
   9.5,
   11,
   13,
   15,
   18};
   Double_t Graph_fy1001[9] = {
   1.043992,
   1.083699,
   0.8384348,
   0.9211749,
   1.01179,
   1.035436,
   0.9434959,
   1.003391,
   0.8631707};
   Double_t Graph_fex1001[9] = {
   1,
   0.5,
   0.5,
   0.5,
   0.5,
   1,
   1,
   1,
   2};
   Double_t Graph_fey1001[9] = {
   0.2866561,
   0.2166694,
   0.161744,
   0.2093732,
   0.2443593,
   0.2042432,
   0.2576332,
   0.306855,
   0.2994606};
   TGraphErrors *gre = new TGraphErrors(9,Graph_fx1001,Graph_fy1001,Graph_fex1001,Graph_fey1001);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(21);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","Graph",100,2.4,21.6);
   Graph_Graph1001->SetMinimum(0.4870162);
   Graph_Graph1001->SetMaximum(1.407342);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph1001->GetYaxis()->SetNdivisions(505);
   Graph_Graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0.7);
   Graph_Graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1001);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#font[12]{R}^{13 TeV}/#font[12]{R}^{ 8 TeV}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.7);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TH1D *hint__1 = new TH1D("hint__1","Fitted gaussian with .95 conf.band",100,4,20);
   hint__1->SetBinContent(1,0.9797804);
   hint__1->SetBinContent(2,0.9791999);
   hint__1->SetBinContent(3,0.9786194);
   hint__1->SetBinContent(4,0.9780388);
   hint__1->SetBinContent(5,0.9774583);
   hint__1->SetBinContent(6,0.9768778);
   hint__1->SetBinContent(7,0.9762972);
   hint__1->SetBinContent(8,0.9757167);
   hint__1->SetBinContent(9,0.9751362);
   hint__1->SetBinContent(10,0.9745556);
   hint__1->SetBinContent(11,0.9739751);
   hint__1->SetBinContent(12,0.9733946);
   hint__1->SetBinContent(13,0.972814);
   hint__1->SetBinContent(14,0.9722335);
   hint__1->SetBinContent(15,0.971653);
   hint__1->SetBinContent(16,0.9710724);
   hint__1->SetBinContent(17,0.9704919);
   hint__1->SetBinContent(18,0.9699114);
   hint__1->SetBinContent(19,0.9693308);
   hint__1->SetBinContent(20,0.9687503);
   hint__1->SetBinContent(21,0.9681698);
   hint__1->SetBinContent(22,0.9675892);
   hint__1->SetBinContent(23,0.9670087);
   hint__1->SetBinContent(24,0.9664282);
   hint__1->SetBinContent(25,0.9658476);
   hint__1->SetBinContent(26,0.9652671);
   hint__1->SetBinContent(27,0.9646866);
   hint__1->SetBinContent(28,0.964106);
   hint__1->SetBinContent(29,0.9635255);
   hint__1->SetBinContent(30,0.962945);
   hint__1->SetBinContent(31,0.9623644);
   hint__1->SetBinContent(32,0.9617839);
   hint__1->SetBinContent(33,0.9612034);
   hint__1->SetBinContent(34,0.9606228);
   hint__1->SetBinContent(35,0.9600423);
   hint__1->SetBinContent(36,0.9594618);
   hint__1->SetBinContent(37,0.9588812);
   hint__1->SetBinContent(38,0.9583007);
   hint__1->SetBinContent(39,0.9577202);
   hint__1->SetBinContent(40,0.9571396);
   hint__1->SetBinContent(41,0.9565591);
   hint__1->SetBinContent(42,0.9559786);
   hint__1->SetBinContent(43,0.955398);
   hint__1->SetBinContent(44,0.9548175);
   hint__1->SetBinContent(45,0.954237);
   hint__1->SetBinContent(46,0.9536564);
   hint__1->SetBinContent(47,0.9530759);
   hint__1->SetBinContent(48,0.9524954);
   hint__1->SetBinContent(49,0.9519148);
   hint__1->SetBinContent(50,0.9513343);
   hint__1->SetBinContent(51,0.9507538);
   hint__1->SetBinContent(52,0.9501732);
   hint__1->SetBinContent(53,0.9495927);
   hint__1->SetBinContent(54,0.9490122);
   hint__1->SetBinContent(55,0.9484316);
   hint__1->SetBinContent(56,0.9478511);
   hint__1->SetBinContent(57,0.9472706);
   hint__1->SetBinContent(58,0.94669);
   hint__1->SetBinContent(59,0.9461095);
   hint__1->SetBinContent(60,0.945529);
   hint__1->SetBinContent(61,0.9449484);
   hint__1->SetBinContent(62,0.9443679);
   hint__1->SetBinContent(63,0.9437874);
   hint__1->SetBinContent(64,0.9432068);
   hint__1->SetBinContent(65,0.9426263);
   hint__1->SetBinContent(66,0.9420458);
   hint__1->SetBinContent(67,0.9414652);
   hint__1->SetBinContent(68,0.9408847);
   hint__1->SetBinContent(69,0.9403042);
   hint__1->SetBinContent(70,0.9397236);
   hint__1->SetBinContent(71,0.9391431);
   hint__1->SetBinContent(72,0.9385626);
   hint__1->SetBinContent(73,0.937982);
   hint__1->SetBinContent(74,0.9374015);
   hint__1->SetBinContent(75,0.936821);
   hint__1->SetBinContent(76,0.9362404);
   hint__1->SetBinContent(77,0.9356599);
   hint__1->SetBinContent(78,0.9350794);
   hint__1->SetBinContent(79,0.9344988);
   hint__1->SetBinContent(80,0.9339183);
   hint__1->SetBinContent(81,0.9333378);
   hint__1->SetBinContent(82,0.9327572);
   hint__1->SetBinContent(83,0.9321767);
   hint__1->SetBinContent(84,0.9315962);
   hint__1->SetBinContent(85,0.9310156);
   hint__1->SetBinContent(86,0.9304351);
   hint__1->SetBinContent(87,0.9298546);
   hint__1->SetBinContent(88,0.929274);
   hint__1->SetBinContent(89,0.9286935);
   hint__1->SetBinContent(90,0.928113);
   hint__1->SetBinContent(91,0.9275324);
   hint__1->SetBinContent(92,0.9269519);
   hint__1->SetBinContent(93,0.9263714);
   hint__1->SetBinContent(94,0.9257908);
   hint__1->SetBinContent(95,0.9252103);
   hint__1->SetBinContent(96,0.9246298);
   hint__1->SetBinContent(97,0.9240492);
   hint__1->SetBinContent(98,0.9234687);
   hint__1->SetBinContent(99,0.9228882);
   hint__1->SetBinContent(100,0.9223076);
   hint__1->SetBinError(1,0.1493486);
   hint__1->SetBinError(2,0.1462215);
   hint__1->SetBinError(3,0.1431204);
   hint__1->SetBinError(4,0.140047);
   hint__1->SetBinError(5,0.1370032);
   hint__1->SetBinError(6,0.1339909);
   hint__1->SetBinError(7,0.1310124);
   hint__1->SetBinError(8,0.12807);
   hint__1->SetBinError(9,0.1251662);
   hint__1->SetBinError(10,0.1223038);
   hint__1->SetBinError(11,0.1194859);
   hint__1->SetBinError(12,0.1167155);
   hint__1->SetBinError(13,0.1139962);
   hint__1->SetBinError(14,0.1113316);
   hint__1->SetBinError(15,0.108726);
   hint__1->SetBinError(16,0.1061835);
   hint__1->SetBinError(17,0.1037088);
   hint__1->SetBinError(18,0.1013069);
   hint__1->SetBinError(19,0.09898305);
   hint__1->SetBinError(20,0.09674294);
   hint__1->SetBinError(21,0.09459248);
   hint__1->SetBinError(22,0.09253793);
   hint__1->SetBinError(23,0.09058581);
   hint__1->SetBinError(24,0.08874289);
   hint__1->SetBinError(25,0.0870161);
   hint__1->SetBinError(26,0.08541249);
   hint__1->SetBinError(27,0.08393911);
   hint__1->SetBinError(28,0.08260294);
   hint__1->SetBinError(29,0.08141072);
   hint__1->SetBinError(30,0.08036888);
   hint__1->SetBinError(31,0.07948332);
   hint__1->SetBinError(32,0.07875931);
   hint__1->SetBinError(33,0.07820134);
   hint__1->SetBinError(34,0.07781298);
   hint__1->SetBinError(35,0.07759678);
   hint__1->SetBinError(36,0.07755418);
   hint__1->SetBinError(37,0.07768546);
   hint__1->SetBinError(38,0.07798975);
   hint__1->SetBinError(39,0.07846504);
   hint__1->SetBinError(40,0.07910823);
   hint__1->SetBinError(41,0.07991528);
   hint__1->SetBinError(42,0.08088129);
   hint__1->SetBinError(43,0.08200063);
   hint__1->SetBinError(44,0.08326712);
   hint__1->SetBinError(45,0.08467416);
   hint__1->SetBinError(46,0.08621487);
   hint__1->SetBinError(47,0.08788221);
   hint__1->SetBinError(48,0.08966913);
   hint__1->SetBinError(49,0.09156862);
   hint__1->SetBinError(50,0.09357383);
   hint__1->SetBinError(51,0.09567812);
   hint__1->SetBinError(52,0.09787508);
   hint__1->SetBinError(53,0.1001586);
   hint__1->SetBinError(54,0.102523);
   hint__1->SetBinError(55,0.1049627);
   hint__1->SetBinError(56,0.1074726);
   hint__1->SetBinError(57,0.1100478);
   hint__1->SetBinError(58,0.1126841);
   hint__1->SetBinError(59,0.115377);
   hint__1->SetBinError(60,0.1181228);
   hint__1->SetBinError(61,0.1209179);
   hint__1->SetBinError(62,0.1237589);
   hint__1->SetBinError(63,0.1266428);
   hint__1->SetBinError(64,0.1295666);
   hint__1->SetBinError(65,0.1325277);
   hint__1->SetBinError(66,0.1355238);
   hint__1->SetBinError(67,0.1385524);
   hint__1->SetBinError(68,0.1416116);
   hint__1->SetBinError(69,0.1446993);
   hint__1->SetBinError(70,0.1478139);
   hint__1->SetBinError(71,0.1509536);
   hint__1->SetBinError(72,0.1541169);
   hint__1->SetBinError(73,0.1573023);
   hint__1->SetBinError(74,0.1605087);
   hint__1->SetBinError(75,0.1637346);
   hint__1->SetBinError(76,0.1669791);
   hint__1->SetBinError(77,0.170241);
   hint__1->SetBinError(78,0.1735194);
   hint__1->SetBinError(79,0.1768133);
   hint__1->SetBinError(80,0.1801218);
   hint__1->SetBinError(81,0.1834443);
   hint__1->SetBinError(82,0.1867799);
   hint__1->SetBinError(83,0.190128);
   hint__1->SetBinError(84,0.1934879);
   hint__1->SetBinError(85,0.196859);
   hint__1->SetBinError(86,0.2002407);
   hint__1->SetBinError(87,0.2036326);
   hint__1->SetBinError(88,0.207034);
   hint__1->SetBinError(89,0.2104447);
   hint__1->SetBinError(90,0.213864);
   hint__1->SetBinError(91,0.2172916);
   hint__1->SetBinError(92,0.2207271);
   hint__1->SetBinError(93,0.2241702);
   hint__1->SetBinError(94,0.2276205);
   hint__1->SetBinError(95,0.2310777);
   hint__1->SetBinError(96,0.2345414);
   hint__1->SetBinError(97,0.2380115);
   hint__1->SetBinError(98,0.2414875);
   hint__1->SetBinError(99,0.2449693);
   hint__1->SetBinError(100,0.2484567);
   hint__1->SetEntries(100);
   hint__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   hint__1->SetFillColor(ci);
   hint__1->SetLineColor(2);
   hint__1->SetLineWidth(2);
   hint__1->SetMarkerColor(2);
   hint__1->GetXaxis()->SetNdivisions(505);
   hint__1->GetXaxis()->SetLabelFont(132);
   hint__1->GetXaxis()->SetLabelOffset(0.01);
   hint__1->GetXaxis()->SetLabelSize(0.06);
   hint__1->GetXaxis()->SetTitleSize(0.072);
   hint__1->GetXaxis()->SetTitleOffset(0.95);
   hint__1->GetXaxis()->SetTitleFont(132);
   hint__1->GetYaxis()->SetNdivisions(505);
   hint__1->GetYaxis()->SetLabelFont(132);
   hint__1->GetYaxis()->SetLabelOffset(0.01);
   hint__1->GetYaxis()->SetLabelSize(0.06);
   hint__1->GetYaxis()->SetTitleSize(0.072);
   hint__1->GetYaxis()->SetTitleOffset(0.7);
   hint__1->GetYaxis()->SetTitleFont(132);
   hint__1->GetZaxis()->SetLabelFont(132);
   hint__1->GetZaxis()->SetLabelSize(0.06);
   hint__1->GetZaxis()->SetTitleSize(0.072);
   hint__1->GetZaxis()->SetTitleOffset(1.2);
   hint__1->GetZaxis()->SetTitleFont(132);
   hint__1->Draw("e3 same");
   
   TF1 *fpol1 = new TF1("fpol","pol1",4,20);
   fpol1->SetFillColor(1);
   fpol1->SetFillStyle(0);
   fpol1->SetMarkerStyle(20);
   fpol1->SetLineColor(2);
   fpol1->SetLineWidth(3);
   fpol1->SetChisquare(1.295197);
   fpol1->SetNDF(7);
   fpol1->GetXaxis()->SetNdivisions(505);
   fpol1->GetXaxis()->SetLabelFont(132);
   fpol1->GetXaxis()->SetLabelOffset(0.01);
   fpol1->GetXaxis()->SetLabelSize(0.06);
   fpol1->GetXaxis()->SetTitleSize(0.072);
   fpol1->GetXaxis()->SetTitleOffset(0.95);
   fpol1->GetXaxis()->SetTitleFont(132);
   fpol1->GetYaxis()->SetNdivisions(505);
   fpol1->GetYaxis()->SetLabelFont(132);
   fpol1->GetYaxis()->SetLabelOffset(0.01);
   fpol1->GetYaxis()->SetLabelSize(0.06);
   fpol1->GetYaxis()->SetTitleSize(0.072);
   fpol1->GetYaxis()->SetTitleOffset(0.7);
   fpol1->GetYaxis()->SetTitleFont(132);
   fpol1->SetParameter(0,0.9945841);
   fpol1->SetParError(0,0.2305541);
   fpol1->SetParLimits(0,0,0);
   fpol1->SetParameter(1,-0.003628334);
   fpol1->SetParError(1,0.02257277);
   fpol1->SetParLimits(1,0,0);
   fpol1->Draw("same");
   TLatex *   tex = new TLatex(0.66,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.78,"2.0<#font[12]{y}<4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.71,"prompt");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.75,0.4,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hint","Polynomial","fl");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig6bottom.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 13 22:13:06 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",0,23,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.3645568,0.7987342,21.91392,1.431646);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,1.011497);
   gre->SetPointError(0,1,0.001449936);
   gre->SetPoint(1,6.5,1.004516);
   gre->SetPointError(1,0.5,0.002685497);
   gre->SetPoint(2,7.5,1.002098);
   gre->SetPointError(2,0.5,0.003047216);
   gre->SetPoint(3,8.5,0.9986109);
   gre->SetPointError(3,0.5,0.003403848);
   gre->SetPoint(4,9.5,0.9972183);
   gre->SetPointError(4,0.5,0.003964886);
   gre->SetPoint(5,11,0.9983796);
   gre->SetPointError(5,1,0.003051278);
   gre->SetPoint(6,13,0.9962532);
   gre->SetPointError(6,1,0.004692701);
   gre->SetPoint(7,15,0.996721);
   gre->SetPointError(7,1,0.006468216);
   gre->SetPoint(8,18,0.9949218);
   gre->SetPointError(8,2,0.00792107);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.9844061);
   Graph_Graph1->SetMaximum(1.015542);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,1.013102);
   gre->SetPointError(0,1,0.001446549);
   gre->SetPoint(1,6.5,1.005004);
   gre->SetPointError(1,0.5,0.002682263);
   gre->SetPoint(2,7.5,1.000665);
   gre->SetPointError(2,0.5,0.003073124);
   gre->SetPoint(3,8.5,1.000363);
   gre->SetPointError(3,0.5,0.003342193);
   gre->SetPoint(4,9.5,0.998618);
   gre->SetPointError(4,0.5,0.003909628);
   gre->SetPoint(5,11,0.9969895);
   gre->SetPointError(5,1,0.003136479);
   gre->SetPoint(6,13,0.9967429);
   gre->SetPointError(6,1,0.004634912);
   gre->SetPoint(7,15,0.99605);
   gre->SetPointError(7,1,0.006631472);
   gre->SetPoint(8,18,0.9969695);
   gre->SetPointError(8,2,0.007346046);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.9869055);
   Graph_Graph2->SetMaximum(1.017061);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,1.0123);
   gre->SetPointError(0,1,0.001385208);
   gre->SetPoint(1,6.5,1.004761);
   gre->SetPointError(1,0.5,0.00257829);
   gre->SetPoint(2,7.5,1.001382);
   gre->SetPointError(2,0.5,0.002951539);
   gre->SetPoint(3,8.5,0.999492);
   gre->SetPointError(3,0.5,0.003270207);
   gre->SetPoint(4,9.5,0.9979176);
   gre->SetPointError(4,0.5,0.003849274);
   gre->SetPoint(5,11,0.9976815);
   gre->SetPointError(5,1,0.003043917);
   gre->SetPoint(6,13,0.996498);
   gre->SetPointError(6,1,0.004627854);
   gre->SetPoint(7,15,0.996384);
   gre->SetPointError(7,1,0.006529227);
   gre->SetPoint(8,18,0.9959583);
   gre->SetPointError(8,2,0.007604582);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.9858206);
   Graph_Graph3->SetMaximum(1.016218);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(6);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,0.9754373);
   gre->SetPointError(0,1,0.001532106);
   gre->SetPoint(1,6.5,0.9904447);
   gre->SetPointError(1,0.5,0.002796243);
   gre->SetPoint(2,7.5,0.997226);
   gre->SetPointError(2,0.5,0.003095047);
   gre->SetPoint(3,8.5,1.001007);
   gre->SetPointError(3,0.5,0.003287865);
   gre->SetPoint(4,9.5,1.004161);
   gre->SetPointError(4,0.5,0.003618959);
   gre->SetPoint(5,11,1.004649);
   gre->SetPointError(5,1,0.002622588);
   gre->SetPoint(6,13,1.007119);
   gre->SetPointError(6,1,0.003431492);
   gre->SetPoint(7,15,1.00741);
   gre->SetPointError(7,1,0.004333824);
   gre->SetPoint(8,18,1.008184);
   gre->SetPointError(8,2,0.004896648);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,2.4,21.6);
   Graph_Graph4->SetMinimum(0.9699877);
   Graph_Graph4->SetMaximum(1.016998);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetNdivisions(505);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph4);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(7);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(7);
   gre->SetMarkerStyle(25);
   gre->SetPoint(0,5,1.000441);
   gre->SetPointError(0,1,0.001420386);
   gre->SetPoint(1,6.5,1.000992);
   gre->SetPointError(1,0.5,0.002634202);
   gre->SetPoint(2,7.5,1.000638);
   gre->SetPointError(2,0.5,0.002998481);
   gre->SetPoint(3,8.5,0.9997596);
   gre->SetPointError(3,0.5,0.003311359);
   gre->SetPoint(4,9.5,1.000779);
   gre->SetPointError(4,0.5,0.003771659);
   gre->SetPoint(5,11,1.000906);
   gre->SetPointError(5,1,0.002858602);
   gre->SetPoint(6,13,1.001772);
   gre->SetPointError(6,1,0.004046461);
   gre->SetPoint(7,15,1.002356);
   gre->SetPointError(7,1,0.005191061);
   gre->SetPoint(8,18,0.9987945);
   gre->SetPointError(8,2,0.006967253);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,2.4,21.6);
   Graph_Graph5->SetMinimum(0.9902552);
   Graph_Graph5->SetMaximum(1.009119);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetNdivisions(505);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph5);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(9);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetMarkerStyle(26);
   gre->SetPoint(0,5,0.9995588);
   gre->SetPointError(0,1,0.001422807);
   gre->SetPoint(1,6.5,0.9990062);
   gre->SetPointError(1,0.5,0.00265466);
   gre->SetPoint(2,7.5,0.9993656);
   gre->SetPointError(2,0.5,0.003020819);
   gre->SetPoint(3,8.5,1.000241);
   gre->SetPointError(3,0.5,0.003296173);
   gre->SetPoint(4,9.5,0.9992179);
   gre->SetPointError(4,0.5,0.003848696);
   gre->SetPoint(5,11,0.9990909);
   gre->SetPointError(5,1,0.002986323);
   gre->SetPoint(6,13,0.9981957);
   gre->SetPointError(6,1,0.00448945);
   gre->SetPoint(7,15,0.9976794);
   gre->SetPointError(7,1,0.006244053);
   gre->SetPoint(8,18,1.001162);
   gre->SetPointError(8,2,0.006357627);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,2.4,21.6);
   Graph_Graph6->SetMinimum(0.9898269);
   Graph_Graph6->SetMaximum(1.009128);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetNdivisions(505);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetYaxis()->SetTitleFont(132);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph6->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph6);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#frac{#font[152]{e}_{polarised}}{#font[152]{e}_{unpolarised}}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.79,"3.5<#font[12]{y}<4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.73,"#font[152]{y}(2S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig6topleft.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 13 22:11:40 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",0,23,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.3645568,0.7987342,21.91392,1.431646);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,0.9395921);
   gre->SetPointError(0,1,0.00152116);
   gre->SetPoint(1,6.5,0.9537014);
   gre->SetPointError(1,0.5,0.002934275);
   gre->SetPoint(2,7.5,0.9594533);
   gre->SetPointError(2,0.5,0.003559623);
   gre->SetPoint(3,8.5,0.963713);
   gre->SetPointError(3,0.5,0.004315677);
   gre->SetPoint(4,9.5,0.9698574);
   gre->SetPointError(4,0.5,0.00510907);
   gre->SetPoint(5,11,0.974163);
   gre->SetPointError(5,1,0.004557999);
   gre->SetPoint(6,13,0.9765266);
   gre->SetPointError(6,1,0.006222538);
   gre->SetPoint(7,15,0.9841935);
   gre->SetPointError(7,1,0.00781449);
   gre->SetPoint(8,18,0.9892175);
   gre->SetPointError(8,2,0.007102617);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.932246);
   Graph_Graph1->SetMaximum(1.002145);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.940021);
   gre->SetPointError(0,1,0.001520326);
   gre->SetPoint(1,6.5,0.951999);
   gre->SetPointError(1,0.5,0.002942913);
   gre->SetPoint(2,7.5,0.9597367);
   gre->SetPointError(2,0.5,0.003555842);
   gre->SetPoint(3,8.5,0.9646865);
   gre->SetPointError(3,0.5,0.004308638);
   gre->SetPoint(4,9.5,0.9704905);
   gre->SetPointError(4,0.5,0.005091971);
   gre->SetPoint(5,11,0.9729306);
   gre->SetPointError(5,1,0.004585261);
   gre->SetPoint(6,13,0.9799627);
   gre->SetPointError(6,1,0.006075342);
   gre->SetPoint(7,15,0.9836391);
   gre->SetPointError(7,1,0.007853819);
   gre->SetPoint(8,18,0.9883467);
   gre->SetPointError(8,2,0.007177009);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.9327984);
   Graph_Graph2->SetMaximum(1.001226);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.9398066);
   gre->SetPointError(0,1,0.001491045);
   gre->SetPoint(1,6.5,0.9528525);
   gre->SetPointError(1,0.5,0.00289487);
   gre->SetPoint(2,7.5,0.9595961);
   gre->SetPointError(2,0.5,0.003514254);
   gre->SetPoint(3,8.5,0.9641992);
   gre->SetPointError(3,0.5,0.004267966);
   gre->SetPoint(4,9.5,0.9701756);
   gre->SetPointError(4,0.5,0.005055719);
   gre->SetPoint(5,11,0.9735473);
   gre->SetPointError(5,1,0.004542699);
   gre->SetPoint(6,13,0.9782615);
   gre->SetPointError(6,1,0.006120261);
   gre->SetPoint(7,15,0.9839168);
   gre->SetPointError(7,1,0.007812175);
   gre->SetPoint(8,18,0.988778);
   gre->SetPointError(8,2,0.007121544);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.9325571);
   Graph_Graph3->SetMaximum(1.001658);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(6);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,1.120752);
   gre->SetPointError(0,1,0.001314526);
   gre->SetPoint(1,6.5,1.094196);
   gre->SetPointError(1,0.5,0.00234377);
   gre->SetPoint(2,7.5,1.080973);
   gre->SetPointError(2,0.5,0.002710265);
   gre->SetPoint(3,8.5,1.071706);
   gre->SetPointError(3,0.5,0.003153965);
   gre->SetPoint(4,9.5,1.059935);
   gre->SetPointError(4,0.5,0.003631899);
   gre->SetPoint(5,11,1.053215);
   gre->SetPointError(5,1,0.003090327);
   gre->SetPoint(6,13,1.043474);
   gre->SetPointError(6,1,0.003966332);
   gre->SetPoint(7,15,1.032558);
   gre->SetPointError(7,1,0.004923336);
   gre->SetPoint(8,18,1.02303);
   gre->SetPointError(8,2,0.004347098);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,2.4,21.6);
   Graph_Graph4->SetMinimum(1.008345);
   Graph_Graph4->SetMaximum(1.132405);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetNdivisions(505);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph4);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(7);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(7);
   gre->SetMarkerStyle(25);
   gre->SetPoint(0,5,0.9998105);
   gre->SetPointError(0,1,0.001416664);
   gre->SetPoint(1,6.5,0.9997443);
   gre->SetPointError(1,0.5,0.002665923);
   gre->SetPoint(2,7.5,0.9996406);
   gre->SetPointError(2,0.5,0.003185049);
   gre->SetPoint(3,8.5,1.000455);
   gre->SetPointError(3,0.5,0.003799133);
   gre->SetPoint(4,9.5,0.9992753);
   gre->SetPointError(4,0.5,0.004479039);
   gre->SetPoint(5,11,0.9997233);
   gre->SetPointError(5,1,0.003945516);
   gre->SetPoint(6,13,1.000051);
   gre->SetPointError(6,1,0.005216878);
   gre->SetPoint(7,15,1.000616);
   gre->SetPointError(7,1,0.006539259);
   gre->SetPoint(8,18,0.9996293);
   gre->SetPointError(8,2,0.005938637);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,2.4,21.6);
   Graph_Graph5->SetMinimum(0.9923442);
   Graph_Graph5->SetMaximum(1.008501);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetNdivisions(505);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph5);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(9);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetMarkerStyle(26);
   gre->SetPoint(0,5,1.000191);
   gre->SetPointError(0,1,0.001416129);
   gre->SetPoint(1,6.5,1.000257);
   gre->SetPointError(1,0.5,0.002663556);
   gre->SetPoint(2,7.5,1.000361);
   gre->SetPointError(2,0.5,0.003179254);
   gre->SetPoint(3,8.5,0.9995449);
   gre->SetPointError(3,0.5,0.003810863);
   gre->SetPoint(4,9.5,1.000724);
   gre->SetPointError(4,0.5,0.004450253);
   gre->SetPoint(5,11,1.000278);
   gre->SetPointError(5,1,0.003932959);
   gre->SetPoint(6,13,0.9999472);
   gre->SetPointError(6,1,0.00522332);
   gre->SetPoint(7,15,0.9993884);
   gre->SetPointError(7,1,0.006628852);
   gre->SetPoint(8,18,1.000367);
   gre->SetPointError(8,2,0.005862172);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,2.4,21.6);
   Graph_Graph6->SetMinimum(0.9914126);
   Graph_Graph6->SetMaximum(1.007576);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetNdivisions(505);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetYaxis()->SetTitleFont(132);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph6->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph6);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#frac{#font[152]{e}_{polarised}}{#font[152]{e}_{unpolarised}}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.79,"2.0<#font[12]{y}<3.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.73,"#font[152]{y}(2S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig6topright.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 13 22:12:25 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",0,23,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.3645568,0.8392405,21.91392,1.218987);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,0.9896752);
   gre->SetPointError(0,1,0.001152154);
   gre->SetPoint(1,6.5,0.9937811);
   gre->SetPointError(1,0.5,0.002022595);
   gre->SetPoint(2,7.5,0.9936426);
   gre->SetPointError(2,0.5,0.00243135);
   gre->SetPoint(3,8.5,0.9953078);
   gre->SetPointError(3,0.5,0.002820097);
   gre->SetPoint(4,9.5,0.997445);
   gre->SetPointError(4,0.5,0.002780274);
   gre->SetPoint(5,11,0.997639);
   gre->SetPointError(5,1,0.002400043);
   gre->SetPoint(6,13,0.9987319);
   gre->SetPointError(6,1,0.002733302);
   gre->SetPoint(7,15,0.9996215);
   gre->SetPointError(7,1,0.002327107);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.9871805);
   Graph_Graph1->SetMaximum(1.003291);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.9896361);
   gre->SetPointError(0,1,0.001152457);
   gre->SetPoint(1,6.5,0.9932992);
   gre->SetPointError(1,0.5,0.002027719);
   gre->SetPoint(2,7.5,0.9943739);
   gre->SetPointError(2,0.5,0.002408866);
   gre->SetPoint(3,8.5,0.9955349);
   gre->SetPointError(3,0.5,0.002798184);
   gre->SetPoint(4,9.5,0.9971732);
   gre->SetPointError(4,0.5,0.002806798);
   gre->SetPoint(5,11,0.9975937);
   gre->SetPointError(5,1,0.002423218);
   gre->SetPoint(6,13,0.9981114);
   gre->SetPointError(6,1,0.002915558);
   gre->SetPoint(7,15,0.9993941);
   gre->SetPointError(7,1,0.002508469);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.9871417);
   Graph_Graph2->SetMaximum(1.003244);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.9896561);
   gre->SetPointError(0,1,0.00112897);
   gre->SetPoint(1,6.5,0.9935396);
   gre->SetPointError(1,0.5,0.001990266);
   gre->SetPoint(2,7.5,0.9940082);
   gre->SetPointError(2,0.5,0.002390891);
   gre->SetPoint(3,8.5,0.9954218);
   gre->SetPointError(3,0.5,0.002776729);
   gre->SetPoint(4,9.5,0.9973086);
   gre->SetPointError(4,0.5,0.002765942);
   gre->SetPoint(5,11,0.9976168);
   gre->SetPointError(5,1,0.002393257);
   gre->SetPoint(6,13,0.9984176);
   gre->SetPointError(6,1,0.002818822);
   gre->SetPoint(7,15,0.9995043);
   gre->SetPointError(7,1,0.002419295);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.9871875);
   Graph_Graph3->SetMaximum(1.003263);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(6);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,1.020719);
   gre->SetPointError(0,1,0.0009824752);
   gre->SetPoint(1,6.5,1.012858);
   gre->SetPointError(1,0.5,0.001648499);
   gre->SetPoint(2,7.5,1.012112);
   gre->SetPointError(2,0.5,0.001852329);
   gre->SetPoint(3,8.5,1.009257);
   gre->SetPointError(3,0.5,0.002123901);
   gre->SetPoint(4,9.5,1.005333);
   gre->SetPointError(4,0.5,0.002047543);
   gre->SetPoint(5,11,1.004684);
   gre->SetPointError(5,1,0.001647353);
   gre->SetPoint(6,13,1.003195);
   gre->SetPointError(6,1,0.001719014);
   gre->SetPoint(7,15,1.001048);
   gre->SetPointError(7,1,0.001501858);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,2.4,21.6);
   Graph_Graph4->SetMinimum(0.99733);
   Graph_Graph4->SetMaximum(1.023917);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetNdivisions(505);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph4);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(7);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(7);
   gre->SetMarkerStyle(25);
   gre->SetPoint(0,5,1.000162);
   gre->SetPointError(0,1,0.001028353);
   gre->SetPoint(1,6.5,0.9998886);
   gre->SetPointError(1,0.5,0.001806205);
   gre->SetPoint(2,7.5,0.9996497);
   gre->SetPointError(2,0.5,0.002142099);
   gre->SetPoint(3,8.5,0.9999277);
   gre->SetPointError(3,0.5,0.00248177);
   gre->SetPoint(4,9.5,1.000596);
   gre->SetPointError(4,0.5,0.002380977);
   gre->SetPoint(5,11,1.000306);
   gre->SetPointError(5,1,0.002035896);
   gre->SetPoint(6,13,0.9999347);
   gre->SetPointError(6,1,0.002346191);
   gre->SetPoint(7,15,1.000122);
   gre->SetPointError(7,1,0.001960819);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,2.4,21.6);
   Graph_Graph5->SetMinimum(0.9968928);
   Graph_Graph5->SetMaximum(1.00353);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetNdivisions(505);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph5);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(9);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetMarkerStyle(26);
   gre->SetPoint(0,5,0.9998384);
   gre->SetPointError(0,1,0.001030946);
   gre->SetPoint(1,6.5,1.000114);
   gre->SetPointError(1,0.5,0.001800438);
   gre->SetPoint(2,7.5,1.000348);
   gre->SetPointError(2,0.5,0.002113444);
   gre->SetPoint(3,8.5,1.000072);
   gre->SetPointError(3,0.5,0.002472666);
   gre->SetPoint(4,9.5,0.999407);
   gre->SetPointError(4,0.5,0.002515279);
   gre->SetPoint(5,11,0.9996896);
   gre->SetPointError(5,1,0.002116109);
   gre->SetPoint(6,13,1.000065);
   gre->SetPointError(6,1,0.00230874);
   gre->SetPoint(7,15,0.9998778);
   gre->SetPointError(7,1,0.002132599);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,2.4,21.6);
   Graph_Graph6->SetMinimum(0.9963263);
   Graph_Graph6->SetMaximum(1.00311);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetNdivisions(505);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetYaxis()->SetTitleFont(132);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph6->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph6);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#frac{#font[152]{e}_{polarised}}{#font[152]{e}_{unpolarised}}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.79,"3.0<#font[12]{y}<3.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.73,"#font[152]{y}(2S)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig7bottom.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 13 22:10:28 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",360,155,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.3645568,0.7987342,21.91392,1.431646);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,1.011497);
   gre->SetPointError(0,1,0.001449936);
   gre->SetPoint(1,6.5,1.004516);
   gre->SetPointError(1,0.5,0.002685497);
   gre->SetPoint(2,7.5,1.002098);
   gre->SetPointError(2,0.5,0.003047216);
   gre->SetPoint(3,8.5,0.9986109);
   gre->SetPointError(3,0.5,0.003403848);
   gre->SetPoint(4,9.5,0.9972183);
   gre->SetPointError(4,0.5,0.003964886);
   gre->SetPoint(5,11,0.9983796);
   gre->SetPointError(5,1,0.003051278);
   gre->SetPoint(6,13,0.9962532);
   gre->SetPointError(6,1,0.004692701);
   gre->SetPoint(7,15,0.996721);
   gre->SetPointError(7,1,0.006468216);
   gre->SetPoint(8,18,0.9949218);
   gre->SetPointError(8,2,0.00792107);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.9844061);
   Graph_Graph1->SetMaximum(1.015542);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,1.013102);
   gre->SetPointError(0,1,0.001446549);
   gre->SetPoint(1,6.5,1.005004);
   gre->SetPointError(1,0.5,0.002682263);
   gre->SetPoint(2,7.5,1.000665);
   gre->SetPointError(2,0.5,0.003073124);
   gre->SetPoint(3,8.5,1.000363);
   gre->SetPointError(3,0.5,0.003342193);
   gre->SetPoint(4,9.5,0.998618);
   gre->SetPointError(4,0.5,0.003909628);
   gre->SetPoint(5,11,0.9969895);
   gre->SetPointError(5,1,0.003136479);
   gre->SetPoint(6,13,0.9967429);
   gre->SetPointError(6,1,0.004634912);
   gre->SetPoint(7,15,0.99605);
   gre->SetPointError(7,1,0.006631472);
   gre->SetPoint(8,18,0.9969695);
   gre->SetPointError(8,2,0.007346046);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.9869055);
   Graph_Graph2->SetMaximum(1.017061);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,1.0123);
   gre->SetPointError(0,1,0.001385208);
   gre->SetPoint(1,6.5,1.004761);
   gre->SetPointError(1,0.5,0.00257829);
   gre->SetPoint(2,7.5,1.001382);
   gre->SetPointError(2,0.5,0.002951539);
   gre->SetPoint(3,8.5,0.999492);
   gre->SetPointError(3,0.5,0.003270207);
   gre->SetPoint(4,9.5,0.9979176);
   gre->SetPointError(4,0.5,0.003849274);
   gre->SetPoint(5,11,0.9976815);
   gre->SetPointError(5,1,0.003043917);
   gre->SetPoint(6,13,0.996498);
   gre->SetPointError(6,1,0.004627854);
   gre->SetPoint(7,15,0.996384);
   gre->SetPointError(7,1,0.006529227);
   gre->SetPoint(8,18,0.9959583);
   gre->SetPointError(8,2,0.007604582);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.9858206);
   Graph_Graph3->SetMaximum(1.016218);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(6);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,0.9754373);
   gre->SetPointError(0,1,0.001532106);
   gre->SetPoint(1,6.5,0.9904447);
   gre->SetPointError(1,0.5,0.002796243);
   gre->SetPoint(2,7.5,0.997226);
   gre->SetPointError(2,0.5,0.003095047);
   gre->SetPoint(3,8.5,1.001007);
   gre->SetPointError(3,0.5,0.003287865);
   gre->SetPoint(4,9.5,1.004161);
   gre->SetPointError(4,0.5,0.003618959);
   gre->SetPoint(5,11,1.004649);
   gre->SetPointError(5,1,0.002622588);
   gre->SetPoint(6,13,1.007119);
   gre->SetPointError(6,1,0.003431492);
   gre->SetPoint(7,15,1.00741);
   gre->SetPointError(7,1,0.004333824);
   gre->SetPoint(8,18,1.008184);
   gre->SetPointError(8,2,0.004896648);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,2.4,21.6);
   Graph_Graph4->SetMinimum(0.9699877);
   Graph_Graph4->SetMaximum(1.016998);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetNdivisions(505);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph4);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(7);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(7);
   gre->SetMarkerStyle(25);
   gre->SetPoint(0,5,1.000441);
   gre->SetPointError(0,1,0.001420386);
   gre->SetPoint(1,6.5,1.000992);
   gre->SetPointError(1,0.5,0.002634202);
   gre->SetPoint(2,7.5,1.000638);
   gre->SetPointError(2,0.5,0.002998481);
   gre->SetPoint(3,8.5,0.9997596);
   gre->SetPointError(3,0.5,0.003311359);
   gre->SetPoint(4,9.5,1.000779);
   gre->SetPointError(4,0.5,0.003771659);
   gre->SetPoint(5,11,1.000906);
   gre->SetPointError(5,1,0.002858602);
   gre->SetPoint(6,13,1.001772);
   gre->SetPointError(6,1,0.004046461);
   gre->SetPoint(7,15,1.002356);
   gre->SetPointError(7,1,0.005191061);
   gre->SetPoint(8,18,0.9987945);
   gre->SetPointError(8,2,0.006967253);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,2.4,21.6);
   Graph_Graph5->SetMinimum(0.9902552);
   Graph_Graph5->SetMaximum(1.009119);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetNdivisions(505);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph5);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(9);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetMarkerStyle(26);
   gre->SetPoint(0,5,0.9995588);
   gre->SetPointError(0,1,0.001422807);
   gre->SetPoint(1,6.5,0.9990062);
   gre->SetPointError(1,0.5,0.00265466);
   gre->SetPoint(2,7.5,0.9993656);
   gre->SetPointError(2,0.5,0.003020819);
   gre->SetPoint(3,8.5,1.000241);
   gre->SetPointError(3,0.5,0.003296173);
   gre->SetPoint(4,9.5,0.9992179);
   gre->SetPointError(4,0.5,0.003848696);
   gre->SetPoint(5,11,0.9990909);
   gre->SetPointError(5,1,0.002986323);
   gre->SetPoint(6,13,0.9981957);
   gre->SetPointError(6,1,0.00448945);
   gre->SetPoint(7,15,0.9976794);
   gre->SetPointError(7,1,0.006244053);
   gre->SetPoint(8,18,1.001162);
   gre->SetPointError(8,2,0.006357627);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,2.4,21.6);
   Graph_Graph6->SetMinimum(0.9898269);
   Graph_Graph6->SetMaximum(1.009128);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetNdivisions(505);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetYaxis()->SetTitleFont(132);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph6->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph6);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#frac{#font[152]{e}_{polarised}}{#font[152]{e}_{unpolarised}}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.79,"3.5<#font[12]{y}<4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.73,"#chi_{c1}(3872)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig7topleft.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 13 22:01:36 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",0,23,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.3645568,0.7987342,21.91392,1.431646);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,0.9395921);
   gre->SetPointError(0,1,0.00152116);
   gre->SetPoint(1,6.5,0.9537014);
   gre->SetPointError(1,0.5,0.002934275);
   gre->SetPoint(2,7.5,0.9594533);
   gre->SetPointError(2,0.5,0.003559623);
   gre->SetPoint(3,8.5,0.963713);
   gre->SetPointError(3,0.5,0.004315677);
   gre->SetPoint(4,9.5,0.9698574);
   gre->SetPointError(4,0.5,0.00510907);
   gre->SetPoint(5,11,0.974163);
   gre->SetPointError(5,1,0.004557999);
   gre->SetPoint(6,13,0.9765266);
   gre->SetPointError(6,1,0.006222538);
   gre->SetPoint(7,15,0.9841935);
   gre->SetPointError(7,1,0.00781449);
   gre->SetPoint(8,18,0.9892175);
   gre->SetPointError(8,2,0.007102617);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.932246);
   Graph_Graph1->SetMaximum(1.002145);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.940021);
   gre->SetPointError(0,1,0.001520326);
   gre->SetPoint(1,6.5,0.951999);
   gre->SetPointError(1,0.5,0.002942913);
   gre->SetPoint(2,7.5,0.9597367);
   gre->SetPointError(2,0.5,0.003555842);
   gre->SetPoint(3,8.5,0.9646865);
   gre->SetPointError(3,0.5,0.004308638);
   gre->SetPoint(4,9.5,0.9704905);
   gre->SetPointError(4,0.5,0.005091971);
   gre->SetPoint(5,11,0.9729306);
   gre->SetPointError(5,1,0.004585261);
   gre->SetPoint(6,13,0.9799627);
   gre->SetPointError(6,1,0.006075342);
   gre->SetPoint(7,15,0.9836391);
   gre->SetPointError(7,1,0.007853819);
   gre->SetPoint(8,18,0.9883467);
   gre->SetPointError(8,2,0.007177009);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.9327984);
   Graph_Graph2->SetMaximum(1.001226);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.9398066);
   gre->SetPointError(0,1,0.001491045);
   gre->SetPoint(1,6.5,0.9528525);
   gre->SetPointError(1,0.5,0.00289487);
   gre->SetPoint(2,7.5,0.9595961);
   gre->SetPointError(2,0.5,0.003514254);
   gre->SetPoint(3,8.5,0.9641992);
   gre->SetPointError(3,0.5,0.004267966);
   gre->SetPoint(4,9.5,0.9701756);
   gre->SetPointError(4,0.5,0.005055719);
   gre->SetPoint(5,11,0.9735473);
   gre->SetPointError(5,1,0.004542699);
   gre->SetPoint(6,13,0.9782615);
   gre->SetPointError(6,1,0.006120261);
   gre->SetPoint(7,15,0.9839168);
   gre->SetPointError(7,1,0.007812175);
   gre->SetPoint(8,18,0.988778);
   gre->SetPointError(8,2,0.007121544);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.9325571);
   Graph_Graph3->SetMaximum(1.001658);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(6);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,1.120752);
   gre->SetPointError(0,1,0.001314526);
   gre->SetPoint(1,6.5,1.094196);
   gre->SetPointError(1,0.5,0.00234377);
   gre->SetPoint(2,7.5,1.080973);
   gre->SetPointError(2,0.5,0.002710265);
   gre->SetPoint(3,8.5,1.071706);
   gre->SetPointError(3,0.5,0.003153965);
   gre->SetPoint(4,9.5,1.059935);
   gre->SetPointError(4,0.5,0.003631899);
   gre->SetPoint(5,11,1.053215);
   gre->SetPointError(5,1,0.003090327);
   gre->SetPoint(6,13,1.043474);
   gre->SetPointError(6,1,0.003966332);
   gre->SetPoint(7,15,1.032558);
   gre->SetPointError(7,1,0.004923336);
   gre->SetPoint(8,18,1.02303);
   gre->SetPointError(8,2,0.004347098);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,2.4,21.6);
   Graph_Graph4->SetMinimum(1.008345);
   Graph_Graph4->SetMaximum(1.132405);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetNdivisions(505);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph4);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(7);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(7);
   gre->SetMarkerStyle(25);
   gre->SetPoint(0,5,0.9998105);
   gre->SetPointError(0,1,0.001416664);
   gre->SetPoint(1,6.5,0.9997443);
   gre->SetPointError(1,0.5,0.002665923);
   gre->SetPoint(2,7.5,0.9996406);
   gre->SetPointError(2,0.5,0.003185049);
   gre->SetPoint(3,8.5,1.000455);
   gre->SetPointError(3,0.5,0.003799133);
   gre->SetPoint(4,9.5,0.9992753);
   gre->SetPointError(4,0.5,0.004479039);
   gre->SetPoint(5,11,0.9997233);
   gre->SetPointError(5,1,0.003945516);
   gre->SetPoint(6,13,1.000051);
   gre->SetPointError(6,1,0.005216878);
   gre->SetPoint(7,15,1.000616);
   gre->SetPointError(7,1,0.006539259);
   gre->SetPoint(8,18,0.9996293);
   gre->SetPointError(8,2,0.005938637);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,2.4,21.6);
   Graph_Graph5->SetMinimum(0.9923442);
   Graph_Graph5->SetMaximum(1.008501);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetNdivisions(505);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph5);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(9);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetMarkerStyle(26);
   gre->SetPoint(0,5,1.000191);
   gre->SetPointError(0,1,0.001416129);
   gre->SetPoint(1,6.5,1.000257);
   gre->SetPointError(1,0.5,0.002663556);
   gre->SetPoint(2,7.5,1.000361);
   gre->SetPointError(2,0.5,0.003179254);
   gre->SetPoint(3,8.5,0.9995449);
   gre->SetPointError(3,0.5,0.003810863);
   gre->SetPoint(4,9.5,1.000724);
   gre->SetPointError(4,0.5,0.004450253);
   gre->SetPoint(5,11,1.000278);
   gre->SetPointError(5,1,0.003932959);
   gre->SetPoint(6,13,0.9999472);
   gre->SetPointError(6,1,0.00522332);
   gre->SetPoint(7,15,0.9993884);
   gre->SetPointError(7,1,0.006628852);
   gre->SetPoint(8,18,1.000367);
   gre->SetPointError(8,2,0.005862172);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,2.4,21.6);
   Graph_Graph6->SetMinimum(0.9914126);
   Graph_Graph6->SetMaximum(1.007576);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetNdivisions(505);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetYaxis()->SetTitleFont(132);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph6->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph6);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#frac{#font[152]{e}_{polarised}}{#font[152]{e}_{unpolarised}}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.79,"2.0<#font[12]{y}<3.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.73,"#chi_{c1}(3872)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig7topright.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 13 22:03:54 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",0,23,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.3645568,0.7987342,21.91392,1.431646);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,0.9896752);
   gre->SetPointError(0,1,0.001152154);
   gre->SetPoint(1,6.5,0.9937811);
   gre->SetPointError(1,0.5,0.002022595);
   gre->SetPoint(2,7.5,0.9936426);
   gre->SetPointError(2,0.5,0.00243135);
   gre->SetPoint(3,8.5,0.9953078);
   gre->SetPointError(3,0.5,0.002820097);
   gre->SetPoint(4,9.5,0.997445);
   gre->SetPointError(4,0.5,0.002780274);
   gre->SetPoint(5,11,0.997639);
   gre->SetPointError(5,1,0.002400043);
   gre->SetPoint(6,13,0.9987319);
   gre->SetPointError(6,1,0.002733302);
   gre->SetPoint(7,15,0.9996215);
   gre->SetPointError(7,1,0.002327107);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.9871805);
   Graph_Graph1->SetMaximum(1.003291);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   gre->SetPoint(0,5,0.9896361);
   gre->SetPointError(0,1,0.001152457);
   gre->SetPoint(1,6.5,0.9932992);
   gre->SetPointError(1,0.5,0.002027719);
   gre->SetPoint(2,7.5,0.9943739);
   gre->SetPointError(2,0.5,0.002408866);
   gre->SetPoint(3,8.5,0.9955349);
   gre->SetPointError(3,0.5,0.002798184);
   gre->SetPoint(4,9.5,0.9971732);
   gre->SetPointError(4,0.5,0.002806798);
   gre->SetPoint(5,11,0.9975937);
   gre->SetPointError(5,1,0.002423218);
   gre->SetPoint(6,13,0.9981114);
   gre->SetPointError(6,1,0.002915558);
   gre->SetPoint(7,15,0.9993941);
   gre->SetPointError(7,1,0.002508469);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,2.4,21.6);
   Graph_Graph2->SetMinimum(0.9871417);
   Graph_Graph2->SetMaximum(1.003244);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph2);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.9896561);
   gre->SetPointError(0,1,0.00112897);
   gre->SetPoint(1,6.5,0.9935396);
   gre->SetPointError(1,0.5,0.001990266);
   gre->SetPoint(2,7.5,0.9940082);
   gre->SetPointError(2,0.5,0.002390891);
   gre->SetPoint(3,8.5,0.9954218);
   gre->SetPointError(3,0.5,0.002776729);
   gre->SetPoint(4,9.5,0.9973086);
   gre->SetPointError(4,0.5,0.002765942);
   gre->SetPoint(5,11,0.9976168);
   gre->SetPointError(5,1,0.002393257);
   gre->SetPoint(6,13,0.9984176);
   gre->SetPointError(6,1,0.002818822);
   gre->SetPoint(7,15,0.9995043);
   gre->SetPointError(7,1,0.002419295);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,2.4,21.6);
   Graph_Graph3->SetMinimum(0.9871875);
   Graph_Graph3->SetMaximum(1.003263);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph3);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(6);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(24);
   gre->SetPoint(0,5,1.020719);
   gre->SetPointError(0,1,0.0009824752);
   gre->SetPoint(1,6.5,1.012858);
   gre->SetPointError(1,0.5,0.001648499);
   gre->SetPoint(2,7.5,1.012112);
   gre->SetPointError(2,0.5,0.001852329);
   gre->SetPoint(3,8.5,1.009257);
   gre->SetPointError(3,0.5,0.002123901);
   gre->SetPoint(4,9.5,1.005333);
   gre->SetPointError(4,0.5,0.002047543);
   gre->SetPoint(5,11,1.004684);
   gre->SetPointError(5,1,0.001647353);
   gre->SetPoint(6,13,1.003195);
   gre->SetPointError(6,1,0.001719014);
   gre->SetPoint(7,15,1.001048);
   gre->SetPointError(7,1,0.001501858);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,2.4,21.6);
   Graph_Graph4->SetMinimum(0.99733);
   Graph_Graph4->SetMaximum(1.023917);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetNdivisions(505);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph4);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(7);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(7);
   gre->SetMarkerStyle(25);
   gre->SetPoint(0,5,1.000162);
   gre->SetPointError(0,1,0.001028353);
   gre->SetPoint(1,6.5,0.9998886);
   gre->SetPointError(1,0.5,0.001806205);
   gre->SetPoint(2,7.5,0.9996497);
   gre->SetPointError(2,0.5,0.002142099);
   gre->SetPoint(3,8.5,0.9999277);
   gre->SetPointError(3,0.5,0.00248177);
   gre->SetPoint(4,9.5,1.000596);
   gre->SetPointError(4,0.5,0.002380977);
   gre->SetPoint(5,11,1.000306);
   gre->SetPointError(5,1,0.002035896);
   gre->SetPoint(6,13,0.9999347);
   gre->SetPointError(6,1,0.002346191);
   gre->SetPoint(7,15,1.000122);
   gre->SetPointError(7,1,0.001960819);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,2.4,21.6);
   Graph_Graph5->SetMinimum(0.9968928);
   Graph_Graph5->SetMaximum(1.00353);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetNdivisions(505);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph5);
   
   multigraph->Add(gre,"");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(9);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetMarkerStyle(26);
   gre->SetPoint(0,5,0.9998384);
   gre->SetPointError(0,1,0.001030946);
   gre->SetPoint(1,6.5,1.000114);
   gre->SetPointError(1,0.5,0.001800438);
   gre->SetPoint(2,7.5,1.000348);
   gre->SetPointError(2,0.5,0.002113444);
   gre->SetPoint(3,8.5,1.000072);
   gre->SetPointError(3,0.5,0.002472666);
   gre->SetPoint(4,9.5,0.999407);
   gre->SetPointError(4,0.5,0.002515279);
   gre->SetPoint(5,11,0.9996896);
   gre->SetPointError(5,1,0.002116109);
   gre->SetPoint(6,13,1.000065);
   gre->SetPointError(6,1,0.00230874);
   gre->SetPoint(7,15,0.9998778);
   gre->SetPointError(7,1,0.002132599);
   gre->SetPoint(8,18,1);
   gre->SetPointError(8,2,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,2.4,21.6);
   Graph_Graph6->SetMinimum(0.9963263);
   Graph_Graph6->SetMaximum(1.00311);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetNdivisions(505);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetYaxis()->SetTitleFont(132);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph6->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph6);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#frac{#font[152]{e}_{polarised}}{#font[152]{e}_{unpolarised}}");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.6,0.5,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#font[12]{T}_{++}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+#minus}","ep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{T}_{+0}","ep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{L}","ep");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}+","ep");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#font[12]{OP}#minus","ep");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.79,"3.0<#font[12]{y}<3.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.73,"#chi_{c1}(3872)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig8left.C <==
{
//=========Macro generated from canvas: c1/prompt pT
//=========  (Mon Sep 13 17:34:25 2021) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "prompt pT",20,43,900,600);
   gStyle->SetOptStat(0);
   c1->Range(-0.6054053,-5.510348,23.17838,3.374053);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetTopMargin(0.15);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("mg");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,4.92964);
   gre->SetPointError(0,1,0.4375166);
   gre->SetPoint(1,6.5,2.352409);
   gre->SetPointError(1,0.5,0.1901182);
   gre->SetPoint(2,7.5,1.464811);
   gre->SetPointError(2,0.5,0.09512533);
   gre->SetPoint(3,8.5,0.9651311);
   gre->SetPointError(3,0.5,0.06919536);
   gre->SetPoint(4,9.5,0.6374545);
   gre->SetPointError(4,0.5,0.04048695);
   gre->SetPoint(5,11,0.3633326);
   gre->SetPointError(5,1,0.02203103);
   gre->SetPoint(6,13,0.155328);
   gre->SetPointError(6,1,0.01255457);
   gre->SetPoint(7,15,0.0809318);
   gre->SetPointError(7,1,0.007205957);
   gre->SetPoint(8,18,0.03033078);
   gre->SetPointError(8,2,0.003507845);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.00590119);
   Graph_Graph1->SetMaximum(5.90119);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetNdivisions(505);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(42);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.05);
   multigraph->GetXaxis()->SetTitleOffset(1.5);
   multigraph->GetXaxis()->SetTitleFont(42);
   multigraph->GetYaxis()->SetTitle("#font[152]{s}_{#chi_{c1}(3872)}#font[12]{Br}(#chi_{c1}(3872)#rightarrow #font[12]{J}/#font[152]{yp^{+}p^{#minus}})");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(42);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleOffset(1.5);
   multigraph->GetYaxis()->SetTitleFont(42);
   
   gre = new TGraphErrors(17);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(2);
   gre->SetFillStyle(3344);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetPoint(0,4,49.5647);
   gre->SetPointError(0,0.5,13.954);
   gre->SetPoint(1,5,21.9875);
   gre->SetPointError(1,0.5,6.29147);
   gre->SetPoint(2,6,10.1977);
   gre->SetPointError(2,0.5,3.00103);
   gre->SetPoint(3,7,4.9665);
   gre->SetPointError(3,0.5,1.51254);
   gre->SetPoint(4,8,2.58205);
   gre->SetPointError(4,0.5,0.813076);
   gre->SetPoint(5,9,1.42524);
   gre->SetPointError(5,0.5,0.46711);
   gre->SetPoint(6,10,0.822313);
   gre->SetPointError(6,0.5,0.279886);
   gre->SetPoint(7,11,0.490242);
   gre->SetPointError(7,0.5,0.174441);
   gre->SetPoint(8,12,0.311148);
   gre->SetPointError(8,0.5,0.115128);
   gre->SetPoint(9,13,0.199052);
   gre->SetPointError(9,0.5,0.0772236);
   gre->SetPoint(10,14,0.134519);
   gre->SetPointError(10,0.5,0.053744);
   gre->SetPoint(11,15,0.0914211);
   gre->SetPointError(11,0.5,0.0379277);
   gre->SetPoint(12,16,0.063625);
   gre->SetPointError(12,0.5,0.0274335);
   gre->SetPoint(13,17,0.0459726);
   gre->SetPointError(13,0.5,0.0204228);
   gre->SetPoint(14,18,0.0333056);
   gre->SetPointError(14,0.5,0.0152516);
   gre->SetPoint(15,19,0.0249131);
   gre->SetPointError(15,0.5,0.0118317);
   gre->SetPoint(16,20,0.0185532);
   gre->SetPointError(16,0.5,0.00899466);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,1.8,22.2);
   Graph_Graph2->SetMinimum(0.008602686);
   Graph_Graph2->SetMaximum(69.86961);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetNdivisions(505);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetNdivisions(505);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.5);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw(",e3");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph1");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,5,4.92964);
   gre->SetPointError(0,1,0.4375166);
   gre->SetPoint(1,6.5,2.352409);
   gre->SetPointError(1,0.5,0.1901182);
   gre->SetPoint(2,7.5,1.464811);
   gre->SetPointError(2,0.5,0.09512533);
   gre->SetPoint(3,8.5,0.9651311);
   gre->SetPointError(3,0.5,0.06919536);
   gre->SetPoint(4,9.5,0.6374545);
   gre->SetPointError(4,0.5,0.04048695);
   gre->SetPoint(5,11,0.3633326);
   gre->SetPointError(5,1,0.02203103);
   gre->SetPoint(6,13,0.155328);
   gre->SetPointError(6,1,0.01255457);
   gre->SetPoint(7,15,0.0809318);
   gre->SetPointError(7,1,0.007205957);
   gre->SetPoint(8,18,0.03033078);
   gre->SetPointError(8,2,0.003507845);
   
   TH1F *Graph_Graph_Graph13 = new TH1F("Graph_Graph_Graph13","",100,2.4,21.6);
   Graph_Graph_Graph13->SetMinimum(0.00590119);
   Graph_Graph_Graph13->SetMaximum(5.90119);
   Graph_Graph_Graph13->SetDirectory(0);
   Graph_Graph_Graph13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph13->SetLineColor(ci);
   Graph_Graph_Graph13->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph13->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph13->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph13->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph13->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph13->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph_Graph13->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph13->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph13->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph13->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph13->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph13->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph13->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph_Graph13->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph13->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph13->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph13->GetZaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph13->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph13->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph13->GetZaxis()->SetTitleOffset(1.5);
   Graph_Graph_Graph13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph13);
   
   gre->Draw(",ep");
   
   TLegend *leg = new TLegend(0.2,0.3,0.5,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph1","LHCb data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO NRQCD","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(3344);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.65,0.78,"LHCb ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.62,0.72,"#sqrt{#it{s}} = 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.66,"5.4 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.6,"prompt #chi_{c1}(3872)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.54,"2.0<#font[12]{y}<4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig8right.C <==
{
//=========Macro generated from canvas: c2/b-decay pT
//=========  (Mon Sep 13 17:36:03 2021) by ROOT version5.34/20
   TCanvas *c2 = new TCanvas("c2", "b-decay pT",20,43,900,600);
   gStyle->SetOptStat(0);
   c2->Range(-0.6054053,-5.325258,23.17838,2.470375);
   c2->SetFillColor(10);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetLogy();
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.16);
   c2->SetTopMargin(0.15);
   c2->SetBottomMargin(0.17);
   c2->SetFrameFillColor(0);
   c2->SetFrameBorderMode(0);
   c2->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("mg2");
   multigraph->SetTitle("");
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.8992748);
   gre->SetPointError(0,1,0.07021948);
   gre->SetPoint(1,6.5,0.4398438);
   gre->SetPointError(1,0.5,0.0359973);
   gre->SetPoint(2,7.5,0.3009917);
   gre->SetPointError(2,0.5,0.02092645);
   gre->SetPoint(3,8.5,0.2100932);
   gre->SetPointError(3,0.5,0.01495484);
   gre->SetPoint(4,9.5,0.1474799);
   gre->SetPointError(4,0.5,0.01027121);
   gre->SetPoint(5,11,0.07353913);
   gre->SetPointError(5,1,0.004496714);
   gre->SetPoint(6,13,0.04111749);
   gre->SetPointError(6,1,0.003230291);
   gre->SetPoint(7,15,0.02396185);
   gre->SetPointError(7,1,0.002054759);
   gre->SetPoint(8,18,0.009736627);
   gre->SetPointError(8,2,0.0009775701);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.007883151);
   Graph_Graph1->SetMaximum(1.065568);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetNdivisions(505);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   multigraph->Add(gre,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(42);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.05);
   multigraph->GetXaxis()->SetTitleOffset(1.5);
   multigraph->GetXaxis()->SetTitleFont(42);
   multigraph->GetYaxis()->SetTitle("#font[152]{s}(#font[12]{pp#rightarrow b#bar{b}})#font[12]{Br}(#font[12]{b}#rightarrow #chi_{c1} + any)#font[12]{Br}(#chi_{c1}#rightarrow #font[12]{J}/#font[152]{yp^{+}p^{#minus}})");
   multigraph->GetYaxis()->SetNdivisions(505);
   multigraph->GetYaxis()->SetLabelFont(42);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleOffset(1.5);
   multigraph->GetYaxis()->SetTitleFont(42);
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(2);
   grae->SetFillStyle(3344);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetPoint(0,4,1.013082);
   grae->SetPointError(0,0,0,0.3586177,0.4582458);
   grae->SetPoint(1,4.4103,0.8660177);
   grae->SetPointError(1,0,0,0.2930257,0.3887177);
   grae->SetPoint(2,4.8205,0.7356413);
   grae->SetPointError(2,0,0,0.2383315,0.326254);
   grae->SetPoint(3,5.2308,0.6221235);
   grae->SetPointError(3,0,0,0.1928061,0.2721513);
   grae->SetPoint(4,5.641,0.5250323);
   grae->SetPointError(4,0,0,0.155619,0.2265918);
   grae->SetPoint(5,6.0513,0.442991);
   grae->SetPointError(5,0,0,0.1256897,0.1881989);
   grae->SetPoint(6,6.4615,0.3741);
   grae->SetPointError(6,0,0,0.1017439,0.156313);
   grae->SetPoint(7,6.8718,0.3163913);
   grae->SetPointError(7,0,0,0.0825418,0.1300238);
   grae->SetPoint(8,7.282,0.2682381);
   grae->SetPointError(8,0,0,0.06877725,0.1082735);
   grae->SetPoint(9,7.6923,0.2280706);
   grae->SetPointError(9,0,0,0.05782249,0.09032275);
   grae->SetPoint(10,8.1026,0.1943646);
   grae->SetPointError(10,0,0,0.04852857,0.07560265);
   grae->SetPoint(11,8.5128,0.1662325);
   grae->SetPointError(11,0,0,0.04096376,0.06339656);
   grae->SetPoint(12,8.9231,0.1425825);
   grae->SetPointError(12,0,0,0.03465709,0.05340873);
   grae->SetPoint(13,9.3333,0.122641);
   grae->SetPointError(13,0,0,0.02939698,0.04511587);
   grae->SetPoint(14,9.7436,0.1058665);
   grae->SetPointError(14,0,0,0.02509243,0.03814942);
   grae->SetPoint(15,10.1538,0.09167646);
   grae->SetPointError(15,0,0,0.02146929,0.03232963);
   grae->SetPoint(16,10.5641,0.0795591);
   grae->SetPointError(16,0,0,0.01836146,0.02758257);
   grae->SetPoint(17,10.9744,0.06926413);
   grae->SetPointError(17,0,0,0.01578032,0.02360222);
   grae->SetPoint(18,11.3846,0.06047529);
   grae->SetPointError(18,0,0,0.01360757,0.02022251);
   grae->SetPoint(19,11.7949,0.05294119);
   grae->SetPointError(19,0,0,0.01176016,0.01737974);
   grae->SetPoint(20,12.2051,0.04646616);
   grae->SetPointError(20,0,0,0.01019373,0.01498402);
   grae->SetPoint(21,12.6154,0.04089323);
   grae->SetPointError(21,0,0,0.008862778,0.01293981);
   grae->SetPoint(22,13.0256,0.03606881);
   grae->SetPointError(22,0,0,0.007719524,0.01121526);
   grae->SetPoint(23,13.4359,0.03188825);
   grae->SetPointError(23,0,0,0.00674463,0.009745529);
   grae->SetPoint(24,13.8462,0.02825942);
   grae->SetPointError(24,0,0,0.005909656,0.008493069);
   grae->SetPoint(25,14.2564,0.02509471);
   grae->SetPointError(25,0,0,0.005179339,0.007416931);
   grae->SetPoint(26,14.6667,0.02233384);
   grae->SetPointError(26,0,0,0.004555952,0.006489815);
   grae->SetPoint(27,15.0769,0.01991765);
   grae->SetPointError(27,0,0,0.004024709,0.005694656);
   grae->SetPoint(28,15.4872,0.01780177);
   grae->SetPointError(28,0,0,0.003554894,0.005004153);
   grae->SetPoint(29,15.8974,0.01593616);
   grae->SetPointError(29,0,0,0.003146508,0.004409206);
   grae->SetPoint(30,16.3077,0.01429352);
   grae->SetPointError(30,0,0,0.002792725,0.003893889);
   grae->SetPoint(31,16.7179,0.01283971);
   grae->SetPointError(31,0,0,0.002481259,0.003450238);
   grae->SetPoint(32,17.1282,0.01155881);
   grae->SetPointError(32,0,0,0.002208357,0.00304754);
   grae->SetPoint(33,17.5385,0.01042318);
   grae->SetPointError(33,0,0,0.001976862,0.002707749);
   grae->SetPoint(34,17.9487,0.009408354);
   grae->SetPointError(34,0,0,0.001762545,0.002410958);
   grae->SetPoint(35,18.359,0.008511384);
   grae->SetPointError(35,0,0,0.001580307,0.002152161);
   grae->SetPoint(36,18.7692,0.007709058);
   grae->SetPointError(36,0,0,0.001417066,0.001918847);
   grae->SetPoint(37,19.1795,0.006993529);
   grae->SetPointError(37,0,0,0.001273505,0.001711468);
   grae->SetPoint(38,19.5897,0.006352852);
   grae->SetPointError(38,0,0,0.001145757,0.001536169);
   grae->SetPoint(39,20,0.005779177);
   grae->SetPointError(39,0,0,0.001033024,0.00137782);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,2.4,21.6);
   Graph_Graph1->SetMinimum(0.004271538);
   Graph_Graph1->SetMaximum(1.617986);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetNdivisions(505);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph1);
   
   grae->Draw(",e3");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(22);
   gre->SetPoint(0,5,0.8992748);
   gre->SetPointError(0,1,0.07021948);
   gre->SetPoint(1,6.5,0.4398438);
   gre->SetPointError(1,0.5,0.0359973);
   gre->SetPoint(2,7.5,0.3009917);
   gre->SetPointError(2,0.5,0.02092645);
   gre->SetPoint(3,8.5,0.2100932);
   gre->SetPointError(3,0.5,0.01495484);
   gre->SetPoint(4,9.5,0.1474799);
   gre->SetPointError(4,0.5,0.01027121);
   gre->SetPoint(5,11,0.07353913);
   gre->SetPointError(5,1,0.004496714);
   gre->SetPoint(6,13,0.04111749);
   gre->SetPointError(6,1,0.003230291);
   gre->SetPoint(7,15,0.02396185);
   gre->SetPointError(7,1,0.002054759);
   gre->SetPoint(8,18,0.009736627);
   gre->SetPointError(8,2,0.0009775701);
   
   TH1F *Graph_Graph_Graph12 = new TH1F("Graph_Graph_Graph12","Graph",100,2.4,21.6);
   Graph_Graph_Graph12->SetMinimum(0.007883151);
   Graph_Graph_Graph12->SetMaximum(1.065568);
   Graph_Graph_Graph12->SetDirectory(0);
   Graph_Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph12->SetLineColor(ci);
   Graph_Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph12->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph12->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph12->GetXaxis()->SetTitleOffset(1.5);
   Graph_Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph12->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph12->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph12->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph12->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph12->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph12->GetZaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph12->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph12->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph12->GetZaxis()->SetTitleOffset(1.5);
   Graph_Graph_Graph12->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph12);
   
   gre->Draw(",ep");
   
   TLegend *leg = new TLegend(0.2,0.3,0.5,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph1","LHCb data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","FONLL","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(3344);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.65,0.78,"LHCb ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.62,0.72,"#sqrt{#it{s}} = 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.66,"5.4 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.6,"nonprompt #chi_{c1}(3872)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.54,"2.0<#font[12]{y}<4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()

